Scoring the Wrong Question: Readout Failures in Constrained-Option Evaluation

Constrained-option scoring reads a model's probabilities for a fixed set of permitted answers, so it returns a score even when the model is about to write something else. We study a prompt that quotes a multiple-choice item, ending in the item's own answer instruction, and asks for a forecast of whether a reader model given only a short note will answer it correctly. The model can begin answering the quoted item: on three Qwen3 checkpoints an answer letter is the most probable token on nearly every passage, and the forecast ranks the reader's correctness indistinguishably from chance. Beyond prior work's argmax check and prefill repair, we contribute a label-free diagnostic of the declared options' support, their first-token mass in context; a deletion test tracing the Qwen3 answer-letter start to the quoted instruction; and rendering and tokenisation checks for dropped separators and coinciding first tokens. Prefilling an answer stem lifts the median option mass from below to above one half on all nine checkpoints scored with this prompt and, with options and renormalisation unchanged, raises the Qwen3-averaged AUC from 0.4929 to 0.6152. lm-polygraph's default P(True) estimator shows a related failure: it reads True where Qwen3 without thinking favours an answer letter (MMLU) or the prompt's (A)/(B) label (TriviaQA), and its Qwen3-averaged AUROC is indistinguishable from chance on MMLU and below chance on TriviaQA. Scoring and renormalising the (A)/(B) labels after an answer stem raises it to 0.632 and 0.868, renormalising True against False in place reaches 0.660 and 0.860, and on TriviaQA both exceed all fourteen default single-answer library estimators. The original forecast is renormalised too, yet stays indistinguishable from chance: option mass flags low support in both settings without labels, and only checking the intended target shows which score still ranks.

==> anc/supplementary/MANIFEST.json <==
{
 "files": [
  {
   "path": "README.md",
   "bytes": 11434,
   "sha256": "ec3a0e045c32118dc35db415dececf1fd245db7a6a4e6a3669a1c90688d1453b"
  },
  {
   "path": "crossfamily_table3.json",
   "bytes": 39907,
   "sha256": "448a05e9a0ef1c324844894db3ed091ccb2ee64d0c5e444dfdd2439d17db7b05"
  },
  {
   "path": "forecast_five_readouts.json",
   "bytes": 390243,
   "sha256": "a01fa76dee19c875b84fc3172bcb9ca5f0e7ef767eee829c5e78941db8c7569f"
  },
  {
   "path": "forecast_two_positions.json",
   "bytes": 212360,
   "sha256": "5c58e469e73091d531dc9ce387d9208f6c920781ef3544955f4773b81aa1afc2"
  },
  {
   "path": "labels_hand_first.json",
   "bytes": 24603,
   "sha256": "5b616fedb2fb5e031ab3371f265f949485b6f37b9a859576c4f3822e3613c2bd"
  },
  {
   "path": "labels_hand_second.json",
   "bytes": 12878,
   "sha256": "26a996f7d0e6c0211994348222feb6e72c43e3e47db419f9b6910e9f17ded57e"
  },
  {
   "path": "labels_judges.json",
   "bytes": 549969,
   "sha256": "1485ed34a0873cd786efaaa2aa0a73a2e04ba760bfd8855a5f77ae4d4645294e"
  },
  {
   "path": "lmpolygraph_mmlu500.json",
   "bytes": 1342268,
   "sha256": "1ff8fd26b3774a68635ba232dc134b649fcfe0e2f65d23fcebd2a2273e19c1e3"
  },
  {
   "path": "lmpolygraph_mmlu500_wrong_printed_answer.json",
   "bytes": 259884,
   "sha256": "084bb4867a6923fc62c7c96e43bb1ce24cf78b26bcb205141c62b5aac3958323"
  },
  {
   "path": "lmpolygraph_mmlu64.json",
   "bytes": 44618,
   "sha256": "315c44e197e3aa5234bc6d9e03f0fdb24f3be3be8308521fd4d48fcc1d4bca40"
  },
  {
   "path": "lmpolygraph_triviaqa500.json",
   "bytes": 1420501,
   "sha256": "102ef78e003fe0ad5c81c86fdb529ebd151494e0e5a1ab185e3654624148f5af"
  },
  {
   "path": "lmpolygraph_triviaqa500_estimators.json",
   "bytes": 903920,
   "sha256": "012810911a87e692bb749f36f0b935aa3675803364a7f8ce75cce50ebbb04838"
  }
 ]
}


==> anc/supplementary/README.md <==
# Supplementary material

Per-item readings and labels behind Table 3 and its Qwen3-32B extension, the
forecast comparison of Table 4 and Appendix H, the lm-polygraph comparisons of
Section 4 and Appendix E, and the human and judge labels behind Section 4's
execution-label agreement. Every file is JSON. A file with `runs` maps each run (a checkpoint, and
for lm-polygraph its rendering) to its settings and its per-item `rows`.
`MANIFEST.json` gives the size and sha256 of each file.

## Files

`crossfamily_table3.json`. The 64 RACE-H item ids in their fixed order (`items`),
and for each of the seven checkpoints of Table 3 and Qwen3-32B two prompts: the
production prompt (`production`) and the same prompt followed by the answer stem
(`answer_stem`). Each prompt gives, per item in the order of `items`, the option
mass at the scored position (`mass`, the in-context first-token mass of the five
options) and whether the unrestricted argmax is an option's first token
(`argmax_is_option`), and whether the options' first tokens are distinct
(`first_tokens_distinct`). The production prompt also gives the argmax token
(`argmax_token`) and whether it is an answer letter (`argmax_is_answer_letter`);
falcon-7b-instruct's stemmed prompt gives the argmax probability (`argmax_p`).

`forecast_two_positions.json`. The three Qwen3 checkpoints of Table 4, 240
passages each. Per passage: `item_id`, `passage_id`, the note-only reader's
correctness `reader_correct` (the target y), and at the `original` scored position
and after the `answer_stem`: the forecast probability `p` (p_S), the option with the
highest probability `pick`, and the option mass `mass`; at the original position
also the argmax token.

`forecast_five_readouts.json`. The five readouts of Appendix H on Qwen3-4B, Qwen3-8B,
Qwen3-14B and Meta-Llama-3-8B-Instruct, 240 passages each: `reader_correct`, the
forecast probabilities `a` to `e` of readouts (a) to (e), readout (c)'s option mass
`c_mass`, and readout (f): the grid number read off the generation `f_grid_value`
(null where it holds none) and its forecast `f` (null where it holds none; scored as
0.5). Readouts (a) and (b) are Table 4's Meta-Llama-3-8B-Instruct rows. The three Qwen3
runs add the forecast after the stems `Number: ` and `Forecast: `, `stem_number` and
`stem_forecast`, with the option mass at each, `stem_number_mass` and
`stem_forecast_mass`.

`lmpolygraph_mmlu64.json`. The 64 MMLU items of Appendix E's reproduction of the
library's P(True), six runs. Per item: `log_p_true` from the forward pass,
`library_log_p_true` from the library, and the argmax token at the library's scored
position.

`lmpolygraph_mmlu500.json` and `lmpolygraph_triviaqa500.json`. The 500 MMLU and 500
TriviaQA items of Section 4 and Appendix E, for Qwen3-4B-Instruct-2507, Qwen3-8B and
Qwen3-14B without thinking and Meta-Llama-3-8B-Instruct; for Phi-3-mini-4k-instruct,
Mistral-7B-Instruct-v0.3, falcon-7b-instruct and SmolLM2-1.7B-Instruct; for
Qwen2.5-72B-Instruct; and for
Qwen3-8B and Qwen3-14B with thinking on. Per item on the first four: the correctness label `correct`
(MMLU: the answer's first standalone A to D letter against gold; TriviaQA: the
alias match), the PTrue estimator's output `ptrue_uncertainty`, `true_p` and
`false_p` at the library's scored position with the argmax token and its
probability there, `stem_a_p` and `stem_b_p` after the answer stem, `label_a_p` and `label_b_p` for the
prompt's own labels `(A` and `(B` at the library's scored position as the library's
own call reads them, and
`deleted_log_p_true` with the quoted instruction deleted. The Qwen3 runs add, on
MMLU, the answer's letter `answer_letter`, the label that also counts a gold first
letter fused to lowercase text `correct_fused`, and the argmax token with the
instruction deleted; on TriviaQA the library's own label `correct_library`. Two
TriviaQA runs flag answers that start with `Answer:` or end in a non-ASCII symbol.
On these four, `ptrue_uncertainty` is the library's own call and `true_p` and
`false_p` come from a plain forward pass over the same rendered prompt, the
log-softmax of its last position's logits; across both files, log `true_p` equals
-`ptrue_uncertainty` to within 1e-5 on 3992 of the 4000 items and to within 0.25
on the other eight.
Per item on the next four: `true_p` and `false_p` at the library's scored position,
`stem_a_p` and `stem_b_p` after the answer stem on TriviaQA, and the library's
`library_log_p_true` beside the forward pass's `log_p_true`. Qwen2.5-72B-Instruct gives the
same fields, with `stem_a_p` and `stem_b_p` on both tasks. The runs
with thinking on give, per item, whether the
answer is the thinking token.

`lmpolygraph_mmlu500_wrong_printed_answer.json`. The three Qwen3 runs without
thinking, with a non-gold letter printed as the possible answer. Per item: the
printed letter, the argmax token at the library's scored position, whether an
argmax letter is the gold letter, the printed one or neither (`argmax_letter_is`,
null if the argmax is not a letter), and the probabilities of the gold and printed
letters.

`lmpolygraph_triviaqa500_estimators.json`. The three Qwen3 runs without thinking.
Per item, the uncertainty each of the thirteen further library estimators returns
on the recorded answer; `direct_generation_check` compares the first five items'
replay with the library's direct generation.

`labels_hand_first.json`, `labels_hand_second.json`. The two three-person
labellings of the same 100 continuations, by record id `rid`, annotators numbered
1 to 3. The first also gives each row's instruction type, whether the first-token
rule rejects it, the first judge's label (`grok`), and the labellers' labels of the
twelve validation cases with their gold.

`labels_judges.json`. The labels of the three judges, Grok 4.6 (`grok`), Claude
Opus 5.5 (`opus`) and GPT-6-astra (`gpt`), on each of the 1862 records they read,
by `rid`, with the record's `tier`, `checkpoint`, tail `variant` and instruction
`family`. The tiers are `production`, the 1568 continuations of the instruction
experiment; `synthetic`, the twelve validation cases, with their `gold`;
`cross_paired`, continuations judged against an instruction the model was not
given, `presented_as`; and `repeat`, a random tenth of the production records, 156, presented a second
time in the same pass. A production
record also gives whether the continuation is only a number (`bare_number`),
whether the first-token rule selects it as executing (`first_token_rule_selects`),
and whether it begins with the token probe's argmax on the same item
(`first_token_is_probe_argmax`).

## Conventions

- Floor: an option mass below 0.5 is below the floor.
- Letter: a token that is A, B, C or D once a leading space or word-boundary marker
  (`Ġ`, `▁`) is removed.
- AUROC: correct is the positive class; ties count one half.
- Brier score: the mean of (p - y)^2.
- lm-polygraph readouts: Library = -`ptrue_uncertainty` (log P(True));
  Renormalised = `true_p` / (`true_p` + `false_p`); Moved = `stem_a_p` /
  (`stem_a_p` + `stem_b_p`); Deleted = `deleted_log_p_true`; Labels in place =
  `label_a_p` / (`label_a_p` + `label_b_p`). The declared set's mass is `true_p` +
  `false_p` at the library's position for Library and Renormalised, `label_a_p` +
  `label_b_p` there for Labels in place, and `stem_a_p` + `stem_b_p` after the stem. An estimator's confidence is minus its uncertainty.
- Pools weight their runs or checkpoints equally, in the estimate and in every
  bootstrap replicate.
- Intervals: the 2.5th and 97.5th percentiles (numpy.quantile, linear) of the
  statistic over bootstrap replicates. One weight matrix per table is shared by every
  readout, run and label, so paired differences resample the same units: the counts
  of numpy.random.default_rng(0).integers(0, n, size=(B, n)), over the passages
  sorted by `passage_id` with B = 20,000 for Table 4 and Appendix H, and over the items
  in index order with B = 10,000 for lm-polygraph. A replicate weights each unit by
  its count.
- PRR: lm-polygraph 32cdf4a7's PredictionRejectionArea at max_rejection 1.0 (and
  0.5 in the estimator comparison), on uncertainty = -confidence against the label
  min-max normalised, reported as (area - random) / (oracle - random), where random is
  the mean over 1000 shuffles after numpy.random.seed(42). In a replicate each item is
  repeated by its count and random is the mean normalised label. Tied items keep
  numpy's default sort order; the appendix's PRR values follow numpy 1.26.4's.
- Within-letter comparison: AUROCs within each `answer_letter`, averaged with
  weights n_correct x n_incorrect.
- Execution: a label counts as executing when it is `EXECUTES_INSTRUCTION`. In the
  execution rates and in every agreement, a `bare_number` record (the flag is in
  `labels_judges.json`, joined by `rid`) counts as a forecast whatever its label,
  a judge's or a labeller's; in the four-way comparison it counts as
  `ANSWERS_FORECAST`. The rates use the 32 production records of a cell. Against a
  labelling, each judge's label is compared with the labelling's majority, two or
  three of its three labellers.
- Cohen's kappa: on the binary execution labels of two judges over the 1568
  production records. Fleiss' kappa: on the binary labels of a labelling's three
  labellers. Both apply the `bare_number` rule.

## Where each number comes from

- Table 3: per checkpoint and prompt, the median and minimum of `mass`, the mean of
  `argmax_is_answer_letter`, and the count of `mass` below the floor.
- Section 5, Qwen3-32B: the same fields of `Qwen3-32B`.
- Appendix C.1, option mass and the argmax check: per checkpoint and prompt, the items
  with `mass` below the floor and `argmax_is_option` true, and the reverse.
- Table 4: AUROC and Brier score of `p` at `original` and `answer_stem` (Qwen3) and of
  readouts `a` and `b` (Meta-Llama-3-8B-Instruct), with their paired differences.
- Appendix H: the constant baselines from the rates of `reader_correct`; the medians
  of `mass`, the letter argmaxes and the picks from `forecast_two_positions.json`;
  the five-readout table, the paired differences and readout (f) from
  `forecast_five_readouts.json`.
- Section 4 and Appendix E: the 64-item reproduction and argmax from `lmpolygraph_mmlu64.json`; the
  500-item tables, the paired differences, PRR, the mass and argmax counts, the
  four further checkpoints, the runs with thinking on and the gains with one Qwen3
  checkpoint left out from the two 500-item files;
  the wrong printed answer from its file; the estimator comparison from the
  estimator file with the Qwen3 TriviaQA runs.
- Section 4 and Appendix D, the judges: each pair's agreement and Cohen's kappa, the
  translation execution rates per checkpoint (`raw_tail`, and `separator_supplied`
  on Mistral-7B-Instruct-v0.3 and falcon-7b-instruct), the item answers of the
  `base` records (Qwen3 and Phi-3-mini-4k-instruct) and the forecasts of the
  `no_imperative` records (Qwen3), all at `raw_tail`, the
  synthetic, cross-paired and rule-selected records, and the production records
  with `first_token_is_probe_argmax`: from `labels_judges.json`.
- Section 4 and Appendix D, the labellers: each labelling's majority against each
  judge and against the other labelling's majority, and Fleiss' kappa of each
  labelling: from the two hand-label files, with the judges' labels joined on `rid`.


==> anc/supplementary/crossfamily_table3.json <==
{
 "items": ["high6240.txt", "high20780.txt", "high1206.txt", "high18909.txt", "high4942.txt", "high8756.txt", "high4255.txt", "high17779.txt", "high1845.txt", "high3499.txt", "high21760.txt", "high5687.txt", "high4079.txt", "high3463.txt", "high18043.txt", "high957.txt", "high8082.txt", "high19318.txt", "high10118.txt", "high24270.txt", "high20161.txt", "high1523.txt", "high6632.txt", "high13122.txt", "high14898.txt", "high716.txt", "high13990.txt", "high7307.txt", "high6406.txt", "high23160.txt", "high23952.txt", "high14114.txt", "high8046.txt", "high713.txt", "high2885.txt", "high20569.txt", "high21385.txt", "high20667.txt", "high23037.txt", "high14829.txt", "high10461.txt", "high20779.txt", "high11653.txt", "high20198.txt", "high3139.txt", "high12547.txt", "high10041.txt", "high22926.txt", "high10753.txt", "high4543.txt", "high19409.txt", "high9852.txt", "high7493.txt", "high19706.txt", "high11152.txt", "high17619.txt", "high14850.txt", "high2565.txt", "high5426.txt", "high9023.txt", "high14199.txt", "high18931.txt", "high3488.txt", "high21403.txt"],
 "floor": 0.5,
 "checkpoints": {
  "Qwen3-4B-Instruct-2507": {
   "model": "Qwen/Qwen3-4B-Instruct-2507",
   "production": {
    "first_tokens_distinct": true,
    "mass": [7.639541770184093e-15, 1.5770501986695504e-15, 1.1040688762536943e-12, 1.5309600655150101e-15, 5.812851014332793e-14, 2.286681992846526e-14, 1.6945455269149834e-15, 4.880856363776679e-16, 8.88894372604726e-13, 1.107505091112042e-17, 2.395746929222879e-16, 1.0615443799596308e-14, 4.776568608519545e-16, 2.3406484947951708e-14, 5.1384169543009645e-14, 2.4656643046738758e-11, 5.829659260852399e-16, 1.451633518251283e-12, 2.490679190669809e-11, 1.056382764996366e-17, 7.602716271648384e-18, 3.2202414563045623e-13, 1.0460453683802662e-11, 2.530244908637225e-16, 1.0653584422661748e-15, 4.5726514615778216e-15, 3.295542617552834e-14, 1.7824500767854427e-16, 1.178055143576955e-16, 2.958988475521441e-15, 7.121797963372586e-15, 2.6668699248943994e-08, 1.49399438302653e-15, 9.465793297100595e-16, 2.1540844059647277e-15, 2.2606729991681354e-14, 1.1329938113461939e-15, 1.7024496233326164e-13, 7.569717422328814e-13, 1.637218899527629e-17, 1.3607529240498763e-15, 7.893202457237459e-19, 2.309696216836604e-13, 4.252257014114146e-15, 2.4587032035989706e-14, 3.080761774160168e-12, 1.1908023276886422e-15, 1.354728084575175e-15, 1.3909030618073932e-14, 7.628558427960306e-19, 1.6093380968140725e-12, 1.5332095732646807e-15, 1.163792141066597e-15, 2.177328962035966e-17, 1.3176102326177205e-14, 9.855979024253289e-16, 2.700364888294504e-12, 6.865806480207265e-14, 5.599728196853279e-17, 3.0761835835266314e-16, 1.0515271142155173e-14, 1.0168158046221985e-16, 1.2574433139699026e-13, 2.460413236064535e-15],
    "argmax_token": ["D", "D", "D", "D", "D", "D", "D", "D", "D", "D", "C", "D", "D", "D", "C", "D", "D", "D", "A", "C", "D", "D", "D", "D", "D", "A", "D", "D", "D", "B", "C", "0", "C", "D", "D", "D", "D", "C", "D", "D", "D", "D", "D", "D", "B", "D", "D", "D", "D", "D", "B", "D", "D", "A", "A", "C", "D", "C", "D", "D", "D", "D", "D", "D"],
    "argmax_is_answer_letter": [true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, false, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true],
    "argmax_is_option": [false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false]
   },
   "answer_stem": {
    "first_tokens_distinct": true,
    "mass": [0.9974418878555298, 0.7609429955482483, 0.996548056602478, 0.9999993443489075, 0.9999643564224243, 0.9998915195465088, 0.9999978542327881, 0.9999739527702332, 0.9976063370704651, 0.999977171421051, 0.9999980926513672, 0.9998397827148438, 0.9994582533836365, 0.9908422231674194, 0.970734715461731, 0.9991319179534912, 0.9973852038383484, 0.9995565414428711, 0.9925830364227295, 0.9999951124191284, 0.9999823570251465, 0.9989909529685974, 0.629447340965271, 0.9935342669487, 0.9381542205810547, 0.999870777130127, 0.9020412564277649, 0.9999976754188538, 0.9979515075683594, 0.999999463558197, 0.997143030166626, 0.7829735279083252, 0.9999992847442627, 0.9999995231628418, 0.9999969601631165, 0.9999929666519165, 0.9998586773872375, 0.9997329711914062, 0.9908682107925415, 0.9997773170471191, 0.8852579593658447, 0.9997897148132324, 0.9998838305473328, 0.9073972702026367, 0.9997016787528992, 0.9997953772544861, 0.9999956488609314, 0.8965620994567871, 0.9995082020759583, 0.9998728036880493, 0.9981325268745422, 0.9992717504501343, 0.7440959811210632, 0.9999961256980896, 0.9993460774421692, 0.9944365620613098, 0.17701739072799683, 0.3327401280403137, 0.9990888833999634, 0.9999659061431885, 0.9046866297721863, 0.9952450394630432, 0.9906558990478516, 0.9999953508377075],
    "argmax_is_option": [true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, false, false, true, true, true, true, true, true]
   }
  },
  "Qwen3-8B": {
   "model": "Qwen/Qwen3-8B",
   "production": {
    "first_tokens_distinct": true,
    "mass": [1.4180141300534563e-14, 9.711029723413755e-12, 1.170469699895288e-13, 1.1937244643017274e-14, 1.4358566419181429e-12, 2.4520104913508534e-13, 6.641877396381182e-14, 4.760977378938554e-15, 1.0535516903331654e-11, 3.1187143254181315e-13, 6.477097470294815e-15, 6.015715235793608e-15, 8.42910279081336e-16, 8.115576895402488e-13, 4.2060786277497986e-12, 1.1400937262133742e-14, 1.8392098604600718e-15, 6.0404385486545475e-12, 1.8711087367007107e-12, 2.2627174656522642e-13, 7.298177486863921e-17, 4.683547047911428e-14, 2.859781023101249e-10, 8.684064345442291e-14, 1.657297888334186e-13, 6.325284941004553e-14, 1.422171685971918e-10, 1.6041198893561402e-15, 1.1499464303964951e-13, 2.4934243038343684e-12, 1.704526385488958e-12, 9.233441788936148e-10, 2.1135631968010292e-14, 2.9145628679873737e-15, 2.003252613772444e-15, 8.245208443953544e-15, 2.7058501381356515e-15, 4.1297963312980634e-12, 7.329857884931859e-14, 3.4432232354230947e-15, 6.965305449993802e-17, 1.477181922518011e-14, 2.090074207455883e-12, 2.4622825954274778e-14, 2.6813079534449002e-11, 3.545158958062622e-11, 2.2455001996279228e-13, 8.959746139458602e-11, 8.129240316112011e-15, 5.387168508052924e-14, 8.966659879872108e-13, 1.8935093310602823e-15, 1.2015950734411973e-10, 3.447603560430702e-16, 4.117420041526397e-14, 1.0552793854685591e-13, 1.7715225120173983e-10, 7.809937592473393e-12, 3.2093170352145983e-14, 2.2207193020790973e-14, 6.6261592567007366e-12, 2.1350587584793163e-13, 7.603208969537978e-14, 3.575608767606548e-16],
    "argmax_token": ["D", "D", "C", "D", "D", "D", "D", "D", "D", "D", "C", "D", "D", "D", "D", "D", "D", "D", "A", "D", "D", "D", "C", "D", "D", "A", "A", "D", "D", "D", "C", "Answer", "D", "D", "D", "D", "D", "C", "D", "D", "D", "D", "D", "D", "C", "B", "B", "Answer", "D", "D", "D", "D", "D", "A", "A", "C", "The", "C", "D", "D", "D", "C", "D", "D"],
    "argmax_is_answer_letter": [true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, false, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, false, true, true, true, true, true, true, true, true, false, true, true, true, true, true, true, true],
    "argmax_is_option": [false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false]
   },
   "answer_stem": {
    "first_tokens_distinct": true,
    "mass": [0.9997640252113342, 0.9988613724708557, 0.9976334571838379, 0.9998089671134949, 0.9992740154266357, 0.9997105598449707, 0.9985973238945007, 0.9995320439338684, 0.9971790909767151, 0.9999490976333618, 0.999792754650116, 0.9999080300331116, 0.9995819926261902, 0.9998420476913452, 0.9975892305374146, 0.9986101388931274, 0.9998956918716431, 0.9996124505996704, 0.9994346499443054, 0.998279333114624, 0.9998315572738647, 0.9998246431350708, 0.9971190094947815, 0.9985696077346802, 0.9929879307746887, 0.9966777563095093, 0.9229627847671509, 0.9996640682220459, 0.9971086382865906, 0.9995290040969849, 0.9992221593856812, 0.9999302625656128, 0.999872088432312, 0.9997541904449463, 0.999589204788208, 0.9993720650672913, 0.9997712969779968, 0.9990873336791992, 0.9998793601989746, 0.9991273880004883, 0.9937041997909546, 0.9970695972442627, 0.9999176859855652, 0.999316930770874, 0.9988236427307129, 0.9987466931343079, 0.9995163679122925, 0.998948872089386, 0.9995087385177612, 0.9950546622276306, 0.9991436004638672, 0.9996691346168518, 0.9996316432952881, 0.9989568591117859, 0.9995476007461548, 0.9999006986618042, 0.998356282711029, 0.9995537996292114, 0.9981046915054321, 0.999866247177124, 0.9983108639717102, 0.9995291233062744, 0.9996129274368286, 0.9999709129333496],
    "argmax_is_option": [true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true]
   }
  },
  "Qwen3-14B": {
   "model": "Qwen/Qwen3-14B",
   "production": {
    "first_tokens_distinct": true,
    "mass": [7.875981111737929e-08, 1.2920070568966935e-09, 7.389742151531209e-10, 4.0055367356295335e-10, 7.739661356254146e-09, 1.0137739536730805e-07, 1.0744586553812496e-08, 2.9065445605880313e-09, 4.0457729483023286e-05, 4.466606640107784e-07, 2.961124184394648e-14, 5.663542879119632e-07, 1.264334592576688e-08, 0.0001434816949767992, 8.56118908404424e-12, 2.97897287282467e-07, 7.494497549487278e-05, 4.568968814400165e-10, 1.0590662924414573e-07, 4.8763361512778325e-14, 6.963372239932042e-11, 5.251855554888607e-07, 8.518209142494015e-06, 2.557314246587339e-06, 1.7885128933414762e-09, 3.206737447195712e-13, 5.240764267000486e-07, 7.940857216226505e-08, 4.30422097963401e-09, 1.2897300415148916e-13, 7.71714026015502e-10, 0.001154319616034627, 8.184359301388611e-10, 5.766007381844199e-14, 2.465820330144197e-07, 3.006460913557163e-10, 4.743605686030605e-08, 0.0004755001573357731, 3.447506605880335e-05, 2.225196554794806e-10, 2.689324984928021e-09, 1.2800777798860352e-11, 3.808831505400234e-13, 1.3954793764980877e-08, 1.5921685844744182e-11, 1.4650032298391125e-09, 1.5283899092079917e-13, 7.550246650112058e-09, 3.748811039372413e-08, 0.01864185929298401, 0.00011917541269212961, 6.259679139475338e-06, 1.9616655322352017e-07, 3.4973529606206755e-14, 4.521081820030304e-08, 1.7060604665108947e-11, 1.4335942069010343e-05, 2.0155278335209914e-08, 2.0803936706670356e-07, 8.655789542899583e-07, 8.643882054570895e-09, 1.3457952086071145e-08, 2.432525434414856e-06, 3.6628816246775386e-07],
    "argmax_token": ["D", "C", "C", "D", "A", "C", "D", "D", "B", "D", "C", "B", "A", "C", "C", "D", "A", "C", "A", "C", "D", "C", "A", "C", "D", "A", "A", "B", "D", "B", "C", "The", "C", "D", "C", "A", "C", "A", "D", "B", "D", "C", "B", "D", "B", "B", "B", "A", "D", "A", "B", "D", "D", "A", "A", "C", "The", "C", "C", "B", "C", "C", "C", "A"],
    "argmax_is_answer_letter": [true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, false, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, false, true, true, true, true, true, true, true],
    "argmax_is_option": [false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false]
   },
   "answer_stem": {
    "first_tokens_distinct": true,
    "mass": [0.9999906420707703, 0.9999934434890747, 0.9999929070472717, 0.9999986290931702, 0.9999930262565613, 0.9999602437019348, 0.9999788999557495, 0.999991238117218, 0.9999722838401794, 0.9999996423721313, 0.9999919533729553, 0.9999952912330627, 0.9999939203262329, 0.9999926090240479, 0.9999987483024597, 0.9999969005584717, 0.9999960660934448, 0.9999978542327881, 0.999994158744812, 0.9999713897705078, 0.9999915361404419, 0.9999957084655762, 0.9999925494194031, 0.9999959468841553, 0.9999982118606567, 0.9999761581420898, 0.9996570348739624, 0.9999881386756897, 0.9999961853027344, 0.999997079372406, 0.9999921917915344, 0.9999973773956299, 0.9999855160713196, 0.9999972581863403, 0.9999914169311523, 0.9999980926513672, 0.9999927878379822, 0.999996542930603, 0.9999939203262329, 0.9999734163284302, 0.9999986290931702, 0.9999855756759644, 0.9999988079071045, 0.9999773502349854, 0.9999971389770508, 0.9999895691871643, 0.9999892115592957, 0.9999915361404419, 0.9999755620956421, 0.9999988675117493, 0.999983012676239, 0.9999988079071045, 0.9999866485595703, 0.9999973177909851, 0.9999733567237854, 0.9999961853027344, 0.9999984502792358, 0.9999948143959045, 0.9999974370002747, 0.9999984502792358, 0.9999600648880005, 0.9999971389770508, 0.9999828338623047, 0.9999878406524658],
    "argmax_is_option": [true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true]
   }
  },
  "Phi-3-mini-4k-instruct": {
   "model": "microsoft/Phi-3-mini-4k-instruct",
   "production": {
    "first_tokens_distinct": false,
    "mass": [0.0037896218709647655, 0.0012385697336867452, 0.0010436945594847202, 0.0005297051975503564, 0.0010443144710734487, 0.0005489980103448033, 0.0009757716325111687, 0.0005581523291766644, 0.000702771358191967, 0.00021561839093919843, 0.000826786330435425, 0.00044685608008876443, 0.00025115502648986876, 0.001760939252562821, 0.0004670641210395843, 0.0002528471522964537, 0.001129502197727561, 0.016258232295513153, 0.00038444294477812946, 0.00023305771173909307, 0.00013886496890336275, 0.009783172979950905, 0.0009389705373905599, 0.0002398788055870682, 0.0003779283433686942, 0.005147627554833889, 0.01787536032497883, 0.004032985307276249, 0.00038839897024445236, 0.0002272108249599114, 0.0005344554665498435, 0.0026391842402517796, 0.0003538632590789348, 0.00043467062641866505, 0.00039374688640236855, 0.0008414943004027009, 0.0003298978554084897, 0.0006597602041438222, 0.0007982413517311215, 0.00015451697981916368, 0.00016241137927863747, 0.00012856708781328052, 0.014869038946926594, 0.0006588887190446258, 0.00032039813231676817, 0.0011252558324486017, 0.0007633008062839508, 0.004725093487650156, 9.068523650057614e-05, 0.0002665173960849643, 0.0007363828481175005, 0.00018025009194388986, 0.0009292777394875884, 0.0003580542979761958, 0.0005499663529917598, 0.001398958615027368, 0.0019459567265585065, 0.0021142377518117428, 0.00016441957268398255, 0.001187680521979928, 0.000942325103096664, 0.0004189587489236146, 0.0005320330383256078, 0.0005999160930514336],
    "argmax_token": ["▁A", "▁D", "▁C", "▁D", "▁B", "▁C", "▁C", "▁C", "▁C", "▁C", "▁C", "▁C", "▁D", "▁D", "▁C", "▁D", "▁D", "▁C", "▁A", "▁C", "▁The", "▁C", "▁B", "▁D", "▁D", "▁C", "▁B", "▁B", "▁B", "▁B", "▁D", "▁A", "▁D", "▁D", "▁B", "▁C", "▁C", "▁A", "▁D", "▁B", "▁D", "▁C", "▁B", "▁C", "▁B", "▁D", "▁A", "▁D", "▁D", "▁B", "▁C", "▁D", "▁C", "▁A", "▁A", "▁C", "▁C", "▁D", "▁C", "▁B", "▁D", "▁C", "▁D", "▁A"],
    "argmax_is_answer_letter": [true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, false, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true],
    "argmax_is_option": [false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false]
   },
   "answer_stem": {
    "first_tokens_distinct": true,
    "mass": [0.9167718291282654, 0.9192312955856323, 0.9647351503372192, 0.9812344312667847, 0.9268380403518677, 0.8976799249649048, 0.9218508005142212, 0.9467234015464783, 0.9407069683074951, 0.9394241571426392, 0.9409107565879822, 0.9172486066818237, 0.9159559011459351, 0.953484296798706, 0.9707158803939819, 0.9206290245056152, 0.9267860651016235, 0.9747483134269714, 0.9332636594772339, 0.9122275114059448, 0.92827308177948, 0.8918470144271851, 0.9006554484367371, 0.9129422903060913, 0.9622665047645569, 0.9512256979942322, 0.8659156560897827, 0.9150522947311401, 0.953852653503418, 0.921256422996521, 0.9486061930656433, 0.8979313969612122, 0.9492270350456238, 0.9747363328933716, 0.9362627863883972, 0.9455268979072571, 0.9161665439605713, 0.9277753233909607, 0.933047354221344, 0.9208962917327881, 0.9701427221298218, 0.9449018239974976, 0.9419130682945251, 0.9471097588539124, 0.9268802404403687, 0.9549567699432373, 0.9315884113311768, 0.9653446674346924, 0.921217679977417, 0.8995658159255981, 0.9532815217971802, 0.960904598236084, 0.8481769561767578, 0.9510656595230103, 0.9410903453826904, 0.9465746283531189, 0.9244926571846008, 0.9006451368331909, 0.9315772652626038, 0.9336212277412415, 0.9238777756690979, 0.9483614563941956, 0.9390644431114197, 0.9515218734741211],
    "argmax_is_option": [true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true]
   }
  },
  "Mistral-7B-Instruct-v0.3": {
   "model": "mistralai/Mistral-7B-Instruct-v0.3",
   "production": {
    "first_tokens_distinct": true,
    "mass": [6.257473160076188e-06, 3.830495813872403e-07, 1.2634734957828186e-05, 9.296562097915739e-08, 4.223115865897853e-06, 4.816027285414748e-06, 4.5958604459883645e-06, 1.0966260077793777e-07, 9.22111030376982e-06, 3.4931674690596992e-06, 2.2120261746749748e-06, 1.0065991773444694e-05, 3.612654154494521e-06, 4.359968897915678e-06, 8.666774675702982e-08, 3.6333540265331976e-06, 6.873114216432441e-06, 3.2748555440775817e-06, 6.897108960401965e-06, 4.0398194300905743e-07, 4.439542863110546e-06, 8.947272363002412e-06, 5.991833404550562e-06, 4.13553652833798e-06, 3.671527792903362e-08, 4.656089004129171e-06, 2.311593107151566e-06, 3.0262269774539163e-06, 1.7730147874317481e-06, 1.436351340089459e-07, 1.8960820398206124e-06, 3.483117325231433e-06, 2.647943802003283e-07, 3.75499030269566e-06, 3.7816762414877303e-06, 4.231384991726372e-06, 1.9107842774701567e-07, 5.428917575045489e-06, 3.648758365670801e-06, 2.0377303826535353e-06, 8.962349056673702e-06, 1.4219135664461646e-06, 5.128688826516736e-06, 3.5101862749797874e-07, 2.6811642328539165e-06, 3.363209998497041e-06, 2.1157684386707842e-06, 1.8726429971138714e-06, 6.770314939785749e-07, 2.528505319787655e-06, 6.707085049129091e-06, 4.1677803892525844e-06, 2.411461537121795e-06, 5.774837745775585e-07, 1.8417280216453946e-06, 2.1084015315864235e-06, 4.862069545197301e-06, 5.979575689707417e-06, 3.846439085464226e-06, 2.1391751943156123e-06, 1.3547263506552554e-06, 4.219842594466172e-06, 6.687761015200522e-06, 2.8552103685797192e-06],
    "argmax_token": ["▁", "▁D", "▁", "▁D", "▁", "▁", "▁", "▁D", "▁", "▁D", "▁It", "▁", "▁D", "▁", "▁D", "▁", "▁The", "▁D", "▁", "▁D", "▁", "▁", "▁", "▁D", "▁D", "▁", "▁", "▁", "▁D", "▁B", "▁D", "▁", "▁D", "▁D", "▁D", "▁The", "▁C", "▁", "▁", "▁", "▁", "▁D", "▁", "▁D", "▁D", "▁", "▁B", "▁D", "▁D", "▁D", "▁", "▁D", "▁The", "▁D", "▁D", "▁D", "▁", "▁", "▁", "▁D", "▁D", "▁", "▁", "▁"],
    "argmax_is_answer_letter": [false, true, false, true, false, false, false, true, false, true, false, false, true, false, true, false, false, true, false, true, false, false, false, true, true, false, false, false, true, true, true, false, true, true, true, false, true, false, false, false, false, true, false, true, true, false, true, true, true, true, false, true, false, true, true, true, false, false, false, true, true, false, false, false],
    "argmax_is_option": [false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false]
   },
   "answer_stem": {
    "first_tokens_distinct": true,
    "mass": [0.8692083358764648, 0.3083198070526123, 0.9985309839248657, 0.9993709325790405, 0.9994933605194092, 0.984516978263855, 0.9993469715118408, 0.9987373352050781, 0.44403934478759766, 0.9547385573387146, 0.9860842823982239, 0.5878822207450867, 0.9992489814758301, 0.9848984479904175, 0.9994508624076843, 0.9958397150039673, 0.7152364253997803, 0.9969756007194519, 0.9292675256729126, 0.9972173571586609, 0.9923354387283325, 0.9987974166870117, 0.9355025291442871, 0.9282025098800659, 0.97364342212677, 0.9995179176330566, 0.002164829522371292, 0.9999011158943176, 0.9234452843666077, 0.94301438331604, 0.9731569290161133, 0.293723464012146, 0.9984510540962219, 0.9993174076080322, 0.9994548559188843, 0.11927134543657303, 0.9997811913490295, 0.9982465505599976, 0.998328447341919, 0.9844032526016235, 0.9390433430671692, 0.9962966442108154, 0.9992978572845459, 0.8709699511528015, 0.9967151880264282, 0.999066174030304, 0.9989321827888489, 0.9992935061454773, 0.9985134601593018, 0.9886672496795654, 0.9937179088592529, 0.9223945140838623, 0.4432711601257324, 0.9990516901016235, 0.9980455636978149, 0.6049856543540955, 0.9341492652893066, 0.9985744953155518, 0.9172778725624084, 0.9655613303184509, 0.13429072499275208, 0.9722653031349182, 0.996437132358551, 0.9865818023681641],
    "argmax_is_option": [true, false, true, true, true, true, true, true, false, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, false, true, true, true, true, false, true, true, true, false, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, false, true, true, true, true, true, true, true, false, true, true, true]
   }
  },
  "falcon-7b-instruct": {
   "model": "tiiuae/falcon-7b-instruct",
   "production": {
    "first_tokens_distinct": true,
    "mass": [0.000183430704055354, 8.384266402572393e-05, 0.0001376307336613536, 8.256924047600478e-05, 0.00016396435967180878, 8.033988706301898e-05, 9.029255306813866e-05, 0.0001404353097314015, 0.0001017813483485952, 0.00015439388516824692, 0.00012495124246925116, 0.0001907811820274219, 0.00020377314649522305, 9.071479871636257e-05, 9.10559028852731e-05, 0.00014157973055262119, 0.00012506259372457862, 8.333982259500772e-05, 0.00013170336023904383, 0.00010915545863099396, 0.0001296998088946566, 0.00010691151692299172, 7.49101527617313e-05, 8.755223825573921e-05, 0.0001067740740836598, 0.00014501865371130407, 7.611980254296213e-05, 0.0001034118831739761, 7.199214451247826e-05, 0.00013358579599298537, 7.053602166706696e-05, 7.580554665764794e-05, 8.791452273726463e-05, 0.0004505928955040872, 0.00015167915262281895, 0.00016937997133936733, 0.00012433566735126078, 0.00011838482168968767, 8.824341784929857e-05, 5.894695641472936e-05, 0.0001002897261059843, 8.550601341994479e-05, 0.00012339257227722555, 0.00010163959814235568, 0.00012167665408924222, 0.00013859887258149683, 0.0002526941825635731, 0.00010847971134353429, 0.00012358005915302783, 8.98850048542954e-05, 5.844165207236074e-05, 0.00015681837976444513, 8.178050484275445e-05, 6.853679951746017e-05, 0.00014474197814706713, 0.000128598723676987, 0.00010134471813216805, 0.00013476258027367294, 9.857593977358192e-05, 8.638633880764246e-05, 5.6973625760292634e-05, 7.795575220370665e-05, 8.081772102741525e-05, 0.00010244993609376252],
    "argmax_token": ["Ċ", "Ġ", "Ġ", "Ġ", "Ġ", "Ċ", "Ċ", "Ġ", "Ġ", "Ġ", "Ġ", "Ġ", "Ċ", "Ġ", "Ġ", "Ġ", "Ġ", "Ġ", "Ġ", "Ċ", "Ċ", "Ġ", "Ċ", "Ċ", "Ġ", "Ċ", "Ġ", "Ċ", "Ġ", "Ċ", "Ġ", "Ġ", "Ċ", "Ġ", "Ċ", "Ċ", "Ċ", "Ġ", "Ġ", "Ġ", "Ċ", "Ġ", "Ċ", "Ġ", "Ċ", "Ċ", "Ġ", "Ġ", "Ċ", "Ċ", "Ġ", "Ċ", "Ċ", "Ċ", "Ġ", "Ċ", "Ġ", "Ċ", "Ġ", "Ċ", "Ġ", "Ġ", "Ċ", "Ċ"],
    "argmax_is_answer_letter": [false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false],
    "argmax_is_option": [false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false]
   },
   "answer_stem": {
    "first_tokens_distinct": true,
    "mass": [0.5703936815261841, 0.5476239323616028, 0.5643648505210876, 0.5656501054763794, 0.5363603830337524, 0.5272161960601807, 0.5125707387924194, 0.5137817859649658, 0.5309824347496033, 0.5385912656784058, 0.5442925691604614, 0.5517240762710571, 0.5274837017059326, 0.531919002532959, 0.49599963426589966, 0.49080437421798706, 0.5325964093208313, 0.5369773507118225, 0.540338933467865, 0.49217528104782104, 0.5263195037841797, 0.5328109860420227, 0.521195113658905, 0.518121063709259, 0.5390815138816833, 0.5370005369186401, 0.3355711102485657, 0.526933491230011, 0.5458742380142212, 0.5117216110229492, 0.5208175182342529, 0.5063732862472534, 0.5284334421157837, 0.500106930732727, 0.5100480318069458, 0.5439642667770386, 0.48215213418006897, 0.5613073706626892, 0.5356429815292358, 0.5351201295852661, 0.5497853755950928, 0.5146793723106384, 0.5174590349197388, 0.5330925583839417, 0.5199743509292603, 0.5277684926986694, 0.5398429036140442, 0.5293599367141724, 0.526421308517456, 0.5094541311264038, 0.5243752002716064, 0.5099009275436401, 0.5323514938354492, 0.5414878129959106, 0.5397641658782959, 0.5759525299072266, 0.5152554512023926, 0.5358848571777344, 0.5347406268119812, 0.5216854214668274, 0.5336525440216064, 0.5804633498191833, 0.5478513836860657, 0.5395538806915283],
    "argmax_is_option": [true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true],
    "argmax_p": [0.21720600128173828, 0.21997010707855225, 0.25816282629966736, 0.20700687170028687, 0.20464865863323212, 0.219199538230896, 0.1896934062242508, 0.18274886906147003, 0.21596375107765198, 0.2017795294523239, 0.21879157423973083, 0.264960378408432, 0.18341846764087677, 0.19422189891338348, 0.17902816832065582, 0.19354762136936188, 0.23122577369213104, 0.20811747014522552, 0.2516070008277893, 0.19633576273918152, 0.20574620366096497, 0.2027389258146286, 0.2113972306251526, 0.2177262157201767, 0.21632042527198792, 0.20271539688110352, 0.12249042838811874, 0.2150435596704483, 0.22428210079669952, 0.2098425328731537, 0.22360549867153168, 0.22828468680381775, 0.2136511206626892, 0.1842336505651474, 0.2079850137233734, 0.23197856545448303, 0.18122495710849762, 0.227974534034729, 0.2266509085893631, 0.2231476902961731, 0.21302656829357147, 0.19975028932094574, 0.21933148801326752, 0.22769519686698914, 0.19234073162078857, 0.1988368034362793, 0.21355432271957397, 0.21142180263996124, 0.2227066606283188, 0.22440573573112488, 0.24547068774700165, 0.19569432735443115, 0.19615930318832397, 0.20020662248134613, 0.2430359572172165, 0.2348172664642334, 0.31473878026008606, 0.20693258941173553, 0.21383871138095856, 0.1818332076072693, 0.20230922102928162, 0.24863861501216888, 0.203041672706604, 0.21904435753822327]
   }
  },
  "SmolLM2-1.7B-Instruct": {
   "model": "HuggingFaceTB/SmolLM2-1.7B-Instruct",
   "production": {
    "first_tokens_distinct": true,
    "mass": [0.4498105049133301, 0.3136809468269348, 0.4014343023300171, 0.43616002798080444, 0.4794046878814697, 0.5434157848358154, 0.29826438426971436, 0.0815894678235054, 0.6535042524337769, 0.14289316534996033, 0.21732684969902039, 0.5047285556793213, 0.1635335087776184, 0.6334970593452454, 0.28227314352989197, 0.5024402141571045, 0.5467388033866882, 0.5195847153663635, 0.5160528421401978, 0.28649115562438965, 0.486407995223999, 0.5010100603103638, 0.38465842604637146, 0.45735400915145874, 0.29099979996681213, 0.1493835300207138, 0.3568268418312073, 0.21500638127326965, 0.5127255916595459, 0.15107056498527527, 0.3935239017009735, 0.545839250087738, 0.2809387147426605, 0.39230775833129883, 0.2332802265882492, 0.03515882417559624, 0.3867327570915222, 0.42862337827682495, 0.27706751227378845, 0.32534730434417725, 0.07247711718082428, 0.3561047315597534, 0.4916280210018158, 0.4042090177536011, 0.1578812152147293, 0.529647707939148, 0.2725588083267212, 0.293290376663208, 0.5331405997276306, 0.2873712182044983, 0.4675008952617645, 0.5024758577346802, 0.4986758232116699, 0.3572526276111603, 0.4094218313694, 0.3515016436576843, 0.4840092658996582, 0.3312673568725586, 0.4105747938156128, 0.37478119134902954, 0.3316616415977478, 0.3993799388408661, 0.24481786787509918, 0.49525395035743713],
    "argmax_token": ["A", "A", "A", "7", "A", "7", "A", "A", "7", "A", "A", "7", "A", "7", "A", "7", "7", "7", "7", "A", "A", "A", "A", "A", "A", "A", "A", "A", "7", "B", "A", "7", "A", "A", "A", "A", "A", "A", "A", "A", "B", "A", "7", "A", "B", "A", "A", "A", "7", "A", "1", "7", "7", "A", "A", "A", "7", "A", "A", "A", "A", "A", "A", "7"],
    "argmax_is_answer_letter": [true, true, true, false, true, false, true, true, false, true, true, false, true, false, true, false, false, false, false, true, true, true, true, true, true, true, true, true, false, true, true, false, true, true, true, true, true, true, true, true, true, true, false, true, true, true, true, true, false, true, false, false, false, true, true, true, false, true, true, true, true, true, true, false],
    "argmax_is_option": [false, false, false, true, false, true, false, false, true, false, false, true, false, true, false, true, true, true, true, false, false, false, false, false, false, false, false, false, true, false, false, true, false, false, false, false, false, false, false, false, false, false, true, false, false, false, false, false, true, false, true, true, true, false, false, false, true, false, false, false, false, false, false, true]
   },
   "answer_stem": {
    "first_tokens_distinct": true,
    "mass": [0.856951117515564, 0.8918193578720093, 0.9102804660797119, 0.8819670081138611, 0.875653088092804, 0.8980841636657715, 0.8743600845336914, 0.8326156735420227, 0.9374366402626038, 0.889460027217865, 0.8469528555870056, 0.8573123812675476, 0.896232545375824, 0.8821344375610352, 0.9202028512954712, 0.8292945027351379, 0.8631746768951416, 0.8621940612792969, 0.8795040845870972, 0.8187539577484131, 0.8893264532089233, 0.8843100070953369, 0.9152094721794128, 0.9022862911224365, 0.9433047771453857, 0.8671038150787354, 0.8052669167518616, 0.9061959981918335, 0.8976394534111023, 0.9030840396881104, 0.9360470175743103, 0.932494580745697, 0.9154685735702515, 0.890099287033081, 0.8550716638565063, 0.8430900573730469, 0.9261369109153748, 0.8384615182876587, 0.8679225444793701, 0.8758249282836914, 0.8946236968040466, 0.869528591632843, 0.8782687783241272, 0.8576445579528809, 0.8708353042602539, 0.8858383297920227, 0.9039430022239685, 0.8971678018569946, 0.9050819873809814, 0.9050140380859375, 0.8897844552993774, 0.8840993642807007, 0.9435601234436035, 0.8466324210166931, 0.9019072651863098, 0.9081778526306152, 0.8694998621940613, 0.8601757287979126, 0.861621618270874, 0.887787938117981, 0.9266852736473083, 0.9193877577781677, 0.8910991549491882, 0.888884425163269],
    "argmax_is_option": [true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true]
   }
  },
  "Qwen3-32B": {
   "model": "Qwen/Qwen3-32B",
   "production": {
    "first_tokens_distinct": true,
    "mass": [0.0353524312376976, 0.0007078075432218611, 0.04867495596408844, 0.007025428116321564, 0.006180375814437866, 0.0007600229000672698, 4.6037748688831925e-06, 0.0019837631843984127, 0.05059540271759033, 0.002888101153075695, 0.0026970806065946817, 0.010132218711078167, 0.013536657206714153, 0.13236789405345917, 0.0005771708092652261, 0.025278065353631973, 0.034977443516254425, 5.909047899876896e-07, 0.003099258989095688, 1.4858640042803017e-06, 0.003250282723456621, 0.005763004533946514, 0.027157913893461227, 0.0007962110685184598, 0.001144798006862402, 3.900208685081452e-05, 0.3403607904911041, 0.0007295724935829639, 0.0011515505611896515, 0.00028246373403817415, 0.0006708012660965323, 0.13601936399936676, 0.0033530150540173054, 0.0007001649937592447, 0.0030505037866532803, 0.03327924758195877, 0.001190738519653678, 0.07617498189210892, 0.050047360360622406, 0.00010629411553964019, 0.05801282078027725, 0.0061591193079948425, 0.007101996801793575, 0.022829405963420868, 0.024576744064688683, 0.00015365687431767583, 0.0012359062675386667, 1.539900404168293e-05, 0.0007786155911162496, 0.0010733703384175897, 0.28971242904663086, 0.021838027983903885, 0.004228115081787109, 0.00016424740897491574, 0.001427910989150405, 0.004640086553990841, 0.010244086384773254, 0.0012620314955711365, 0.004335519392043352, 0.016312576830387115, 0.004304865375161171, 0.00030137691646814346, 0.09153714030981064, 0.0339726023375988],
    "argmax_token": ["A", "Answer", "C", "D", "Answer", "C", "C", "Answer", "Answer", "A", "C", "C", "A", "C", "C", "Answer", "Answer", "Answer", "A", "C", "D", "D", "Answer", "A", "Answer", "A", "Answer", "Answer", "Answer", "B", "C", "Answer", "C", "D", "Answer", "Answer", "C", "Answer", "D", "A", "Answer", "C", "Answer", "D", "Answer", "A", "B", "Answer", "Answer", "D", "Answer", "D", "Answer", "A", "A", "Answer", "Answer", "C", "C", "Answer", "Answer", "C", "Answer", "Answer"],
    "argmax_is_answer_letter": [true, false, true, true, false, true, true, false, false, true, true, true, true, true, true, false, false, false, true, true, true, true, false, true, false, true, false, false, false, true, true, false, true, true, false, false, true, false, true, true, false, true, false, true, false, true, true, false, false, true, false, true, false, true, true, false, false, true, true, false, false, true, false, false],
    "argmax_is_option": [false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false, false]
   },
   "answer_stem": {
    "first_tokens_distinct": true,
    "mass": [0.9991873502731323, 0.9983795881271362, 0.9992543458938599, 0.9998000264167786, 0.9995366334915161, 0.9995574951171875, 0.9997579455375671, 0.9987753629684448, 0.9888147711753845, 0.9988318681716919, 0.9995736479759216, 0.9997382760047913, 0.9990134239196777, 0.9986149072647095, 0.9994780421257019, 0.999549150466919, 0.9950063228607178, 0.999512255191803, 0.9997439384460449, 0.99965900182724, 0.9993161559104919, 0.9984057545661926, 0.9992727041244507, 0.9993926286697388, 0.9985190629959106, 0.9998614192008972, 0.8744763135910034, 0.9996897578239441, 0.9992788434028625, 0.9996263980865479, 0.9991946220397949, 0.9966030716896057, 0.9990926384925842, 0.9977338314056396, 0.9994757175445557, 0.9995483160018921, 0.9995941519737244, 0.9995209574699402, 0.9994912147521973, 0.9992190003395081, 0.9970442056655884, 0.9993677735328674, 0.9995031356811523, 0.9983953833580017, 0.9993138313293457, 0.9997315406799316, 0.9997488856315613, 0.9986532926559448, 0.9990943670272827, 0.9979219436645508, 0.9944206476211548, 0.9987047910690308, 0.9981905221939087, 0.9996652603149414, 0.9997506141662598, 0.9993807673454285, 0.9992142915725708, 0.9989768862724304, 0.9979879856109619, 0.9993143081665039, 0.9970796704292297, 0.9974329471588135, 0.9978415966033936, 0.9994592666625977],
    "argmax_is_option": [true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true, true]
   }
  }
 }
}


==> anc/supplementary/forecast_five_readouts.json <==
{
 "runs": {
  "Qwen3-4B-Instruct-2507": {
   "model": "Qwen3-4B-Instruct-2507",
   "passages": 240,
   "rows": [
    {"item_id": "high6240.txt", "passage_id": "096779c80d1e2ff3cc4c17751e7e1fce", "reader_correct": 0, "a": 0.5009487512282697, "b": 0.2999658083675775, "c": 0.3711579388092341, "c_mass": 0.9999985694885254, "d": 0.2999974793091903, "e": 0.12256138107082856, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3150553441249566, "stem_number_mass": 0.9998936653137207, "stem_forecast": 0.4288225026890095, "stem_forecast_mass": 0.9999152421951294},
    {"item_id": "high20780.txt", "passage_id": "db9da0ccee64f244430cd1b9e4c457fa", "reader_correct": 0, "a": 0.1815550038005504, "b": 0.3005334211220875, "c": 0.3000522324309791, "c_mass": 1.0, "d": 0.30000000065019056, "e": 0.29998938180472445, "f_grid_value": 30, "f": 0.3, "stem_number": 0.23487224957158692, "stem_number_mass": 0.9427447319030762, "stem_forecast": 0.3521931881377966, "stem_forecast_mass": 0.991808295249939},
    {"item_id": "high1206.txt", "passage_id": "6bcbcbdbda31c49bb534aca87a1855d8", "reader_correct": 1, "a": 0.20506570853253378, "b": 0.28153175624283217, "c": 0.29999933823142905, "c_mass": 1.0000001192092896, "d": 0.2999999924687223, "e": 0.29297326785388, "f_grid_value": 10, "f": 0.1, "stem_number": 0.12354228652925485, "stem_number_mass": 0.22295765578746796, "stem_forecast": 0.22899478774227158, "stem_forecast_mass": 0.5996885895729065},
    {"item_id": "high18909.txt", "passage_id": "73e19986a7a79b0ff274da3f5cfd2480", "reader_correct": 1, "a": 0.6238527037461699, "b": 0.8918284624762723, "c": 0.6918277460567837, "c_mass": 0.9992214441299438, "d": 0.499977306992761, "e": 0.6994419757453474, "f_grid_value": 50, "f": 0.5, "stem_number": 0.8611026179896695, "stem_number_mass": 0.9918883442878723, "stem_forecast": 0.7536061674947815, "stem_forecast_mass": 0.9930550456047058},
    {"item_id": "high4942.txt", "passage_id": "883c9fee98d5d4634468ef1377832089", "reader_correct": 0, "a": 0.13517306211364574, "b": 0.3004611123630144, "c": 0.4994248624910811, "c_mass": 0.9999993443489075, "d": 0.30000034144726945, "e": 0.2999316477952574, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3095837060738771, "stem_number_mass": 0.9999388456344604, "stem_forecast": 0.33127960506195014, "stem_forecast_mass": 0.999602735042572},
    {"item_id": "high8756.txt", "passage_id": "1f5cac56879ade11a0eb631fd8425854", "reader_correct": 1, "a": 0.19287622867162502, "b": 0.2921042856095749, "c": 0.2999961536451832, "c_mass": 0.9999998211860657, "d": 0.2999977657457914, "e": 0.2424611763983826, "f_grid_value": 30, "f": 0.3, "stem_number": 0.12362486601426895, "stem_number_mass": 0.9960569143295288, "stem_forecast": 0.24869693129116358, "stem_forecast_mass": 0.9861246347427368},
    {"item_id": "high4255.txt", "passage_id": "645f89d16484e1547658d6de5d982ae2", "reader_correct": 0, "a": 0.21717004509979154, "b": 0.5184214346758156, "c": 0.6243856737941699, "c_mass": 0.9999929666519165, "d": 0.3004104602063425, "e": 0.3003983938199747, "f_grid_value": 50, "f": 0.5, "stem_number": 0.506278615431132, "stem_number_mass": 0.9994320869445801, "stem_forecast": 0.4893187614744482, "stem_forecast_mass": 0.9996881484985352},
    {"item_id": "high17779.txt", "passage_id": "35beca4d228ecc6a0f6d17512cc445aa", "reader_correct": 0, "a": 0.13168034247773264, "b": 0.4985405931607814, "c": 0.5845820056278922, "c_mass": 0.8292809128761292, "d": 0.3000760217332802, "e": 0.300067211041072, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5015959146323514, "stem_number_mass": 0.9999106526374817, "stem_forecast": 0.4974432090088423, "stem_forecast_mass": 0.9925923943519592},
    {"item_id": "high1845.txt", "passage_id": "da5677b722ecd8c7146a3e6a1ba106ad", "reader_correct": 1, "a": 0.12596145558950864, "b": 0.3132439997288256, "c": 0.48964116997783425, "c_mass": 0.9999966621398926, "d": 0.30406648106875017, "e": 0.3014255777584212, "f_grid_value": 50, "f": 0.5, "stem_number": 0.34696033239201346, "stem_number_mass": 0.9930823445320129, "stem_forecast": 0.3695544571703287, "stem_forecast_mass": 0.9988896250724792},
    {"item_id": "high3499.txt", "passage_id": "83acd2fee5364efb89f4f40395558fc6", "reader_correct": 1, "a": 0.10080309856130236, "b": 0.8994564413735993, "c": 0.8999073975971343, "c_mass": 0.9987938404083252, "d": 0.47617021035418244, "e": 0.6994312312356856, "f_grid_value": 70, "f": 0.7, "stem_number": 0.8968866769477427, "stem_number_mass": 0.9999253749847412, "stem_forecast": 0.6637003749495376, "stem_forecast_mass": 0.9949878454208374},
    {"item_id": "high21760.txt", "passage_id": "162867d7bf40fa06afc6cd184cb92bc0", "reader_correct": 1, "a": 0.15653994353549044, "b": 0.7510912423875018, "c": 0.7011368010245648, "c_mass": 0.9996346235275269, "d": 0.3000406926441536, "e": 0.30575022794049284, "f_grid_value": 50, "f": 0.5, "stem_number": 0.8266861786102895, "stem_number_mass": 0.9991515278816223, "stem_forecast": 0.5129928773845236, "stem_forecast_mass": 0.9989453554153442},
    {"item_id": "high5687.txt", "passage_id": "f1bd4db8a7582507b3d7a448649c331f", "reader_correct": 0, "a": 0.16038430660614175, "b": 0.30049448890905367, "c": 0.37699407527951545, "c_mass": 0.9999737739562988, "d": 0.3000000048536253, "e": 0.29866666210340526, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3000889362213547, "stem_number_mass": 0.9999399781227112, "stem_forecast": 0.3188209437561662, "stem_forecast_mass": 0.9996331334114075},
    {"item_id": "high4079.txt", "passage_id": "2a976972507159a5c5fac39009b1f0cf", "reader_correct": 1, "a": 0.12787326867261678, "b": 0.5106806951030755, "c": 0.5049358458182062, "c_mass": 0.9998578429222107, "d": 0.3004101674065394, "e": 0.3185088339894992, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5329231820748815, "stem_number_mass": 0.9987938404083252, "stem_forecast": 0.5026066240517532, "stem_forecast_mass": 0.9953458309173584},
    {"item_id": "high3463.txt", "passage_id": "bf5207c78bea66780075028236e33296", "reader_correct": 1, "a": 0.6042039327082479, "b": 0.49555865979379554, "c": 0.5009812314500552, "c_mass": 0.9999995231628418, "d": 0.3002489717803844, "e": 0.30309049080750816, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5600952150585117, "stem_number_mass": 0.9987282752990723, "stem_forecast": 0.5125107054308198, "stem_forecast_mass": 0.9993564486503601},
    {"item_id": "high18043.txt", "passage_id": "211dc774b86a30a7f9f3d86cccbd8513", "reader_correct": 1, "a": 0.13355900741132332, "b": 0.7262569196951003, "c": 0.5031236451340614, "c_mass": 0.9925099611282349, "d": 0.30104486792093654, "e": 0.3001140669435568, "f_grid_value": 50, "f": 0.5, "stem_number": 0.7916460609582078, "stem_number_mass": 0.9968433380126953, "stem_forecast": 0.5724810819696423, "stem_forecast_mass": 0.9971455931663513},
    {"item_id": "high957.txt", "passage_id": "2e420ffca7ff75cadbaadaf965d766c4", "reader_correct": 1, "a": 0.38414576735504774, "b": 0.5603939227771698, "c": 0.5233809482668038, "c_mass": 0.9996280670166016, "d": 0.30227086452588225, "e": 0.3007497683847604, "f_grid_value": 50, "f": 0.5, "stem_number": 0.7552345916746863, "stem_number_mass": 0.9988960027694702, "stem_forecast": 0.5488541773915809, "stem_forecast_mass": 0.9997130632400513},
    {"item_id": "high8082.txt", "passage_id": "ef5307e6eced41d74c9054f08d7a9f50", "reader_correct": 1, "a": 0.2142919430057863, "b": 0.1968881914478021, "c": 0.29940865943342126, "c_mass": 1.0, "d": 0.29999092131977523, "e": 0.17996688405536043, "f_grid_value": 30, "f": 0.3, "stem_number": 0.10099718946389824, "stem_number_mass": 0.9048515558242798, "stem_forecast": 0.15085443113575622, "stem_forecast_mass": 0.8971338272094727},
    {"item_id": "high19318.txt", "passage_id": "7aa775f0500a68e6dedc947cd0f57e8c", "reader_correct": 1, "a": 0.12170954301600521, "b": 0.3003198681294064, "c": 0.3020027177986444, "c_mass": 0.9996976256370544, "d": 0.30000000017279993, "e": 0.29991899682697326, "f_grid_value": 30, "f": 0.3, "stem_number": 0.28319007942668595, "stem_number_mass": 0.9979677200317383, "stem_forecast": 0.3064789816483564, "stem_forecast_mass": 0.9988914728164673},
    {"item_id": "high10118.txt", "passage_id": "b8d1090d17a0ce940fe4e9f8adba4ef0", "reader_correct": 1, "a": 0.10662806268841331, "b": 0.5614270433484708, "c": 0.43447255703363535, "c_mass": 0.9999998211860657, "d": 0.30000039867952605, "e": 0.29987609134332915, "f_grid_value": 50, "f": 0.5, "stem_number": 0.1103790621011898, "stem_number_mass": 0.9999358654022217, "stem_forecast": 0.3960331723695891, "stem_forecast_mass": 0.9995793700218201},
    {"item_id": "high24270.txt", "passage_id": "02941a327e9c26c268ebdec65737ca13", "reader_correct": 0, "a": 0.13486374016148542, "b": 0.7051905630050572, "c": 0.700001428216075, "c_mass": 0.9783847332000732, "d": 0.5220058489156231, "e": 0.6983262347166335, "f_grid_value": 70, "f": 0.7, "stem_number": 0.716084160301529, "stem_number_mass": 0.9986920952796936, "stem_forecast": 0.6877785849981332, "stem_forecast_mass": 0.9952496886253357},
    {"item_id": "high20161.txt", "passage_id": "35a993c53821f1940962ba3f964a55f1", "reader_correct": 0, "a": 0.16181158380917735, "b": 0.3026094774519915, "c": 0.5024460171536286, "c_mass": 1.0, "d": 0.3000204605693931, "e": 0.30076551400127927, "f_grid_value": 50, "f": 0.5, "stem_number": 0.37587304977390784, "stem_number_mass": 0.9993942975997925, "stem_forecast": 0.46894529177541505, "stem_forecast_mass": 0.9980785846710205},
    {"item_id": "high1523.txt", "passage_id": "0f484530f056029de5b2b7c650d2e395", "reader_correct": 1, "a": 0.12639618131864927, "b": 0.45386370134855575, "c": 0.3314101200139763, "c_mass": 0.9998645782470703, "d": 0.3000001773584198, "e": 0.30002421252492345, "f_grid_value": 50, "f": 0.5, "stem_number": 0.31833789027954124, "stem_number_mass": 0.9975606203079224, "stem_forecast": 0.3974510428434386, "stem_forecast_mass": 0.9994254112243652},
    {"item_id": "high6632.txt", "passage_id": "bb205db05d555ab3a2d30033ac43670f", "reader_correct": 1, "a": 0.1137400706099379, "b": 0.7254759410918026, "c": 0.6543769414217443, "c_mass": 0.9990074038505554, "d": 0.31855592740281985, "e": 0.32668051807579007, "f_grid_value": 50, "f": 0.5, "stem_number": 0.7099777227951997, "stem_number_mass": 0.9809319972991943, "stem_forecast": 0.6901686395921395, "stem_forecast_mass": 0.9985002875328064},
    {"item_id": "high13122.txt", "passage_id": "a60a7488e8195ee9bc64bfe0e50a63d9", "reader_correct": 0, "a": 0.12700495376438908, "b": 0.310896027027403, "c": 0.30308577047058766, "c_mass": 0.9999989867210388, "d": 0.3000001944704542, "e": 0.3000105066948815, "f_grid_value": 30, "f": 0.3, "stem_number": 0.3259409127224122, "stem_number_mass": 0.9965025186538696, "stem_forecast": 0.33366179293183873, "stem_forecast_mass": 0.9986101388931274},
    {"item_id": "high14898.txt", "passage_id": "60befca05ce045f8f72d15a3ad2e4f38", "reader_correct": 1, "a": 0.18344358407630798, "b": 0.29981845083641767, "c": 0.3000316316856829, "c_mass": 0.9999998807907104, "d": 0.2999999995350182, "e": 0.299639083261634, "f_grid_value": 50, "f": 0.5, "stem_number": 0.22802948905171677, "stem_number_mass": 0.7036553025245667, "stem_forecast": 0.31472996470575854, "stem_forecast_mass": 0.9880480766296387},
    {"item_id": "high716.txt", "passage_id": "6ab16c89cd9e5dc01481c64b29d183b8", "reader_correct": 1, "a": 0.1170292596363896, "b": 0.694958850939204, "c": 0.6979081566167609, "c_mass": 0.9834769368171692, "d": 0.2999965912788595, "e": 0.18298774261004092, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5451110899857368, "stem_number_mass": 0.9989932179450989, "stem_forecast": 0.6073304273558706, "stem_forecast_mass": 0.9962299466133118},
    {"item_id": "high13990.txt", "passage_id": "0ca9c7f3386d57e9154102cf6114337b", "reader_correct": 0, "a": 0.19296508046082875, "b": 0.11041825021242835, "c": 0.1076946445289841, "c_mass": 0.9999716877937317, "d": 0.2993849263603695, "e": 0.11390869397795715, "f_grid_value": 30, "f": 0.3, "stem_number": 0.11263408424243916, "stem_number_mass": 0.9002372026443481, "stem_forecast": 0.1333205552660337, "stem_forecast_mass": 0.9360468983650208},
    {"item_id": "high7307.txt", "passage_id": "f508dcc5de0e7a9e102b312577cab80f", "reader_correct": 0, "a": 0.1559901332048019, "b": 0.3048859890754426, "c": 0.5003880151719609, "c_mass": 0.9999560713768005, "d": 0.30007605465532344, "e": 0.2999411534911991, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3275259378574929, "stem_number_mass": 0.9991562962532043, "stem_forecast": 0.48653140089098273, "stem_forecast_mass": 0.9975224137306213},
    {"item_id": "high6406.txt", "passage_id": "4a93a87066eb48377877fe0d5fece6a8", "reader_correct": 1, "a": 0.16873006313166075, "b": 0.3594099771460623, "c": 0.4999989666415986, "c_mass": 0.9999997019767761, "d": 0.3004231640173755, "e": 0.30015123169717595, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4990327643236463, "stem_number_mass": 0.9963945150375366, "stem_forecast": 0.4507111106132327, "stem_forecast_mass": 0.9979221224784851},
    {"item_id": "high23160.txt", "passage_id": "cec1a8bf394d19f514b994e76e7220ac", "reader_correct": 1, "a": 0.12802300404040245, "b": 0.6997394988036817, "c": 0.5478727160504281, "c_mass": 0.999998927116394, "d": 0.42003805165484015, "e": 0.6307129100061045, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6975078227220416, "stem_number_mass": 0.9969446063041687, "stem_forecast": 0.6299709479444658, "stem_forecast_mass": 0.9957360029220581},
    {"item_id": "high23952.txt", "passage_id": "0ba3c483612388b39c687520e9928998", "reader_correct": 1, "a": 0.25108689110135207, "b": 0.2856935722331055, "c": 0.30009456701422466, "c_mass": 1.0, "d": 0.2999999847148682, "e": 0.2902438817931303, "f_grid_value": 30, "f": 0.3, "stem_number": 0.11385144552474499, "stem_number_mass": 0.9571481943130493, "stem_forecast": 0.32065578244460524, "stem_forecast_mass": 0.9296343326568604},
    {"item_id": "high14114.txt", "passage_id": "686f0cf6894f263c5797641a2c3d6ec0", "reader_correct": 1, "a": 0.17739773261504566, "b": 0.29694459725549066, "c": 0.30003476636397164, "c_mass": 0.9999999403953552, "d": 0.3000000211452309, "e": 0.29999594635821825, "f_grid_value": 30, "f": 0.3, "stem_number": 0.15663298135211715, "stem_number_mass": 0.9989721775054932, "stem_forecast": 0.3000719949167012, "stem_forecast_mass": 0.9999839663505554},
    {"item_id": "high8046.txt", "passage_id": "8f90e5292af651d118162db107e1ebbd", "reader_correct": 0, "a": 0.15143640998678723, "b": 0.30592861094853036, "c": 0.500531828491132, "c_mass": 0.9999998807907104, "d": 0.30000033085919364, "e": 0.29999052010440197, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4469910623138626, "stem_number_mass": 0.9998791813850403, "stem_forecast": 0.4754705118004905, "stem_forecast_mass": 0.9985231161117554},
    {"item_id": "high713.txt", "passage_id": "b2ad9bfc3b5b0fa2587da834e0ec8585", "reader_correct": 1, "a": 0.10993024295700446, "b": 0.4918297536202141, "c": 0.5259048033165059, "c_mass": 0.9748278856277466, "d": 0.3000506528377575, "e": 0.3001880345188812, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4880249157078441, "stem_number_mass": 0.998323917388916, "stem_forecast": 0.5011217054793967, "stem_forecast_mass": 0.9978002905845642},
    {"item_id": "high2885.txt", "passage_id": "e1c9e9a93bf5cad75951ba66a8ba1e9f", "reader_correct": 0, "a": 0.16099270612510286, "b": 0.40390113380805487, "c": 0.5004183021722555, "c_mass": 0.9999951124191284, "d": 0.3003975701250668, "e": 0.30023407310471856, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4046698809833809, "stem_number_mass": 0.9986902475357056, "stem_forecast": 0.4590632772454011, "stem_forecast_mass": 0.9936434626579285},
    {"item_id": "high20569.txt", "passage_id": "8d6c46b23fc8d6d7d10b723aae8d9a53", "reader_correct": 0, "a": 0.1867575449006402, "b": 0.3266666836893762, "c": 0.4999043491311428, "c_mass": 0.9989416599273682, "d": 0.3000000977879009, "e": 0.3000352799114597, "f_grid_value": 30, "f": 0.3, "stem_number": 0.33882546657094054, "stem_number_mass": 0.9991604089736938, "stem_forecast": 0.45145360081309027, "stem_forecast_mass": 0.9971687197685242},
    {"item_id": "high21385.txt", "passage_id": "fd545a218ddb638849e01503feb64223", "reader_correct": 1, "a": 0.1303376054881381, "b": 0.6983075992673743, "c": 0.5588582018639161, "c_mass": 0.9977531433105469, "d": 0.48830111497413276, "e": 0.42336716997248314, "f_grid_value": 50, "f": 0.5, "stem_number": 0.7536948106452558, "stem_number_mass": 0.9729689359664917, "stem_forecast": 0.5644790942466922, "stem_forecast_mass": 0.9917917251586914},
    {"item_id": "high20667.txt", "passage_id": "e621c4fcd4f6cf181b89489f43a562e7", "reader_correct": 0, "a": 0.170176171494649, "b": 0.3012086149494161, "c": 0.3175337541678029, "c_mass": 0.9999357461929321, "d": 0.2999999365378175, "e": 0.26534681839974245, "f_grid_value": 30, "f": 0.3, "stem_number": 0.26179566552826533, "stem_number_mass": 0.9998109936714172, "stem_forecast": 0.31302042033282945, "stem_forecast_mass": 0.9996282458305359},
    {"item_id": "high23037.txt", "passage_id": "c3d337596b0cd10cd41b964d9b7d300e", "reader_correct": 1, "a": 0.2989826145841443, "b": 0.300231930084598, "c": 0.3000371362120995, "c_mass": 0.9999642968177795, "d": 0.3000002492092504, "e": 0.29983469615368114, "f_grid_value": 30, "f": 0.3, "stem_number": 0.2276503693193792, "stem_number_mass": 0.9947866797447205, "stem_forecast": 0.31276009804485116, "stem_forecast_mass": 0.9830615520477295},
    {"item_id": "high14829.txt", "passage_id": "d597000f9603815a1af8ad29fd21e8ec", "reader_correct": 1, "a": 0.13484890259191035, "b": 0.4405688164773213, "c": 0.5429995161257918, "c_mass": 0.9999934434890747, "d": 0.30000390543462, "e": 0.3002908699495673, "f_grid_value": 50, "f": 0.5, "stem_number": 0.498190549622118, "stem_number_mass": 0.9965366721153259, "stem_forecast": 0.5190338966271429, "stem_forecast_mass": 0.9862667918205261},
    {"item_id": "high10461.txt", "passage_id": "805865d758c523ba250c504ff0b8793c", "reader_correct": 1, "a": 0.10980338444038348, "b": 0.7216130377601258, "c": 0.6916010903893931, "c_mass": 0.999999463558197, "d": 0.30059620854466446, "e": 0.30092276869085216, "f_grid_value": 50, "f": 0.5, "stem_number": 0.7289842013998233, "stem_number_mass": 0.9983267784118652, "stem_forecast": 0.5797438766719649, "stem_forecast_mass": 0.993003249168396},
    {"item_id": "high20779.txt", "passage_id": "11b8c6fc3f4fe97492260fa6a85ec57b", "reader_correct": 1, "a": 0.10635257486218125, "b": 0.6691731519116134, "c": 0.5190720631895519, "c_mass": 0.9999995231628418, "d": 0.3000359058045592, "e": 0.3116735642132468, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5289962396028416, "stem_number_mass": 0.9954261779785156, "stem_forecast": 0.5118691824065456, "stem_forecast_mass": 0.9855490326881409},
    {"item_id": "high11653.txt", "passage_id": "077810454df00b494c7279f792480178", "reader_correct": 0, "a": 0.5432384564115259, "b": 0.5654211699876914, "c": 0.8969503375805957, "c_mass": 0.6159589290618896, "d": 0.3000132172073588, "e": 0.30780094899657234, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5949600098029609, "stem_number_mass": 0.9974808096885681, "stem_forecast": 0.5096673118181168, "stem_forecast_mass": 0.9986392855644226},
    {"item_id": "high20198.txt", "passage_id": "a4366d5ce62f7ea78280957f8eb2ac34", "reader_correct": 1, "a": 0.10683250777460326, "b": 0.33807555578010046, "c": 0.3859978759972938, "c_mass": 0.9999430775642395, "d": 0.3000058628502054, "e": 0.3060856315716172, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3323343448624292, "stem_number_mass": 0.999016523361206, "stem_forecast": 0.4787298184472575, "stem_forecast_mass": 0.9965662956237793},
    {"item_id": "high3139.txt", "passage_id": "41c256a3bff46e27d4fb9c8747aa5f14", "reader_correct": 1, "a": 0.17795829306029137, "b": 0.6877461043017075, "c": 0.5434793956424651, "c_mass": 0.9999973773956299, "d": 0.3037306116117692, "e": 0.6756117808634577, "f_grid_value": 50, "f": 0.5, "stem_number": 0.7092538553434351, "stem_number_mass": 0.9973663091659546, "stem_forecast": 0.6117655197637492, "stem_forecast_mass": 0.9917198419570923},
    {"item_id": "high12547.txt", "passage_id": "570b3eb63c4e6db7eda2eed84eaf658b", "reader_correct": 1, "a": 0.14649118632287234, "b": 0.4440597214525806, "c": 0.5903963871329931, "c_mass": 0.9844775199890137, "d": 0.30195289395769837, "e": 0.30030812213860547, "f_grid_value": 30, "f": 0.3, "stem_number": 0.332006881546999, "stem_number_mass": 0.9988878965377808, "stem_forecast": 0.3500039731334556, "stem_forecast_mass": 0.9982300996780396},
    {"item_id": "high10041.txt", "passage_id": "5bf99604706a05176fcf4a50e511fc14", "reader_correct": 1, "a": 0.3124838603608086, "b": 0.30673891410725274, "c": 0.3094890582974611, "c_mass": 1.0, "d": 0.3000017881639677, "e": 0.30035010767994824, "f_grid_value": 50, "f": 0.5, "stem_number": 0.36472332795506435, "stem_number_mass": 0.9982590675354004, "stem_forecast": 0.3979172326773944, "stem_forecast_mass": 0.9974518418312073},
    {"item_id": "high22926.txt", "passage_id": "d2721e22aca4a174c9b337986efc01aa", "reader_correct": 0, "a": 0.1162791625745302, "b": 0.32367062487519754, "c": 0.5095549915700416, "c_mass": 0.9999207854270935, "d": 0.3000000050127582, "e": 0.30000518209647853, "f_grid_value": 50, "f": 0.5, "stem_number": 0.42988391465473047, "stem_number_mass": 0.9934506416320801, "stem_forecast": 0.4159174250331672, "stem_forecast_mass": 0.9973075985908508},
    {"item_id": "high10753.txt", "passage_id": "525b57bcf795543b6997a20747dad7d8", "reader_correct": 1, "a": 0.28364970435929143, "b": 0.26960538991661653, "c": 0.2998626698615545, "c_mass": 0.9998334646224976, "d": 0.30000059874939194, "e": 0.29955403803260094, "f_grid_value": 30, "f": 0.3, "stem_number": 0.10611819401206786, "stem_number_mass": 0.9955661296844482, "stem_forecast": 0.21059627586200966, "stem_forecast_mass": 0.9201797246932983},
    {"item_id": "high4543.txt", "passage_id": "0a80c1bfdba194c50171e44314b74613", "reader_correct": 1, "a": 0.13493678781442323, "b": 0.5214217741012699, "c": 0.5185362251485566, "c_mass": 0.9999948740005493, "d": 0.40468728267443327, "e": 0.47170095674159224, "f_grid_value": 70, "f": 0.7, "stem_number": 0.5344060687545298, "stem_number_mass": 0.9993690252304077, "stem_forecast": 0.5343215479961888, "stem_forecast_mass": 0.9930615425109863},
    {"item_id": "high19409.txt", "passage_id": "794cfaddab1421960975d52b337bc778", "reader_correct": 1, "a": 0.1287107828610597, "b": 0.5749409101819498, "c": 0.5009414041673518, "c_mass": 0.9999979734420776, "d": 0.30013760694923797, "e": 0.3000472654605748, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5460580980088706, "stem_number_mass": 0.9466660022735596, "stem_forecast": 0.5116847203697408, "stem_forecast_mass": 0.9803012609481812},
    {"item_id": "high9852.txt", "passage_id": "dfa5386c8ecfca94f67a817c35017a53", "reader_correct": 1, "a": 0.23743111168528752, "b": 0.8989877359180879, "c": 0.7984366199046724, "c_mass": 0.8507057428359985, "d": 0.5004428722901508, "e": 0.6995772150080276, "f_grid_value": 70, "f": 0.7, "stem_number": 0.8911545736981455, "stem_number_mass": 0.9995280504226685, "stem_forecast": 0.7126924909975303, "stem_forecast_mass": 0.995336651802063},
    {"item_id": "high7493.txt", "passage_id": "4a80f45a5a6471a95e9d8c5e526941c2", "reader_correct": 0, "a": 0.1528423398987755, "b": 0.13290816918175324, "c": 0.2999983217903954, "c_mass": 1.0000001192092896, "d": 0.2987023484815156, "e": 0.10056024241400144, "f_grid_value": 10, "f": 0.1, "stem_number": 0.10398644457825602, "stem_number_mass": 0.6174178123474121, "stem_forecast": 0.13946385236833345, "stem_forecast_mass": 0.2803141474723816},
    {"item_id": "high19706.txt", "passage_id": "39f9601e36e5e2020e2b32665c3a0453", "reader_correct": 0, "a": 0.15760785147532788, "b": 0.3065804273907867, "c": 0.5026841040060122, "c_mass": 0.9999845027923584, "d": 0.3000014822893317, "e": 0.3001589943716283, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3405726059767361, "stem_number_mass": 0.9992828965187073, "stem_forecast": 0.46913835204647225, "stem_forecast_mass": 0.9920030832290649},
    {"item_id": "high11152.txt", "passage_id": "b65f14d7d3c7203306a213776b76bbe7", "reader_correct": 1, "a": 0.10077886157567899, "b": 0.5054713335470278, "c": 0.5089415418530089, "c_mass": 0.999998927116394, "d": 0.3041011885887766, "e": 0.6685787169535325, "f_grid_value": 50, "f": 0.5, "stem_number": 0.23976628742508815, "stem_number_mass": 0.9990158677101135, "stem_forecast": 0.48335278470810394, "stem_forecast_mass": 0.999155580997467},
    {"item_id": "high17619.txt", "passage_id": "dca36985adabee088eafb6100e3cc596", "reader_correct": 0, "a": 0.13668769540145043, "b": 0.30002365484104376, "c": 0.3219440880404975, "c_mass": 0.9999944567680359, "d": 0.30000000037922925, "e": 0.29874792705095227, "f_grid_value": 10, "f": 0.1, "stem_number": 0.3011356540069289, "stem_number_mass": 0.9998749494552612, "stem_forecast": 0.3609447857553964, "stem_forecast_mass": 0.9925388097763062},
    {"item_id": "high14850.txt", "passage_id": "b119047e79733b0abad7b6c839d5b621", "reader_correct": 1, "a": 0.1738270334108513, "b": 0.48219046303310853, "c": 0.5295951245084997, "c_mass": 0.9999024271965027, "d": 0.30038534947133966, "e": 0.3041961565036461, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5393096535973942, "stem_number_mass": 0.9987238049507141, "stem_forecast": 0.4750418019439959, "stem_forecast_mass": 0.9990708827972412},
    {"item_id": "high2565.txt", "passage_id": "85f13422655c8636fbce75193df3a9a2", "reader_correct": 1, "a": 0.35641104895067655, "b": 0.18752913735012752, "c": 0.2754963142103153, "c_mass": 0.9999949336051941, "d": 0.2999968732131691, "e": 0.2046903868243087, "f_grid_value": 10, "f": 0.1, "stem_number": 0.10452464493422925, "stem_number_mass": 0.4559136629104614, "stem_forecast": 0.10805954678498116, "stem_forecast_mass": 0.5937621593475342},
    {"item_id": "high5426.txt", "passage_id": "dc2e68cbf881c384334467714869ddd4", "reader_correct": 1, "a": 0.17145972007866186, "b": 0.7346419365108992, "c": 0.6996371014385008, "c_mass": 0.9967326521873474, "d": 0.4139720813895727, "e": 0.5164161576073232, "f_grid_value": 70, "f": 0.7, "stem_number": 0.8560900944765888, "stem_number_mass": 0.9913491010665894, "stem_forecast": 0.6445353852219683, "stem_forecast_mass": 0.972159206867218},
    {"item_id": "high9023.txt", "passage_id": "5f75316b2e4fb851f410c9d76e3ce190", "reader_correct": 1, "a": 0.1291446468183887, "b": 0.6768196694104336, "c": 0.6048538520689549, "c_mass": 0.992358922958374, "d": 0.30213072054038825, "e": 0.4486029873139118, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6640352801289003, "stem_number_mass": 0.9978551268577576, "stem_forecast": 0.5500839884583256, "stem_forecast_mass": 0.9958966970443726},
    {"item_id": "high14199.txt", "passage_id": "658254fbca147d6fbcbfcd3a2f507960", "reader_correct": 0, "a": 0.11522511538441521, "b": 0.3018555214287909, "c": 0.3004235688797691, "c_mass": 0.9999986290931702, "d": 0.3000001513539918, "e": 0.2994492945965643, "f_grid_value": 50, "f": 0.5, "stem_number": 0.31460487550525507, "stem_number_mass": 0.9936459064483643, "stem_forecast": 0.3147023915954699, "stem_forecast_mass": 0.996626079082489},
    {"item_id": "high18931.txt", "passage_id": "13ecd048007d9e58d9fcc8ef3f46993d", "reader_correct": 1, "a": 0.1553084464200404, "b": 0.8910580410155736, "c": 0.7018114980567689, "c_mass": 0.9772278070449829, "d": 0.30371765338744205, "e": 0.31259586248481896, "f_grid_value": 70, "f": 0.7, "stem_number": 0.8761582236302813, "stem_number_mass": 0.9963377118110657, "stem_forecast": 0.605825611483062, "stem_forecast_mass": 0.9784677624702454},
    {"item_id": "high3488.txt", "passage_id": "5f70788f1eb77aac5ae892098db54633", "reader_correct": 1, "a": 0.2445877488445307, "b": 0.5236784548257952, "c": 0.5131402368093451, "c_mass": 0.9999585747718811, "d": 0.49946027451263, "e": 0.6924503675050555, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5587391351008806, "stem_number_mass": 0.9965200424194336, "stem_forecast": 0.5460604091373219, "stem_forecast_mass": 0.997606098651886},
    {"item_id": "high21403.txt", "passage_id": "548cc0f1e8b77b981b4634914feed9b3", "reader_correct": 0, "a": 0.13162644260807688, "b": 0.30040982534554567, "c": 0.4235106644308814, "c_mass": 0.9999998807907104, "d": 0.3000016797938255, "e": 0.3000291779183741, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3022876410962325, "stem_number_mass": 0.9999788403511047, "stem_forecast": 0.3769769516933974, "stem_forecast_mass": 0.9981145858764648},
    {"item_id": "high5054.txt", "passage_id": "41869873c46f279c3cf87052772371cb", "reader_correct": 0, "a": 0.20575101336571835, "b": 0.30005852780872755, "c": 0.32806764761367785, "c_mass": 0.9999973773956299, "d": 0.30000005748292286, "e": 0.3000096425159462, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3716485915841176, "stem_number_mass": 0.9970890879631042, "stem_forecast": 0.37941378845185875, "stem_forecast_mass": 0.9915138483047485},
    {"item_id": "high22097.txt", "passage_id": "4dfdc7a89ecd35d46bea022ca195e08d", "reader_correct": 1, "a": 0.3961296192406245, "b": 0.1655457724653488, "c": 0.30000304410655676, "c_mass": 0.9999999403953552, "d": 0.30000000221341905, "e": 0.2996171938286266, "f_grid_value": 10, "f": 0.1, "stem_number": 0.10628904767056417, "stem_number_mass": 0.9314351677894592, "stem_forecast": 0.30109217005992717, "stem_forecast_mass": 0.8670101165771484},
    {"item_id": "high6657.txt", "passage_id": "0c2c2126fc54b41f3dd4f6d28ffe2b86", "reader_correct": 1, "a": 0.14491215447040875, "b": 0.29728011512073177, "c": 0.3000262777695358, "c_mass": 0.9999252557754517, "d": 0.29999999792536536, "e": 0.2486354359419357, "f_grid_value": 30, "f": 0.3, "stem_number": 0.110339145282247, "stem_number_mass": 0.9942596554756165, "stem_forecast": 0.2826250000826864, "stem_forecast_mass": 0.9957714080810547},
    {"item_id": "high20931.txt", "passage_id": "254b50dd834c469b1df586915924990c", "reader_correct": 0, "a": 0.22094413379425867, "b": 0.4851975304328324, "c": 0.4997045941407737, "c_mass": 0.999937891960144, "d": 0.3000204647210493, "e": 0.30079608063922864, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4364617021028624, "stem_number_mass": 0.9946498870849609, "stem_forecast": 0.5116480505713251, "stem_forecast_mass": 0.9945559501647949},
    {"item_id": "high14309.txt", "passage_id": "879b9967ff97adf1a4835a1751751c9d", "reader_correct": 1, "a": 0.15624518856623698, "b": 0.5130202202605306, "c": 0.6696756042864205, "c_mass": 0.9999525547027588, "d": 0.3000055706136517, "e": 0.3000404862009641, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5945203402356524, "stem_number_mass": 0.9957866668701172, "stem_forecast": 0.525448676476559, "stem_forecast_mass": 0.9934505224227905},
    {"item_id": "high10866.txt", "passage_id": "72945d23d8de06882390936e652f6243", "reader_correct": 1, "a": 0.26679520605813956, "b": 0.5286418710486894, "c": 0.5010072645440151, "c_mass": 0.9999998211860657, "d": 0.3000307142269303, "e": 0.3002384367818159, "f_grid_value": 50, "f": 0.5, "stem_number": 0.7724196967448583, "stem_number_mass": 0.9981039762496948, "stem_forecast": 0.6054860488618593, "stem_forecast_mass": 0.9983850121498108},
    {"item_id": "high22639.txt", "passage_id": "eaa9b0f038d479d6e6e8336075fa9f85", "reader_correct": 0, "a": 0.11408081922302252, "b": 0.6906372670658245, "c": 0.5069566308044007, "c_mass": 0.9999999403953552, "d": 0.4330833862479543, "e": 0.3850568379926624, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6684555208154394, "stem_number_mass": 0.999333381652832, "stem_forecast": 0.5221948973528505, "stem_forecast_mass": 0.9988733530044556},
    {"item_id": "high72.txt", "passage_id": "21fed239fb8df5da8cf9f8eeebc54c24", "reader_correct": 1, "a": 0.11827919908029963, "b": 0.8935262334620403, "c": 0.47931218782531904, "c_mass": 0.44741594791412354, "d": 0.30000000158228196, "e": 0.3030778192122015, "f_grid_value": 50, "f": 0.5, "stem_number": 0.7532697482875489, "stem_number_mass": 0.9446578025817871, "stem_forecast": 0.46576669085673966, "stem_forecast_mass": 0.997294545173645},
    {"item_id": "high17237.txt", "passage_id": "a71a6e6b692da7116efee579a5a78976", "reader_correct": 0, "a": 0.5712546010975426, "b": 0.4698093593775354, "c": 0.5475543080602306, "c_mass": 0.9999871253967285, "d": 0.3000975787815951, "e": 0.3006751062683509, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4745277410700481, "stem_number_mass": 0.9999126195907593, "stem_forecast": 0.48767732722589147, "stem_forecast_mass": 0.9998974800109863},
    {"item_id": "high8455.txt", "passage_id": "5e0a50c7a9cf3acf02b37b807fafc5af", "reader_correct": 1, "a": 0.15598771071440468, "b": 0.5462920044251424, "c": 0.6695935952814399, "c_mass": 0.9999243021011353, "d": 0.30206585550636217, "e": 0.30072017864832745, "f_grid_value": 50, "f": 0.5, "stem_number": 0.622618598322057, "stem_number_mass": 0.9998825788497925, "stem_forecast": 0.5789916531159064, "stem_forecast_mass": 0.9985978007316589},
    {"item_id": "high9405.txt", "passage_id": "c81787c9494f46f53ff8e1ad103b30d0", "reader_correct": 1, "a": 0.16114512618540566, "b": 0.5005299703217136, "c": 0.6215326920156763, "c_mass": 0.9999994039535522, "d": 0.4999644251403995, "e": 0.5169497883340824, "f_grid_value": 50, "f": 0.5, "stem_number": 0.602959910987685, "stem_number_mass": 0.9987591505050659, "stem_forecast": 0.4965511638254706, "stem_forecast_mass": 0.9975253939628601},
    {"item_id": "high23149.txt", "passage_id": "6dc2549f3b24a76fe099e07d41338cad", "reader_correct": 1, "a": 0.19673369046554415, "b": 0.4910967083994116, "c": 0.49941417547958744, "c_mass": 0.9999986886978149, "d": 0.30003284518314993, "e": 0.3001624601485034, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5505900209321065, "stem_number_mass": 0.9915109872817993, "stem_forecast": 0.4536423528102323, "stem_forecast_mass": 0.9959533214569092},
    {"item_id": "high2537.txt", "passage_id": "70ff64baae5b410baa4243af9a838069", "reader_correct": 1, "a": 0.162161252138826, "b": 0.4098004192105474, "c": 0.5000073807395713, "c_mass": 0.9999613165855408, "d": 0.30024131842781493, "e": 0.30226274185447927, "f_grid_value": 50, "f": 0.5, "stem_number": 0.46815870691474326, "stem_number_mass": 0.9975786209106445, "stem_forecast": 0.48184984868813113, "stem_forecast_mass": 0.9973158836364746},
    {"item_id": "high13981.txt", "passage_id": "7538f3dbe489e3a84b856fa5da23d563", "reader_correct": 0, "a": 0.11595963267392953, "b": 0.2621764677792918, "c": 0.29932897644914747, "c_mass": 0.9999970197677612, "d": 0.29999957790061865, "e": 0.12319567104141899, "f_grid_value": 30, "f": 0.3, "stem_number": 0.10910858323719584, "stem_number_mass": 0.9572405219078064, "stem_forecast": 0.25455506959102575, "stem_forecast_mass": 0.5986603498458862},
    {"item_id": "high18252.txt", "passage_id": "8bda5901e9dca26033a96b894026c467", "reader_correct": 1, "a": 0.25501010865638213, "b": 0.29976879805340123, "c": 0.3004797065144518, "c_mass": 0.9999975562095642, "d": 0.2999999745950026, "e": 0.2951183590680503, "f_grid_value": 50, "f": 0.5, "stem_number": 0.18975619696573578, "stem_number_mass": 0.9718527793884277, "stem_forecast": 0.3216249101779039, "stem_forecast_mass": 0.9943409562110901},
    {"item_id": "high5066.txt", "passage_id": "1292791a433c0cc844411777bbecd75f", "reader_correct": 1, "a": 0.12831387721800966, "b": 0.5755206643412661, "c": 0.5092210080172189, "c_mass": 0.3961453437805176, "d": 0.3231927870695607, "e": 0.38920228932846557, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6464591849939806, "stem_number_mass": 0.9992502331733704, "stem_forecast": 0.5176356562693686, "stem_forecast_mass": 0.9984102845191956},
    {"item_id": "high4403.txt", "passage_id": "d79fa98d9a9e78964e4026616b86bacf", "reader_correct": 0, "a": 0.10876434391517562, "b": 0.6290370734917216, "c": 0.515485153830479, "c_mass": 0.9999979138374329, "d": 0.3537888387674533, "e": 0.40051668727418765, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5684217551951837, "stem_number_mass": 0.9994144439697266, "stem_forecast": 0.5434037217030026, "stem_forecast_mass": 0.9950490593910217},
    {"item_id": "high21511.txt", "passage_id": "390a3ade2f1597a283ffb63c697bedb4", "reader_correct": 1, "a": 0.13552447972396994, "b": 0.32266194213315164, "c": 0.3009706636892762, "c_mass": 0.9984007477760315, "d": 0.30000014291965654, "e": 0.2999653452943946, "f_grid_value": 50, "f": 0.5, "stem_number": 0.2785253582905115, "stem_number_mass": 0.9878355264663696, "stem_forecast": 0.3387394659532835, "stem_forecast_mass": 0.9988785982131958},
    {"item_id": "high22074.txt", "passage_id": "67330df241746a3fe8b8037beb813c64", "reader_correct": 1, "a": 0.20919154562368164, "b": 0.38619484121938497, "c": 0.5020488918462769, "c_mass": 0.9999834895133972, "d": 0.30001202959752293, "e": 0.3000159740854203, "f_grid_value": 50, "f": 0.5, "stem_number": 0.2873469306602127, "stem_number_mass": 0.9993330240249634, "stem_forecast": 0.33517161153809966, "stem_forecast_mass": 0.9997916221618652},
    {"item_id": "high20059.txt", "passage_id": "fe335b156c01427c2f9a860be2029f2c", "reader_correct": 1, "a": 0.39318747041970703, "b": 0.627640336471934, "c": 0.5000060740832851, "c_mass": 0.999987006187439, "d": 0.5006016645751771, "e": 0.7005567053607578, "f_grid_value": 50, "f": 0.5, "stem_number": 0.802984226097782, "stem_number_mass": 0.9956086874008179, "stem_forecast": 0.6033431439307463, "stem_forecast_mass": 0.9953393340110779},
    {"item_id": "high15576.txt", "passage_id": "161dbe69e4fd9e70d4496f209b1982e7", "reader_correct": 1, "a": 0.11608194137120019, "b": 0.3491363679275345, "c": 0.4853081120765057, "c_mass": 0.9998361468315125, "d": 0.3000000977781962, "e": 0.29957228591859786, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3541624421980195, "stem_number_mass": 0.9972720146179199, "stem_forecast": 0.44133028215036263, "stem_forecast_mass": 0.998458743095398},
    {"item_id": "high6865.txt", "passage_id": "3d993b2575fbb55dc7045623c1304602", "reader_correct": 1, "a": 0.3214798226964283, "b": 0.6415848761105164, "c": 0.5280677223184144, "c_mass": 0.9999982714653015, "d": 0.33379564062709766, "e": 0.40156501682332374, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5700668829064811, "stem_number_mass": 0.9982150197029114, "stem_forecast": 0.5679862733142003, "stem_forecast_mass": 0.9987447261810303},
    {"item_id": "high16036.txt", "passage_id": "b14ddbe8fede7e796fab941cd213ce6a", "reader_correct": 1, "a": 0.1984568481351551, "b": 0.3095655300523873, "c": 0.48937495866463027, "c_mass": 0.9997527599334717, "d": 0.30000002126461367, "e": 0.29999327981304535, "f_grid_value": 50, "f": 0.5, "stem_number": 0.31293337815268135, "stem_number_mass": 0.9996427297592163, "stem_forecast": 0.3152760862696207, "stem_forecast_mass": 0.9998887777328491},
    {"item_id": "high14755.txt", "passage_id": "c48028b6160129e6ec4d713714843f7d", "reader_correct": 1, "a": 0.13499972002047034, "b": 0.2967301237977798, "c": 0.35427408174236963, "c_mass": 0.9925121068954468, "d": 0.3000000624647385, "e": 0.2997786528230731, "f_grid_value": 30, "f": 0.3, "stem_number": 0.145626302956829, "stem_number_mass": 0.7163158655166626, "stem_forecast": 0.3004713797164669, "stem_forecast_mass": 0.9628574252128601},
    {"item_id": "high4188.txt", "passage_id": "8d4e8ebf772eb990aac0b0ca6836899d", "reader_correct": 1, "a": 0.10226014885308095, "b": 0.3023135779859047, "c": 0.4853927092195164, "c_mass": 1.0, "d": 0.3000003412444433, "e": 0.30005622414283184, "f_grid_value": 50, "f": 0.5, "stem_number": 0.2833350841675309, "stem_number_mass": 0.9990147352218628, "stem_forecast": 0.4050975816285303, "stem_forecast_mass": 0.9960062503814697},
    {"item_id": "high1256.txt", "passage_id": "b6c88311c534dd6aa6620afff829be4c", "reader_correct": 1, "a": 0.7753117736874376, "b": 0.3447448320931332, "c": 0.5175087472896879, "c_mass": 0.9999943971633911, "d": 0.30000015628716403, "e": 0.298362399596871, "f_grid_value": 50, "f": 0.5, "stem_number": 0.37798897630659617, "stem_number_mass": 0.9998337626457214, "stem_forecast": 0.5039032466251308, "stem_forecast_mass": 0.9990627765655518},
    {"item_id": "high125.txt", "passage_id": "67354655ed22b6d5bd9bdddef4c86b3b", "reader_correct": 1, "a": 0.16446870872586486, "b": 0.5358973106241831, "c": 0.6521301168087461, "c_mass": 0.24947410821914673, "d": 0.30000139487406247, "e": 0.30001254538369926, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6757086267228393, "stem_number_mass": 0.9998297691345215, "stem_forecast": 0.49287340914292044, "stem_forecast_mass": 0.9931050539016724},
    {"item_id": "high3760.txt", "passage_id": "7521392f178113875308e8c103b26be4", "reader_correct": 1, "a": 0.19649546407022048, "b": 0.49996010324964846, "c": 0.5037807612816059, "c_mass": 0.9997808337211609, "d": 0.3000044255919745, "e": 0.3017731563689481, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4370006804804958, "stem_number_mass": 0.9980551600456238, "stem_forecast": 0.47893621656983837, "stem_forecast_mass": 0.9989700317382812},
    {"item_id": "high21445.txt", "passage_id": "c7b0bbe378ac4f612be35e9a4c72752f", "reader_correct": 1, "a": 0.23639459106664037, "b": 0.2941433944126767, "c": 0.2998600969326884, "c_mass": 0.9999992847442627, "d": 0.2999951402889658, "e": 0.16281109980572697, "f_grid_value": 30, "f": 0.3, "stem_number": 0.1029026822856728, "stem_number_mass": 0.9990803003311157, "stem_forecast": 0.3629053130732239, "stem_forecast_mass": 0.9877102971076965},
    {"item_id": "high14715.txt", "passage_id": "ae1ece44503196c92fb2a6e6584e74cb", "reader_correct": 1, "a": 0.12990957585016583, "b": 0.3034999920707665, "c": 0.3320571013666268, "c_mass": 1.0, "d": 0.3000000116440892, "e": 0.2992284548221725, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3066797346148463, "stem_number_mass": 0.9987390041351318, "stem_forecast": 0.3805749825528399, "stem_forecast_mass": 0.9979203939437866},
    {"item_id": "high223.txt", "passage_id": "843ae724979fc20d7016e29b6bf88602", "reader_correct": 1, "a": 0.14427548683402092, "b": 0.49948783700966687, "c": 0.502065597491088, "c_mass": 0.999999463558197, "d": 0.30030985669175403, "e": 0.30061734439114285, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5181176369186619, "stem_number_mass": 0.9995211362838745, "stem_forecast": 0.5064457983849129, "stem_forecast_mass": 0.998206615447998},
    {"item_id": "high20607.txt", "passage_id": "b28b09a953fefcedc92dc320a6d8d1a6", "reader_correct": 1, "a": 0.15847079481937523, "b": 0.3001502758766766, "c": 0.3755214750997073, "c_mass": 0.9999998807907104, "d": 0.30000190370540303, "e": 0.3000052985123339, "f_grid_value": 50, "f": 0.5, "stem_number": 0.305032273996111, "stem_number_mass": 0.9999238848686218, "stem_forecast": 0.3417721291145533, "stem_forecast_mass": 0.9986732006072998},
    {"item_id": "high3265.txt", "passage_id": "17851a527da07acc9f230c840d95d6a2", "reader_correct": 0, "a": 0.10449030687009098, "b": 0.3009171393611165, "c": 0.3160710288180922, "c_mass": 0.9999861717224121, "d": 0.30001750103653496, "e": 0.3000888596072036, "f_grid_value": 30, "f": 0.3, "stem_number": 0.3130371021130637, "stem_number_mass": 0.999690592288971, "stem_forecast": 0.3789120124843479, "stem_forecast_mass": 0.993013858795166},
    {"item_id": "high5288.txt", "passage_id": "638cc3c6ac678c8aeab5bb103c6f050f", "reader_correct": 1, "a": 0.4530794054676255, "b": 0.5510349332364087, "c": 0.5000716988408076, "c_mass": 0.9999074935913086, "d": 0.30114638957351864, "e": 0.3006676614877975, "f_grid_value": 50, "f": 0.5, "stem_number": 0.8016141853516842, "stem_number_mass": 0.978707492351532, "stem_forecast": 0.6062875910039286, "stem_forecast_mass": 0.8816500306129456},
    {"item_id": "high5396.txt", "passage_id": "7232befa704a2e020f89a6ee3418d620", "reader_correct": 1, "a": 0.12792199182972128, "b": 0.5231043305340302, "c": 0.6807600094332616, "c_mass": 0.9999823570251465, "d": 0.30004909651466427, "e": 0.30008898422795444, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6438505999976928, "stem_number_mass": 0.9970495104789734, "stem_forecast": 0.5557393029994421, "stem_forecast_mass": 0.9963229298591614},
    {"item_id": "high5025.txt", "passage_id": "fffd15a3943a8d5de85108c719b7ce69", "reader_correct": 1, "a": 0.1925068449651008, "b": 0.384503147650281, "c": 0.5000072329786823, "c_mass": 0.9999991655349731, "d": 0.30024132664965353, "e": 0.30076822850700946, "f_grid_value": 50, "f": 0.5, "stem_number": 0.47007882799544665, "stem_number_mass": 0.9992683529853821, "stem_forecast": 0.43057495181309396, "stem_forecast_mass": 0.9991641640663147},
    {"item_id": "high5096.txt", "passage_id": "5c70fcc5c2ccb2ff6413836171e15ab4", "reader_correct": 1, "a": 0.3329800185559635, "b": 0.29195622702671276, "c": 0.30002390237008747, "c_mass": 0.9999921321868896, "d": 0.30000000753802786, "e": 0.2984446199180101, "f_grid_value": 30, "f": 0.3, "stem_number": 0.3006258748053693, "stem_number_mass": 0.9887591600418091, "stem_forecast": 0.30739003364819373, "stem_forecast_mass": 0.9929436445236206},
    {"item_id": "high4860.txt", "passage_id": "2f512cf599e6e455a915cd5f4dce7d10", "reader_correct": 1, "a": 0.12552324041673604, "b": 0.36002760658791483, "c": 0.49886303963794243, "c_mass": 1.0, "d": 0.3000262706755701, "e": 0.30142502094936185, "f_grid_value": 50, "f": 0.5, "stem_number": 0.533502470933622, "stem_number_mass": 0.9981948137283325, "stem_forecast": 0.508133377177998, "stem_forecast_mass": 0.9862219095230103},
    {"item_id": "high15638.txt", "passage_id": "9c26db696422475150360555804da3dc", "reader_correct": 1, "a": 0.329695882396846, "b": 0.2999245929768572, "c": 0.30318339564106517, "c_mass": 1.0, "d": 0.3000000047549182, "e": 0.2486435723805446, "f_grid_value": 50, "f": 0.5, "stem_number": 0.28050801903628714, "stem_number_mass": 0.9998582005500793, "stem_forecast": 0.3087235154566792, "stem_forecast_mass": 0.9997200965881348},
    {"item_id": "high10757.txt", "passage_id": "7f29cd33ff03d0547b3be8734bc4ee63", "reader_correct": 0, "a": 0.39515384321432834, "b": 0.8999682665294299, "c": 0.8999866904094537, "c_mass": 0.9968274235725403, "d": 0.5018251025480072, "e": 0.7014904304871658, "f_grid_value": 90, "f": 0.9, "stem_number": 0.8854549442599088, "stem_number_mass": 0.9966564178466797, "stem_forecast": 0.8080550749006818, "stem_forecast_mass": 0.9951585531234741},
    {"item_id": "high10707.txt", "passage_id": "afb63acbf98881628d72e462ebdd8705", "reader_correct": 1, "a": 0.1646688661331067, "b": 0.30007209127031476, "c": 0.49132693685910045, "c_mass": 0.9999984502792358, "d": 0.3000000198347139, "e": 0.29998752601513096, "f_grid_value": 50, "f": 0.5, "stem_number": 0.36624855402263984, "stem_number_mass": 0.9968171119689941, "stem_forecast": 0.30642933827693297, "stem_forecast_mass": 0.9991170167922974},
    {"item_id": "high20382.txt", "passage_id": "0e8d4224513ec25bded73c18143874ad", "reader_correct": 1, "a": 0.11198171943970976, "b": 0.33652660667771184, "c": 0.30682035624966586, "c_mass": 0.9999988675117493, "d": 0.3000000119674748, "e": 0.29900546763576735, "f_grid_value": 50, "f": 0.5, "stem_number": 0.2800191403144916, "stem_number_mass": 0.9899901151657104, "stem_forecast": 0.39375886547734607, "stem_forecast_mass": 0.9955886602401733},
    {"item_id": "high17441.txt", "passage_id": "e2bc3c3eae1d3da64af4b9cbe84020a7", "reader_correct": 1, "a": 0.8712107801090099, "b": 0.8783671156231944, "c": 0.5000223401267766, "c_mass": 0.9999869465827942, "d": 0.30138219723719734, "e": 0.3001330096652022, "f_grid_value": 50, "f": 0.5, "stem_number": 0.8913723941431477, "stem_number_mass": 0.99864661693573, "stem_forecast": 0.7759141871145895, "stem_forecast_mass": 0.999047040939331},
    {"item_id": "high16295.txt", "passage_id": "98ffdbe9e96f0024ac5c7596c5abef2f", "reader_correct": 1, "a": 0.21305930173412505, "b": 0.7476912671837855, "c": 0.7364391200531106, "c_mass": 0.9964558482170105, "d": 0.5034752976171654, "e": 0.696831201991453, "f_grid_value": 70, "f": 0.7, "stem_number": 0.8190476443927149, "stem_number_mass": 0.9992643594741821, "stem_forecast": 0.6920894581829788, "stem_forecast_mass": 0.9961673021316528},
    {"item_id": "high15473.txt", "passage_id": "a0e89900c039c73e9bc115dadc5cbfd7", "reader_correct": 1, "a": 0.1993046723298469, "b": 0.4558974741311572, "c": 0.44527554026384486, "c_mass": 0.9997639060020447, "d": 0.30000010089849577, "e": 0.30001662093046794, "f_grid_value": 50, "f": 0.5, "stem_number": 0.28007721882746234, "stem_number_mass": 0.9970678687095642, "stem_forecast": 0.48434633650929804, "stem_forecast_mass": 0.9950863122940063},
    {"item_id": "high15503.txt", "passage_id": "200ac890c39b62225d7b43c986ad6e5f", "reader_correct": 0, "a": 0.1850749112757176, "b": 0.10466784502884324, "c": 0.10008150317752249, "c_mass": 0.8701063394546509, "d": 0.10000000119501097, "e": 0.10000052150839127, "f_grid_value": 10, "f": 0.1, "stem_number": 0.10092435789882898, "stem_number_mass": 0.9220526814460754, "stem_forecast": 0.12625609739165766, "stem_forecast_mass": 0.3269316852092743},
    {"item_id": "high21191.txt", "passage_id": "04747d2546b01f060b6721bb9636ab6b", "reader_correct": 1, "a": 0.15346573923062118, "b": 0.3628083094877165, "c": 0.4344668259095887, "c_mass": 0.9999866485595703, "d": 0.30000644389269365, "e": 0.30009724709751245, "f_grid_value": 50, "f": 0.5, "stem_number": 0.41771129055326994, "stem_number_mass": 0.9953708648681641, "stem_forecast": 0.4319770737806247, "stem_forecast_mass": 0.9996391534805298},
    {"item_id": "high9928.txt", "passage_id": "352053adace11ea460cf8844c614fd98", "reader_correct": 1, "a": 0.21366389698439212, "b": 0.2846255401828729, "c": 0.34242226410836907, "c_mass": 0.9998862743377686, "d": 0.3000000359913275, "e": 0.29992475782860556, "f_grid_value": 50, "f": 0.5, "stem_number": 0.11079377367927074, "stem_number_mass": 0.9907543659210205, "stem_forecast": 0.3061058670827423, "stem_forecast_mass": 0.9863300323486328},
    {"item_id": "high10755.txt", "passage_id": "5d9b94cb461e97026b42bb384cf446d9", "reader_correct": 1, "a": 0.1516747215443286, "b": 0.856072949456587, "c": 0.8984973985621267, "c_mass": 0.9999599456787109, "d": 0.30203041844088774, "e": 0.38216171030504076, "f_grid_value": 50, "f": 0.5, "stem_number": 0.7724288416568031, "stem_number_mass": 0.9840108156204224, "stem_forecast": 0.6681570852965496, "stem_forecast_mass": 0.99604731798172},
    {"item_id": "high830.txt", "passage_id": "ad507a40ee4f5d0aeb74167f10ea101b", "reader_correct": 1, "a": 0.17208938754158706, "b": 0.699006285357343, "c": 0.6992239830158489, "c_mass": 0.36421194672584534, "d": 0.3097716698191905, "e": 0.5099121600258256, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7403586633580367, "stem_number_mass": 0.9920440912246704, "stem_forecast": 0.5437482748328956, "stem_forecast_mass": 0.9756746292114258},
    {"item_id": "high4461.txt", "passage_id": "5fcb9f89a8d912efc0c7decf0eca0bf2", "reader_correct": 0, "a": 0.13156091007786583, "b": 0.582757287518999, "c": 0.5109539698628821, "c_mass": 0.9999984502792358, "d": 0.3043260263395254, "e": 0.3394943790504483, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6569640255057011, "stem_number_mass": 0.9984281063079834, "stem_forecast": 0.5802195088696954, "stem_forecast_mass": 0.9866161346435547},
    {"item_id": "high20724.txt", "passage_id": "4e2577a1fc3b748b6dee124f04a21160", "reader_correct": 0, "a": 0.4058592769143026, "b": 0.2988580063503429, "c": 0.3000021326835231, "c_mass": 1.0, "d": 0.3000000047032034, "e": 0.29962879904584977, "f_grid_value": 30, "f": 0.3, "stem_number": 0.19387935190837818, "stem_number_mass": 0.9378560781478882, "stem_forecast": 0.29652677465835287, "stem_forecast_mass": 0.9957825541496277},
    {"item_id": "high23195.txt", "passage_id": "05216fac972afa2ddf205c6d08322104", "reader_correct": 0, "a": 0.14618284823992106, "b": 0.30023980902255815, "c": 0.4213565833365695, "c_mass": 0.9907408356666565, "d": 0.30000001125268405, "e": 0.28568582547815263, "f_grid_value": 50, "f": 0.5, "stem_number": 0.22121434042503993, "stem_number_mass": 0.9992997050285339, "stem_forecast": 0.3500359614177823, "stem_forecast_mass": 0.99756920337677},
    {"item_id": "high22633.txt", "passage_id": "a09057a1af71a4cd490f8809da9a4894", "reader_correct": 1, "a": 0.10583081712601583, "b": 0.48494899134389985, "c": 0.4200392348202091, "c_mass": 0.9792416095733643, "d": 0.30000029190695493, "e": 0.3052122577311087, "f_grid_value": 50, "f": 0.5, "stem_number": 0.2242715431790689, "stem_number_mass": 0.9749932885169983, "stem_forecast": 0.4374031548580716, "stem_forecast_mass": 0.9938421249389648},
    {"item_id": "high22961.txt", "passage_id": "667629fc4ebe706684b57d04da5beff1", "reader_correct": 0, "a": 0.11656288835980218, "b": 0.3057406569192949, "c": 0.49891235985763416, "c_mass": 0.9984654188156128, "d": 0.30000000295441703, "e": 0.3000051033731851, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3498017889965026, "stem_number_mass": 0.9983985424041748, "stem_forecast": 0.39700819109603297, "stem_forecast_mass": 0.9986659288406372},
    {"item_id": "high13818.txt", "passage_id": "2dbd37c30399fac85a2a7980e0dee28e", "reader_correct": 1, "a": 0.14741818772436743, "b": 0.5020247691877262, "c": 0.5007449794482353, "c_mass": 0.9999998211860657, "d": 0.424495781109953, "e": 0.3606521897968313, "f_grid_value": 50, "f": 0.5, "stem_number": 0.575095212570645, "stem_number_mass": 0.991558313369751, "stem_forecast": 0.5022868768341041, "stem_forecast_mass": 0.9984123706817627},
    {"item_id": "high23987.txt", "passage_id": "4b565d64e6364a12f274b9b179366164", "reader_correct": 0, "a": 0.141935729277296, "b": 0.5233878539060193, "c": 0.5403325989282494, "c_mass": 0.9999991059303284, "d": 0.30219872388168945, "e": 0.3228504242462294, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6006899195058033, "stem_number_mass": 0.9972716569900513, "stem_forecast": 0.557858019795747, "stem_forecast_mass": 0.9818379878997803},
    {"item_id": "high7566.txt", "passage_id": "fd102a17addb28b2c39ff3b927ccef70", "reader_correct": 1, "a": 0.12932222426087517, "b": 0.6989696022094155, "c": 0.6883314875556683, "c_mass": 0.9999900460243225, "d": 0.3005431534828641, "e": 0.3479278594179601, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6747168443065297, "stem_number_mass": 0.996283769607544, "stem_forecast": 0.5552225484587071, "stem_forecast_mass": 0.9905840158462524},
    {"item_id": "high5219.txt", "passage_id": "81b34fd2c4be0bea694169a6d0667c50", "reader_correct": 1, "a": 0.13292175530744385, "b": 0.31541092144674154, "c": 0.48577017334002814, "c_mass": 0.9999997615814209, "d": 0.300050636841583, "e": 0.30039908853572383, "f_grid_value": 50, "f": 0.5, "stem_number": 0.32850829159441103, "stem_number_mass": 0.9997698068618774, "stem_forecast": 0.46494967981246016, "stem_forecast_mass": 0.9977853298187256},
    {"item_id": "high570.txt", "passage_id": "f07ee48683bae9ebc0251495ae82cc91", "reader_correct": 1, "a": 0.15557644961018843, "b": 0.31943966337507257, "c": 0.6963892366640201, "c_mass": 0.9999968409538269, "d": 0.3000000025133117, "e": 0.2998085035955375, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6248097611287233, "stem_number_mass": 0.99495530128479, "stem_forecast": 0.5906680814029526, "stem_forecast_mass": 0.9959434270858765},
    {"item_id": "high12699.txt", "passage_id": "bdb7e0bb0d93704db8de540e6ea04790", "reader_correct": 1, "a": 0.25441887292909304, "b": 0.31976804424296357, "c": 0.3099264634279806, "c_mass": 0.9999995827674866, "d": 0.3000000016392596, "e": 0.30000058992227485, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3203575053303206, "stem_number_mass": 0.99979168176651, "stem_forecast": 0.43189846015499095, "stem_forecast_mass": 0.9991095662117004},
    {"item_id": "high9849.txt", "passage_id": "b79f7c450ce2de9fa466a4f58641635e", "reader_correct": 1, "a": 0.23443707949068956, "b": 0.5046331038282381, "c": 0.5001823777176836, "c_mass": 0.9999653697013855, "d": 0.4860919897217413, "e": 0.4190009655745542, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5770074945850006, "stem_number_mass": 0.9986070990562439, "stem_forecast": 0.5335046539254293, "stem_forecast_mass": 0.9991265535354614},
    {"item_id": "high18708.txt", "passage_id": "4984d0bf329c184c728747e0b26edc2d", "reader_correct": 1, "a": 0.16718039354437225, "b": 0.3017227261880697, "c": 0.3021309067808311, "c_mass": 1.0, "d": 0.2999984281239272, "e": 0.29929674894670705, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3130875256873377, "stem_number_mass": 0.999743640422821, "stem_forecast": 0.3727615840420531, "stem_forecast_mass": 0.9995230436325073},
    {"item_id": "high13542.txt", "passage_id": "f7208b5ef410f0ed140da5bbe491366e", "reader_correct": 0, "a": 0.14951451587743814, "b": 0.29919663925946316, "c": 0.2711708770497822, "c_mass": 0.9999979734420776, "d": 0.29999847159493487, "e": 0.1937591150373343, "f_grid_value": 50, "f": 0.5, "stem_number": 0.2982193524789869, "stem_number_mass": 0.9999883770942688, "stem_forecast": 0.3005486587269665, "stem_forecast_mass": 0.999832272529602},
    {"item_id": "high10509.txt", "passage_id": "7235ad7ccd410e912773a95b2fd6eb9c", "reader_correct": 0, "a": 0.25371356466055633, "b": 0.47777714319564385, "c": 0.49934151559054596, "c_mass": 0.9999980926513672, "d": 0.30002110960347295, "e": 0.3004285308266375, "f_grid_value": 50, "f": 0.5, "stem_number": 0.41269641162997495, "stem_number_mass": 0.9967098236083984, "stem_forecast": 0.4596828196733314, "stem_forecast_mass": 0.9987625479698181},
    {"item_id": "high17536.txt", "passage_id": "2913a2859e40662d3c0885669865e4e0", "reader_correct": 1, "a": 0.12211424746992453, "b": 0.8999956331832771, "c": 0.8998981977385547, "c_mass": 0.9999999403953552, "d": 0.511601905609317, "e": 0.8892753986667852, "f_grid_value": 90, "f": 0.9, "stem_number": 0.8909922848759033, "stem_number_mass": 0.9998074769973755, "stem_forecast": 0.8848546602900903, "stem_forecast_mass": 0.9998803734779358},
    {"item_id": "high4224.txt", "passage_id": "b5d0ad857e9e79f73990e18af573623a", "reader_correct": 0, "a": 0.36477544636292025, "b": 0.4577173297259667, "c": 0.5937641548504627, "c_mass": 0.9999475479125977, "d": 0.30118316784549215, "e": 0.3016799306295223, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6132425868878081, "stem_number_mass": 0.9985460042953491, "stem_forecast": 0.518123539076085, "stem_forecast_mass": 0.9976787567138672},
    {"item_id": "high18361.txt", "passage_id": "8e4d228015e74d192f581153602e88d1", "reader_correct": 0, "a": 0.12417882906795044, "b": 0.3147408955778437, "c": 0.3680182887391466, "c_mass": 0.00039400681271217763, "d": 0.3002413460035149, "e": 0.3015163320091798, "f_grid_value": 50, "f": 0.5, "stem_number": 0.12376964171862105, "stem_number_mass": 0.0677616223692894, "stem_forecast": 0.36877713386656646, "stem_forecast_mass": 0.9773111343383789},
    {"item_id": "high19427.txt", "passage_id": "ffeb719836ee5775511941a65a83884e", "reader_correct": 1, "a": 0.15411100755680884, "b": 0.21091578894236307, "c": 0.29999935098952424, "c_mass": 0.9999994039535522, "d": 0.30000004327907204, "e": 0.30006242327502824, "f_grid_value": 30, "f": 0.3, "stem_number": 0.10969444224889027, "stem_number_mass": 0.998913586139679, "stem_forecast": 0.29055525195813936, "stem_forecast_mass": 0.9756804704666138},
    {"item_id": "high3731.txt", "passage_id": "32afc3bfeccd652e1dd9010bab1609c8", "reader_correct": 1, "a": 0.12415235476334024, "b": 0.5499687476003061, "c": 0.6849045542518587, "c_mass": 0.9999967813491821, "d": 0.3024886685032656, "e": 0.34556128051537016, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5375996190941653, "stem_number_mass": 0.9958264827728271, "stem_forecast": 0.5776036604759781, "stem_forecast_mass": 0.9828105568885803},
    {"item_id": "high215.txt", "passage_id": "fd2e5fe3728f14fb0584426b9e7d6035", "reader_correct": 1, "a": 0.38244243007798845, "b": 0.29793079517517096, "c": 0.3000191847286969, "c_mass": 1.0000001192092896, "d": 0.2999939546734628, "e": 0.2108977870987624, "f_grid_value": 30, "f": 0.3, "stem_number": 0.16402282189984238, "stem_number_mass": 0.9998497366905212, "stem_forecast": 0.26190839777083613, "stem_forecast_mass": 0.9984863996505737},
    {"item_id": "high12004.txt", "passage_id": "3eb9f2c159c5eb3d3e9a12a82ef3e204", "reader_correct": 1, "a": 0.1695226495687933, "b": 0.10323144948258595, "c": 0.29324700669670517, "c_mass": 0.9999990463256836, "d": 0.29999982880921794, "e": 0.2576547016939816, "f_grid_value": 10, "f": 0.1, "stem_number": 0.1176938521234178, "stem_number_mass": 0.017567360773682594, "stem_forecast": 0.15157149435967396, "stem_forecast_mass": 0.9186369180679321},
    {"item_id": "high22988.txt", "passage_id": "16460cb7270bc26e75a0a9afbe5bbdb4", "reader_correct": 0, "a": 0.5392030050366305, "b": 0.10667701032542133, "c": 0.10077594039261635, "c_mass": 0.1779509335756302, "d": 0.2980583312368492, "e": 0.1225904116456397, "f_grid_value": null, "f": null, "stem_number": 0.10450952768582085, "stem_number_mass": 0.22924299538135529, "stem_forecast": 0.1099893691470488, "stem_forecast_mass": 0.07530981302261353},
    {"item_id": "high19014.txt", "passage_id": "8dab4b885ec21e986c97c9ee9aeecd22", "reader_correct": 1, "a": 0.20975251282973817, "b": 0.45448602868505705, "c": 0.3538681687343883, "c_mass": 0.9999940395355225, "d": 0.3000000302528147, "e": 0.29927991949330507, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4113948069308222, "stem_number_mass": 0.9956884980201721, "stem_forecast": 0.4608907266157056, "stem_forecast_mass": 0.997211754322052},
    {"item_id": "high6813.txt", "passage_id": "63f9de90eb20dbdc4c403f3490a6c1ef", "reader_correct": 0, "a": 0.16669985304690238, "b": 0.2994624186954494, "c": 0.29999995238784527, "c_mass": 1.0, "d": 0.3000000145349304, "e": 0.29968597076592907, "f_grid_value": 30, "f": 0.3, "stem_number": 0.2581712869252194, "stem_number_mass": 0.9956556558609009, "stem_forecast": 0.2986157379579235, "stem_forecast_mass": 0.9992983937263489},
    {"item_id": "high14156.txt", "passage_id": "faba27077c7ff9d3724260fb41d9ee4e", "reader_correct": 0, "a": 0.12035594273854179, "b": 0.49465525340487426, "c": 0.5000747517325301, "c_mass": 0.9999999403953552, "d": 0.30000568204616246, "e": 0.3050366077228078, "f_grid_value": 50, "f": 0.5, "stem_number": 0.46871148304779564, "stem_number_mass": 0.9994616508483887, "stem_forecast": 0.4975627941794832, "stem_forecast_mass": 0.9951581358909607},
    {"item_id": "high11202.txt", "passage_id": "6fd0937b68a387bc4e5a2f6ea440a488", "reader_correct": 1, "a": 0.15226320154013076, "b": 0.49991801307815875, "c": 0.5010106352586462, "c_mass": 1.0, "d": 0.3002064475318199, "e": 0.3700623317759515, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5257585484721811, "stem_number_mass": 0.9996182322502136, "stem_forecast": 0.5079710560709891, "stem_forecast_mass": 0.9988571405410767},
    {"item_id": "high1863.txt", "passage_id": "8341c0dbf93fb4b68bad9b3978f05a3b", "reader_correct": 1, "a": 0.19696586530509935, "b": 0.6980341218366997, "c": 0.694804391817394, "c_mass": 0.9999998211860657, "d": 0.3447077766027098, "e": 0.676392442812012, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7037901724660645, "stem_number_mass": 0.9987568259239197, "stem_forecast": 0.6952193963654432, "stem_forecast_mass": 0.9997392892837524},
    {"item_id": "high14124.txt", "passage_id": "cb40f254002ee086969dcfcab6ea6eca", "reader_correct": 1, "a": 0.3703376397580684, "b": 0.30543829627458974, "c": 0.300001597770612, "c_mass": 1.0, "d": 0.30000000141289646, "e": 0.29998398700182366, "f_grid_value": 30, "f": 0.3, "stem_number": 0.23947544974626275, "stem_number_mass": 0.9733477234840393, "stem_forecast": 0.4577967952300372, "stem_forecast_mass": 0.9907270669937134},
    {"item_id": "high596.txt", "passage_id": "8b6626e000011f2fc5818d77c6497a9c", "reader_correct": 1, "a": 0.10257306048444907, "b": 0.31017492231457244, "c": 0.32732741625983924, "c_mass": 0.9999841451644897, "d": 0.3000026841369111, "e": 0.3000858262668144, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3054336215723556, "stem_number_mass": 0.9998738765716553, "stem_forecast": 0.42160547744198096, "stem_forecast_mass": 0.9979609251022339},
    {"item_id": "high10763.txt", "passage_id": "3773c0685195cfd2680e24312a7fe1b0", "reader_correct": 0, "a": 0.18966497212325345, "b": 0.49321038711224563, "c": 0.6356408250660972, "c_mass": 0.9999986290931702, "d": 0.31518344987349456, "e": 0.30737430812788086, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5236368067568231, "stem_number_mass": 0.9946345686912537, "stem_forecast": 0.4955260088122751, "stem_forecast_mass": 0.9976010918617249},
    {"item_id": "high1919.txt", "passage_id": "2769494e9b2c059d9354e03c9ca72f2c", "reader_correct": 1, "a": 0.2334155160842011, "b": 0.3000657316006384, "c": 0.37259788517246534, "c_mass": 1.0, "d": 0.30000000528192805, "e": 0.29857859434696365, "f_grid_value": 50, "f": 0.5, "stem_number": 0.27813238684503816, "stem_number_mass": 0.9999334812164307, "stem_forecast": 0.34340411122179076, "stem_forecast_mass": 0.999373733997345},
    {"item_id": "high9850.txt", "passage_id": "dda0cce3d7a9e0efa45582c830adb64d", "reader_correct": 1, "a": 0.1370668769639593, "b": 0.2995970483374183, "c": 0.3007887594184059, "c_mass": 0.999999463558197, "d": 0.2999999998096576, "e": 0.29253788301852757, "f_grid_value": 50, "f": 0.5, "stem_number": 0.18602740858517758, "stem_number_mass": 0.9968279600143433, "stem_forecast": 0.3222375657093309, "stem_forecast_mass": 0.9984668493270874},
    {"item_id": "high24177.txt", "passage_id": "fe3c21f51cca5312399129f059345711", "reader_correct": 1, "a": 0.25958494610972227, "b": 0.5272159570749856, "c": 0.5026575219072974, "c_mass": 0.9999980330467224, "d": 0.33205836724431775, "e": 0.30361978697347414, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5541530705076584, "stem_number_mass": 0.9996736645698547, "stem_forecast": 0.5216641799312418, "stem_forecast_mass": 0.998914897441864},
    {"item_id": "high5244.txt", "passage_id": "87be757e5597b86b30e6fb83825b961c", "reader_correct": 1, "a": 0.13248759431118562, "b": 0.39436584257629664, "c": 0.7102530572308023, "c_mass": 0.9999794960021973, "d": 0.3000000007167107, "e": 0.29991744576582074, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3401623860284328, "stem_number_mass": 0.9965406656265259, "stem_forecast": 0.3911727129032439, "stem_forecast_mass": 0.9976176023483276},
    {"item_id": "high10775.txt", "passage_id": "e1cd5d315463ff8adc6c3a276283e695", "reader_correct": 1, "a": 0.10363706139303387, "b": 0.8997348052159111, "c": 0.7860286028504109, "c_mass": 0.9999926090240479, "d": 0.5091006722941803, "e": 0.7355476014048302, "f_grid_value": 90, "f": 0.9, "stem_number": 0.8971407029547812, "stem_number_mass": 0.9998330473899841, "stem_forecast": 0.7375018226205503, "stem_forecast_mass": 0.9951677918434143},
    {"item_id": "high5947.txt", "passage_id": "a79a18ecab5320693565c1f8686af1ac", "reader_correct": 1, "a": 0.15655755466002136, "b": 0.34701230016678775, "c": 0.49834107705508857, "c_mass": 0.9999998807907104, "d": 0.3000011911235229, "e": 0.3000270503112555, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4107573748298619, "stem_number_mass": 0.9996539354324341, "stem_forecast": 0.43443685454308134, "stem_forecast_mass": 0.996620237827301},
    {"item_id": "high14851.txt", "passage_id": "91948b0b9163fda978e0e696ff87c146", "reader_correct": 1, "a": 0.15568617562583004, "b": 0.3031832321397931, "c": 0.30015594825541303, "c_mass": 0.9999910593032837, "d": 0.300000036035469, "e": 0.2989065772549999, "f_grid_value": 30, "f": 0.3, "stem_number": 0.18672076809184576, "stem_number_mass": 0.9989404678344727, "stem_forecast": 0.3140901692536085, "stem_forecast_mass": 0.9993606805801392},
    {"item_id": "high4882.txt", "passage_id": "62fe8e8fd66eefdec3a3d78e05d992bf", "reader_correct": 1, "a": 0.35998442748316806, "b": 0.38472656267757316, "c": 0.49431494501231493, "c_mass": 0.9999971985816956, "d": 0.3008936805942841, "e": 0.30264586595848103, "f_grid_value": 50, "f": 0.5, "stem_number": 0.48576445202364327, "stem_number_mass": 0.99893718957901, "stem_forecast": 0.47050006812062795, "stem_forecast_mass": 0.9986826181411743},
    {"item_id": "high142.txt", "passage_id": "2f8f5044ffd91d67b3be755481236933", "reader_correct": 1, "a": 0.3159865936321308, "b": 0.30112625584372527, "c": 0.37404561545901316, "c_mass": 0.9999995231628418, "d": 0.29999912343082297, "e": 0.29844925351849627, "f_grid_value": 30, "f": 0.3, "stem_number": 0.3587582667188389, "stem_number_mass": 0.997084379196167, "stem_forecast": 0.5052092867933783, "stem_forecast_mass": 0.987427294254303},
    {"item_id": "high12578.txt", "passage_id": "e3be6fd42f364337fe6e16b9f93da681", "reader_correct": 0, "a": 0.11642558590861077, "b": 0.5567372884038571, "c": 0.5267784915870528, "c_mass": 0.38344806432724, "d": 0.30000001373120094, "e": 0.3001463312368316, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3243920604196773, "stem_number_mass": 0.9931617975234985, "stem_forecast": 0.391962228538295, "stem_forecast_mass": 0.9949901103973389},
    {"item_id": "high6275.txt", "passage_id": "2f4368d8987e991966d50e1704135154", "reader_correct": 1, "a": 0.16546593996449177, "b": 0.19100032400416572, "c": 0.32206593902398406, "c_mass": 0.9965093731880188, "d": 0.13648510733763294, "e": 0.10030987581515252, "f_grid_value": 50, "f": 0.5, "stem_number": 0.10146581436082204, "stem_number_mass": 0.9984191060066223, "stem_forecast": 0.25530689743730595, "stem_forecast_mass": 0.9908736944198608},
    {"item_id": "high23762.txt", "passage_id": "2aeb005b82100644f79972780faaee2f", "reader_correct": 0, "a": 0.21332362843331862, "b": 0.13747191056441102, "c": 0.25546004154345064, "c_mass": 0.9999997615814209, "d": 0.2998993331544291, "e": 0.10024136321880958, "f_grid_value": 30, "f": 0.3, "stem_number": 0.10076223687356094, "stem_number_mass": 0.9962783455848694, "stem_forecast": 0.13872876061448916, "stem_forecast_mass": 0.9958317279815674},
    {"item_id": "high9501.txt", "passage_id": "b563246b32d3c26b2dec882c2702265c", "reader_correct": 1, "a": 0.15772177050410535, "b": 0.30135992340198, "c": 0.3000343651115376, "c_mass": 0.9999998807907104, "d": 0.3000007934918073, "e": 0.30003598735651016, "f_grid_value": 50, "f": 0.5, "stem_number": 0.30311006483857067, "stem_number_mass": 0.9992544651031494, "stem_forecast": 0.36345953426565397, "stem_forecast_mass": 0.9955736398696899},
    {"item_id": "high16947.txt", "passage_id": "fe40b9fe0a3a40e14925fc52362e2559", "reader_correct": 1, "a": 0.4935258974124876, "b": 0.3004137808256399, "c": 0.31809852058254867, "c_mass": 0.999524712562561, "d": 0.30000122931134693, "e": 0.2999680378514684, "f_grid_value": 50, "f": 0.5, "stem_number": 0.29683562383787576, "stem_number_mass": 0.9998992085456848, "stem_forecast": 0.31909873769966923, "stem_forecast_mass": 0.999860942363739},
    {"item_id": "high5537.txt", "passage_id": "db01e484a1cd58d3e79c7a67d9e10735", "reader_correct": 0, "a": 0.1148354743122486, "b": 0.46951480722075123, "c": 0.4611081690153189, "c_mass": 0.9980051517486572, "d": 0.3000011544475365, "e": 0.3002599828820028, "f_grid_value": 50, "f": 0.5, "stem_number": 0.375918975403215, "stem_number_mass": 0.9965869784355164, "stem_forecast": 0.46725871779609274, "stem_forecast_mass": 0.993269681930542},
    {"item_id": "high3867.txt", "passage_id": "7450b898b5835277e41667535f869fdb", "reader_correct": 1, "a": 0.2912897576333636, "b": 0.5019194950624365, "c": 0.5003286049523903, "c_mass": 0.9999950528144836, "d": 0.3005962309385183, "e": 0.3003097702997078, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5885894362150178, "stem_number_mass": 0.9959670901298523, "stem_forecast": 0.5026652716998268, "stem_forecast_mass": 0.9863868951797485},
    {"item_id": "high15750.txt", "passage_id": "6ce30373f605c06a29175f584b12e71d", "reader_correct": 0, "a": 0.4672674204719264, "b": 0.32474782142241776, "c": 0.30406970776045295, "c_mass": 0.9999985694885254, "d": 0.300000211503896, "e": 0.2934039606052281, "f_grid_value": 30, "f": 0.3, "stem_number": 0.30900357632687725, "stem_number_mass": 0.9918739795684814, "stem_forecast": 0.4850668522213417, "stem_forecast_mass": 0.9865701794624329},
    {"item_id": "high1258.txt", "passage_id": "e335a4ea6ba962632672b576736906cd", "reader_correct": 0, "a": 0.23642508015869357, "b": 0.4593584371682239, "c": 0.5354255122905289, "c_mass": 0.9928107261657715, "d": 0.30662417291494326, "e": 0.3259863914661999, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4233699305923517, "stem_number_mass": 0.9988394975662231, "stem_forecast": 0.48450519484843, "stem_forecast_mass": 0.9939303398132324},
    {"item_id": "high16400.txt", "passage_id": "cf81ea94258160e8d11dade116871d75", "reader_correct": 1, "a": 0.49041485684752717, "b": 0.8999960332559769, "c": 0.8997333279484461, "c_mass": 0.9999656677246094, "d": 0.49912985577935676, "e": 0.6982517397724827, "f_grid_value": 90, "f": 0.9, "stem_number": 0.8859233431522284, "stem_number_mass": 0.9975587129592896, "stem_forecast": 0.826993223027851, "stem_forecast_mass": 0.9943578243255615},
    {"item_id": "high8662.txt", "passage_id": "51d57397caa0430d04e4442b48f23286", "reader_correct": 1, "a": 0.14071621077220317, "b": 0.5019426373177192, "c": 0.5000748154685024, "c_mass": 0.9999995231628418, "d": 0.30000533794050105, "e": 0.3000217391947856, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5707573176238403, "stem_number_mass": 0.9984370470046997, "stem_forecast": 0.5227640184460023, "stem_forecast_mass": 0.9988213181495667},
    {"item_id": "high1046.txt", "passage_id": "7dd32db79f9cf166a6a2f81f6bc9e1a9", "reader_correct": 1, "a": 0.1875101770719847, "b": 0.31588656172496354, "c": 0.3096651914571282, "c_mass": 0.9998993873596191, "d": 0.300004029226844, "e": 0.30015576608391215, "f_grid_value": 50, "f": 0.5, "stem_number": 0.43565868340484115, "stem_number_mass": 0.9990979433059692, "stem_forecast": 0.4436249142299335, "stem_forecast_mass": 0.9986817836761475},
    {"item_id": "high312.txt", "passage_id": "c4763a1b7e69876a2e1c6b32befa2d38", "reader_correct": 0, "a": 0.1358198671037002, "b": 0.34535804500806305, "c": 0.41918320453149077, "c_mass": 0.9999996423721313, "d": 0.3000000074598964, "e": 0.29896662464817886, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5359504976144362, "stem_number_mass": 0.9898340106010437, "stem_forecast": 0.48606093893833996, "stem_forecast_mass": 0.9960017204284668},
    {"item_id": "high12664.txt", "passage_id": "397463e6e8f4e521cbfdcb034d25598f", "reader_correct": 1, "a": 0.26056986563832285, "b": 0.899980083506863, "c": 0.8999999879690234, "c_mass": 0.999994695186615, "d": 0.5652196026939743, "e": 0.8999462053027169, "f_grid_value": 90, "f": 0.9, "stem_number": 0.8990207829597671, "stem_number_mass": 0.9999141693115234, "stem_forecast": 0.8317537788309689, "stem_forecast_mass": 0.9979977607727051},
    {"item_id": "high9172.txt", "passage_id": "f4df321f465bf253ff9829e914da905c", "reader_correct": 0, "a": 0.15940142897848383, "b": 0.5446391533369526, "c": 0.5394627291533871, "c_mass": 0.9999977946281433, "d": 0.300450600795716, "e": 0.3002649923420827, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6682066995841043, "stem_number_mass": 0.9953546524047852, "stem_forecast": 0.5189782826197443, "stem_forecast_mass": 0.9970108270645142},
    {"item_id": "high22873.txt", "passage_id": "a3c7e46dc4907d1403be41172f1b5660", "reader_correct": 0, "a": 0.14785589758837847, "b": 0.2990306863284587, "c": 0.3000631131836271, "c_mass": 1.0, "d": 0.3000009876230022, "e": 0.2999870392489078, "f_grid_value": 50, "f": 0.5, "stem_number": 0.24020866854476844, "stem_number_mass": 0.9453113079071045, "stem_forecast": 0.30902733275556193, "stem_forecast_mass": 0.9921849966049194},
    {"item_id": "high197.txt", "passage_id": "005168651d49018eb842f13232bd5f3c", "reader_correct": 1, "a": 0.11318249841083798, "b": 0.5103691193306008, "c": 0.5101698520439063, "c_mass": 0.9999780058860779, "d": 0.3000001335428025, "e": 0.3000281104215101, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5129744644058846, "stem_number_mass": 0.9978437423706055, "stem_forecast": 0.4842180846212639, "stem_forecast_mass": 0.9949761629104614},
    {"item_id": "high8081.txt", "passage_id": "d641a4938f4892cb816b3eaf846b94a4", "reader_correct": 0, "a": 0.11401232526452398, "b": 0.6696012804499104, "c": 0.5054517064555097, "c_mass": 0.9999997615814209, "d": 0.30000323774971993, "e": 0.30003926129968056, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6496130983394779, "stem_number_mass": 0.999690055847168, "stem_forecast": 0.5186397140884554, "stem_forecast_mass": 0.999603271484375},
    {"item_id": "high3432.txt", "passage_id": "2bc05e47d62bdcd12d170f621a59de2e", "reader_correct": 1, "a": 0.11819209467681124, "b": 0.4728789487273533, "c": 0.898582066231727, "c_mass": 0.997207760810852, "d": 0.3000001333387492, "e": 0.3000508634319058, "f_grid_value": 50, "f": 0.5, "stem_number": 0.40105570920749156, "stem_number_mass": 0.9920713305473328, "stem_forecast": 0.43379972856047067, "stem_forecast_mass": 0.9942934513092041},
    {"item_id": "high9004.txt", "passage_id": "702c4e5705f3440afa019e4044e0bf77", "reader_correct": 1, "a": 0.17235881184894028, "b": 0.29113299180557634, "c": 0.29999376211235446, "c_mass": 1.0, "d": 0.11653947286108587, "e": 0.10098119411206873, "f_grid_value": 30, "f": 0.3, "stem_number": 0.19135307127260165, "stem_number_mass": 0.9995442628860474, "stem_forecast": 0.2866615709214187, "stem_forecast_mass": 0.998816728591919},
    {"item_id": "high23841.txt", "passage_id": "bbedd00628597897b401eb49418732de", "reader_correct": 1, "a": 0.15890764932806964, "b": 0.30210103412782136, "c": 0.4155172252657815, "c_mass": 0.9999986886978149, "d": 0.2999992025868908, "e": 0.21244910475542125, "f_grid_value": 50, "f": 0.5, "stem_number": 0.28712465133704107, "stem_number_mass": 0.9962701797485352, "stem_forecast": 0.3089827099331393, "stem_forecast_mass": 0.9993258714675903},
    {"item_id": "high4281.txt", "passage_id": "180cb6c1591836d4f6b8b8513b23b681", "reader_correct": 0, "a": 0.11191720171441073, "b": 0.3018722157332209, "c": 0.32646817731834255, "c_mass": 0.459763765335083, "d": 0.3000000047290515, "e": 0.3000316003486782, "f_grid_value": 50, "f": 0.5, "stem_number": 0.29971981410950427, "stem_number_mass": 0.9983365535736084, "stem_forecast": 0.39810034475979406, "stem_forecast_mass": 0.993537187576294},
    {"item_id": "high14956.txt", "passage_id": "41a78c1dd8e1fd38d3a8a59a65069063", "reader_correct": 1, "a": 0.3243255237898737, "b": 0.30285981409205887, "c": 0.3170201013377447, "c_mass": 0.9999983906745911, "d": 0.3000005453381875, "e": 0.3000261393321971, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4105862139731355, "stem_number_mass": 0.999521017074585, "stem_forecast": 0.4482121979219444, "stem_forecast_mass": 0.9990403652191162},
    {"item_id": "high14462.txt", "passage_id": "7965aa77dbba4a81c1b4f2a22ba79d12", "reader_correct": 1, "a": 0.8307819484282694, "b": 0.30071208159409574, "c": 0.5518156857466302, "c_mass": 0.9983431100845337, "d": 0.30000022771728563, "e": 0.2994596229084879, "f_grid_value": 50, "f": 0.5, "stem_number": 0.2802565022519107, "stem_number_mass": 0.9996775388717651, "stem_forecast": 0.3348952459396198, "stem_forecast_mass": 0.9996066093444824},
    {"item_id": "high14544.txt", "passage_id": "cf4626c1fc61a3586ab67ac3a8c16358", "reader_correct": 0, "a": 0.14005709329640018, "b": 0.46362688981874456, "c": 0.5614064781354682, "c_mass": 0.9988908767700195, "d": 0.3017698428655794, "e": 0.30058186679690607, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4636962171084615, "stem_number_mass": 0.9978810548782349, "stem_forecast": 0.5215168016066118, "stem_forecast_mass": 0.9913457632064819},
    {"item_id": "high17246.txt", "passage_id": "66df32b3f0e7e8372fe562c27f9d015e", "reader_correct": 1, "a": 0.1433736619323016, "b": 0.607183125433803, "c": 0.531214043367897, "c_mass": 0.9999873638153076, "d": 0.30003386076029287, "e": 0.3172844466619734, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6575537196201378, "stem_number_mass": 0.9878755807876587, "stem_forecast": 0.5153136743827942, "stem_forecast_mass": 0.9940586090087891},
    {"item_id": "high17082.txt", "passage_id": "a766b9b3c22c64c7e66c1575ce2f8852", "reader_correct": 1, "a": 0.1356128773272612, "b": 0.30234456883532207, "c": 0.44864369331295456, "c_mass": 0.9999966621398926, "d": 0.3000002420027432, "e": 0.2999963817545627, "f_grid_value": 50, "f": 0.5, "stem_number": 0.28062433179227503, "stem_number_mass": 0.9998270869255066, "stem_forecast": 0.3694099168445056, "stem_forecast_mass": 0.998393714427948},
    {"item_id": "high20399.txt", "passage_id": "98ddb1d68212f3f666674586f9a2c3bc", "reader_correct": 1, "a": 0.12615950671168935, "b": 0.30721590876446997, "c": 0.3467485634182997, "c_mass": 0.9999136328697205, "d": 0.30000162914006734, "e": 0.30002708986189014, "f_grid_value": 30, "f": 0.3, "stem_number": 0.2726233239461827, "stem_number_mass": 0.9792950749397278, "stem_forecast": 0.3187621494753548, "stem_forecast_mass": 0.9996142387390137},
    {"item_id": "high9276.txt", "passage_id": "c1e990f8dd8d6792d8788ef04a3d8796", "reader_correct": 1, "a": 0.4666035378995251, "b": 0.3090568221181404, "c": 0.5002563082830473, "c_mass": 0.9999985694885254, "d": 0.300107178025414, "e": 0.30041153632401124, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4747453516836802, "stem_number_mass": 0.9988661408424377, "stem_forecast": 0.49213861816964666, "stem_forecast_mass": 0.9995238184928894},
    {"item_id": "high9077.txt", "passage_id": "0ee11ebba633f25812b7d09529a23735", "reader_correct": 1, "a": 0.10053529658782442, "b": 0.2995285109079129, "c": 0.30000023192345177, "c_mass": 1.0000001192092896, "d": 0.3000011542968759, "e": 0.2999948275704426, "f_grid_value": 30, "f": 0.3, "stem_number": 0.10528803656899256, "stem_number_mass": 0.9999306201934814, "stem_forecast": 0.2988384745698159, "stem_forecast_mass": 0.9999527931213379},
    {"item_id": "high18154.txt", "passage_id": "8edec63f6fac82f996cd0856d548d95d", "reader_correct": 0, "a": 0.26197581203981424, "b": 0.2399127161800817, "c": 0.2999681086044107, "c_mass": 0.9999964237213135, "d": 0.2999945143559771, "e": 0.15884990764480766, "f_grid_value": 30, "f": 0.3, "stem_number": 0.10085992701479622, "stem_number_mass": 0.9814475774765015, "stem_forecast": 0.15103359489522014, "stem_forecast_mass": 0.9052862524986267},
    {"item_id": "high7930.txt", "passage_id": "792a70a25c7f5d37f12ef1a803edd9d3", "reader_correct": 0, "a": 0.13710343435041517, "b": 0.300982396610934, "c": 0.49998773112644984, "c_mass": 0.9983382225036621, "d": 0.30000000399324295, "e": 0.29967338524432285, "f_grid_value": 50, "f": 0.5, "stem_number": 0.37279195489066813, "stem_number_mass": 0.9997678995132446, "stem_forecast": 0.40202780124023646, "stem_forecast_mass": 0.9990265369415283},
    {"item_id": "high7231.txt", "passage_id": "594dbb701e68f86504df453ab2df8e70", "reader_correct": 1, "a": 0.18465859973820967, "b": 0.2942262174771119, "c": 0.49969264691952037, "c_mass": 0.9996196627616882, "d": 0.2999999411760307, "e": 0.28964682755250376, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4202643699249641, "stem_number_mass": 0.9621342420578003, "stem_forecast": 0.4416844229646598, "stem_forecast_mass": 0.9690825939178467},
    {"item_id": "high20626.txt", "passage_id": "92249ef0a4c8f006e6ec6d2b327733af", "reader_correct": 1, "a": 0.15491287467404782, "b": 0.5194270819800653, "c": 0.5059800555525522, "c_mass": 0.7665782570838928, "d": 0.4449751934320278, "e": 0.4638238154268683, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5290337681362856, "stem_number_mass": 0.9999760985374451, "stem_forecast": 0.535283147071845, "stem_forecast_mass": 0.9991410970687866},
    {"item_id": "high1936.txt", "passage_id": "24b07de166bbbb8ecf0dc06e1f0c6fd8", "reader_correct": 0, "a": 0.1067690055262667, "b": 0.2659717571181668, "c": 0.2844122912424803, "c_mass": 0.9998894333839417, "d": 0.2999996590854395, "e": 0.2991869385681108, "f_grid_value": 30, "f": 0.3, "stem_number": 0.10565983809419498, "stem_number_mass": 0.6112520694732666, "stem_forecast": 0.23573965258745497, "stem_forecast_mass": 0.9297767877578735},
    {"item_id": "high9786.txt", "passage_id": "755e66c72cbdbb350b0e1410cfbd3a89", "reader_correct": 1, "a": 0.10316973835863505, "b": 0.8999992844931127, "c": 0.8999999342810122, "c_mass": 0.9999999403953552, "d": 0.6946485713610943, "e": 0.879813994793646, "f_grid_value": 90, "f": 0.9, "stem_number": 0.8911323681883914, "stem_number_mass": 0.9999302625656128, "stem_forecast": 0.7676414118737669, "stem_forecast_mass": 0.9979232549667358},
    {"item_id": "high7081.txt", "passage_id": "d50d3408fede467ec4acace752558378", "reader_correct": 1, "a": 0.6779081829150047, "b": 0.3503290178805194, "c": 0.5002640022094461, "c_mass": 0.9999996423721313, "d": 0.3000000008717841, "e": 0.29849044940205155, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4619368187164904, "stem_number_mass": 0.9997410774230957, "stem_forecast": 0.47161887945705316, "stem_forecast_mass": 0.9996238350868225},
    {"item_id": "high13709.txt", "passage_id": "1836eeb20fcb148a5bc3451f127f1ffb", "reader_correct": 0, "a": 0.1918581640229542, "b": 0.7017026116612641, "c": 0.6653884660033029, "c_mass": 0.9998699426651001, "d": 0.4990199062166902, "e": 0.6899490104872964, "f_grid_value": 50, "f": 0.5, "stem_number": 0.7513925744712745, "stem_number_mass": 0.9940040111541748, "stem_forecast": 0.4775807091429636, "stem_forecast_mass": 0.9388013482093811},
    {"item_id": "high4080.txt", "passage_id": "cfd35b1ad17f517a3dcbb5037c228d47", "reader_correct": 1, "a": 0.13186776164462718, "b": 0.5468780726664257, "c": 0.5251532311185436, "c_mass": 0.9999988079071045, "d": 0.3021974298591157, "e": 0.37294854464490584, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5008923613468538, "stem_number_mass": 0.998449444770813, "stem_forecast": 0.5131075800764601, "stem_forecast_mass": 0.9968088865280151},
    {"item_id": "high19338.txt", "passage_id": "5bbcb3b7a6a020f830ffe4cf0572689e", "reader_correct": 0, "a": 0.1659678708834824, "b": 0.3003416896768461, "c": 0.47192010777056437, "c_mass": 1.0, "d": 0.30000022733869236, "e": 0.3000155030209209, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3031508355206482, "stem_number_mass": 0.9998949766159058, "stem_forecast": 0.39486245029554395, "stem_forecast_mass": 0.9986788034439087},
    {"item_id": "high19233.txt", "passage_id": "9f79e264fd5008144bd05deaf930e95a", "reader_correct": 0, "a": 0.6658374572297772, "b": 0.5050197968608452, "c": 0.508798875530793, "c_mass": 0.9999939799308777, "d": 0.30000007863545675, "e": 0.32215855212339334, "f_grid_value": 50, "f": 0.5, "stem_number": 0.538220386651673, "stem_number_mass": 0.9999468326568604, "stem_forecast": 0.500234972561582, "stem_forecast_mass": 0.9997135400772095},
    {"item_id": "high1465.txt", "passage_id": "af388f051a7418d0b4e436284b5867ae", "reader_correct": 1, "a": 0.15273260098032027, "b": 0.27925478349441835, "c": 0.300002308837349, "c_mass": 1.0, "d": 0.2999977044789759, "e": 0.13556273086996287, "f_grid_value": 30, "f": 0.3, "stem_number": 0.1079406396349431, "stem_number_mass": 0.9985756278038025, "stem_forecast": 0.28154366722227575, "stem_forecast_mass": 0.9855323433876038},
    {"item_id": "high8131.txt", "passage_id": "3c9666299471776da4a9b3f9ebaa942d", "reader_correct": 1, "a": 0.12039906105875392, "b": 0.8999982419204224, "c": 0.8995767945469926, "c_mass": 1.0, "d": 0.39885395030178356, "e": 0.7598183449667387, "f_grid_value": 90, "f": 0.9, "stem_number": 0.8885987774425754, "stem_number_mass": 0.9982227683067322, "stem_forecast": 0.8254003784652271, "stem_forecast_mass": 0.9952771067619324},
    {"item_id": "high15940.txt", "passage_id": "23f8c0b055a96cac7e7edd39efdab68b", "reader_correct": 0, "a": 0.3478170654339015, "b": 0.30062257567303297, "c": 0.30015590221321753, "c_mass": 0.9999706745147705, "d": 0.3000001179137814, "e": 0.29955899203610953, "f_grid_value": 50, "f": 0.5, "stem_number": 0.2977644678364796, "stem_number_mass": 0.9996756315231323, "stem_forecast": 0.30101074558679886, "stem_forecast_mass": 0.9999624490737915},
    {"item_id": "high11433.txt", "passage_id": "69182efd326daea31babc06dee30a9d9", "reader_correct": 1, "a": 0.36306833261836197, "b": 0.5172316107920023, "c": 0.5358714194516073, "c_mass": 0.9998135566711426, "d": 0.30488477439106504, "e": 0.31520787627099023, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6125697910041682, "stem_number_mass": 0.9988340139389038, "stem_forecast": 0.5553922753753675, "stem_forecast_mass": 0.998581051826477},
    {"item_id": "high2776.txt", "passage_id": "3792c84ea8feff6625a63833361a9c67", "reader_correct": 0, "a": 0.2983619988968525, "b": 0.5001934961525661, "c": 0.4865261621353349, "c_mass": 0.9999996423721313, "d": 0.3251851853863123, "e": 0.32598634628789896, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5448664062635518, "stem_number_mass": 0.9998197555541992, "stem_forecast": 0.5452000929959944, "stem_forecast_mass": 0.9995232224464417},
    {"item_id": "high5652.txt", "passage_id": "7c8c317db63b1ca9cf2a5c2362cb2f54", "reader_correct": 0, "a": 0.2258249312441371, "b": 0.24797356248028238, "c": 0.11089219212067537, "c_mass": 0.9999972581863403, "d": 0.29751367211107843, "e": 0.10121980106393139, "f_grid_value": 30, "f": 0.3, "stem_number": 0.11231453891625724, "stem_number_mass": 0.6850540041923523, "stem_forecast": 0.24857240813995318, "stem_forecast_mass": 0.6558051705360413},
    {"item_id": "high953.txt", "passage_id": "860922a2f01979e5fc848d3d4d22b5d7", "reader_correct": 0, "a": 0.24090554505753772, "b": 0.6158958582067112, "c": 0.6522780371550295, "c_mass": 0.999989926815033, "d": 0.3000290191864375, "e": 0.3013815057089668, "f_grid_value": 50, "f": 0.5, "stem_number": 0.48258968400081337, "stem_number_mass": 0.9993972778320312, "stem_forecast": 0.49981541263083706, "stem_forecast_mass": 0.9975689649581909},
    {"item_id": "high4162.txt", "passage_id": "008a361c0419d9d2a96c65e2206c2886", "reader_correct": 1, "a": 0.1211654689698913, "b": 0.5387858425846352, "c": 0.30188269307246124, "c_mass": 0.9970374703407288, "d": 0.30000000021103734, "e": 0.2999982823824964, "f_grid_value": 30, "f": 0.3, "stem_number": 0.3644469268030336, "stem_number_mass": 0.989636242389679, "stem_forecast": 0.3090935393005562, "stem_forecast_mass": 0.9990445375442505},
    {"item_id": "high19056.txt", "passage_id": "651ed7e67efe8e265bbb478cb5538bab", "reader_correct": 1, "a": 0.19766303802636434, "b": 0.4992062255292286, "c": 0.4931838353346379, "c_mass": 0.9999999403953552, "d": 0.300027965017225, "e": 0.3010471765761313, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4913876561069432, "stem_number_mass": 0.9990413784980774, "stem_forecast": 0.456049998421532, "stem_forecast_mass": 0.9998225569725037},
    {"item_id": "high23508.txt", "passage_id": "bdfd2f78681d725c3bf653411795615e", "reader_correct": 1, "a": 0.14196715607903976, "b": 0.42619619212512855, "c": 0.5009283298738122, "c_mass": 0.9998060464859009, "d": 0.30005065060746194, "e": 0.3000233717256146, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5894322920153655, "stem_number_mass": 0.9855923652648926, "stem_forecast": 0.5090312846307736, "stem_forecast_mass": 0.964801549911499},
    {"item_id": "high9693.txt", "passage_id": "dd36c8f7820791ef0db57697f587a8b7", "reader_correct": 1, "a": 0.19891609163218285, "b": 0.300789501463393, "c": 0.460743258212014, "c_mass": 0.9995263814926147, "d": 0.30005561848789264, "e": 0.3000984692402619, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3440431409140873, "stem_number_mass": 0.9980072975158691, "stem_forecast": 0.41331622269532764, "stem_forecast_mass": 0.9975725412368774},
    {"item_id": "high9302.txt", "passage_id": "d2e8e3f70c2de33a368731d058fd25fb", "reader_correct": 1, "a": 0.10270129099677593, "b": 0.38926092447394833, "c": 0.33432571571785724, "c_mass": 0.9999997019767761, "d": 0.3000180573286772, "e": 0.3079855278942092, "f_grid_value": 50, "f": 0.5, "stem_number": 0.30875902920280435, "stem_number_mass": 0.9998251795768738, "stem_forecast": 0.338923970918753, "stem_forecast_mass": 0.9999086260795593},
    {"item_id": "high4226.txt", "passage_id": "7d1c2f008bd43533590530fbac2fa13c", "reader_correct": 1, "a": 0.15412795932365245, "b": 0.8833502248873693, "c": 0.6999999329864878, "c_mass": 0.9999979734420776, "d": 0.49734494580210337, "e": 0.6968092832911492, "f_grid_value": 70, "f": 0.7, "stem_number": 0.556796191396373, "stem_number_mass": 0.8618892431259155, "stem_forecast": 0.5677406930483277, "stem_forecast_mass": 0.9836992025375366},
    {"item_id": "high9472.txt", "passage_id": "2214d26f6cc73155d8a2fb6a06f5d5f2", "reader_correct": 1, "a": 0.11624997906897762, "b": 0.7020093594596185, "c": 0.7000011864404246, "c_mass": 0.9999996423721313, "d": 0.504784009175406, "e": 0.6996092425743868, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7133828576279689, "stem_number_mass": 0.9988672733306885, "stem_forecast": 0.6930621084725931, "stem_forecast_mass": 0.9975936412811279},
    {"item_id": "high4269.txt", "passage_id": "2a20763b139ac8df024e8e1befcd18f4", "reader_correct": 0, "a": 0.25836434886271453, "b": 0.29650833007244737, "c": 0.3160784293578689, "c_mass": 0.9998997449874878, "d": 0.3000000593543402, "e": 0.2996446267546692, "f_grid_value": 30, "f": 0.3, "stem_number": 0.18079783679496464, "stem_number_mass": 0.9909754991531372, "stem_forecast": 0.40325812564438923, "stem_forecast_mass": 0.943977415561676},
    {"item_id": "high10709.txt", "passage_id": "c8524265f022b763937e31fc2db4526c", "reader_correct": 0, "a": 0.1050276711563487, "b": 0.5945277628829748, "c": 0.6997345565288488, "c_mass": 0.9999982118606567, "d": 0.30013758071552255, "e": 0.30177712950788993, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5760165005687357, "stem_number_mass": 0.9985776543617249, "stem_forecast": 0.5400950636036699, "stem_forecast_mass": 0.9849021434783936},
    {"item_id": "high22828.txt", "passage_id": "afae6da3efaa6fc43083ffb773404009", "reader_correct": 1, "a": 0.19988786328477542, "b": 0.2960616906357959, "c": 0.3000018600278498, "c_mass": 1.0, "d": 0.29943981557157057, "e": 0.17404979625775127, "f_grid_value": 30, "f": 0.3, "stem_number": 0.11654064524041118, "stem_number_mass": 0.996347963809967, "stem_forecast": 0.29633841004273037, "stem_forecast_mass": 0.9970808029174805},
    {"item_id": "high12011.txt", "passage_id": "883aaf817994fd078979a9c133a46a0b", "reader_correct": 1, "a": 0.14513949673720453, "b": 0.24257069573141873, "c": 0.287982739332392, "c_mass": 0.9999997019767761, "d": 0.29999033727031355, "e": 0.15018791933092268, "f_grid_value": 30, "f": 0.3, "stem_number": 0.1280304012572597, "stem_number_mass": 0.9992070198059082, "stem_forecast": 0.2743353281010507, "stem_forecast_mass": 0.9948006868362427},
    {"item_id": "high20730.txt", "passage_id": "5cd67be58ea260a778fbbe184b0be1b9", "reader_correct": 1, "a": 0.40387196663484, "b": 0.31954340287670324, "c": 0.5015227454136529, "c_mass": 1.0, "d": 0.3000000289211204, "e": 0.2999183318592525, "f_grid_value": 50, "f": 0.5, "stem_number": 0.35056888882913034, "stem_number_mass": 0.9998983144760132, "stem_forecast": 0.4806473962587796, "stem_forecast_mass": 0.9986398816108704},
    {"item_id": "high9091.txt", "passage_id": "a302fcecd41e55f5467909b85fdadc59", "reader_correct": 0, "a": 0.786838890717695, "b": 0.30280219365690575, "c": 0.48749180779123785, "c_mass": 0.9999950528144836, "d": 0.30000334083870717, "e": 0.3000139338439032, "f_grid_value": 50, "f": 0.5, "stem_number": 0.38034924680340443, "stem_number_mass": 0.999199390411377, "stem_forecast": 0.5041424567995196, "stem_forecast_mass": 0.9965941905975342},
    {"item_id": "high2182.txt", "passage_id": "9e09926c4e452b2fda2ff05b64d4cdfc", "reader_correct": 1, "a": 0.1208546854848155, "b": 0.302122967219692, "c": 0.39220921562954686, "c_mass": 0.999998927116394, "d": 0.3000004666646397, "e": 0.2999495262127215, "f_grid_value": 50, "f": 0.5, "stem_number": 0.31441570122913, "stem_number_mass": 0.9997639060020447, "stem_forecast": 0.3520568376329156, "stem_forecast_mass": 0.9988259077072144},
    {"item_id": "high12355.txt", "passage_id": "76a5d334768cb8c75b8cae7e73e9dacf", "reader_correct": 1, "a": 0.13928555864997108, "b": 0.32523794931407596, "c": 0.5002878752820097, "c_mass": 0.9998206496238708, "d": 0.3000003414915565, "e": 0.3000088887287403, "f_grid_value": 50, "f": 0.5, "stem_number": 0.45070070583072486, "stem_number_mass": 0.9984819889068604, "stem_forecast": 0.4757001458434876, "stem_forecast_mass": 0.944338858127594},
    {"item_id": "high19264.txt", "passage_id": "20064e475f215bfe3549b6faffd4208f", "reader_correct": 1, "a": 0.1714944299169454, "b": 0.4766566638797942, "c": 0.5002176655711924, "c_mass": 0.9999176263809204, "d": 0.3000271073243682, "e": 0.3001286873556971, "f_grid_value": 50, "f": 0.5, "stem_number": 0.47199417202068555, "stem_number_mass": 0.997482180595398, "stem_forecast": 0.5016613668802062, "stem_forecast_mass": 0.9969896078109741},
    {"item_id": "high188.txt", "passage_id": "c447d03916f79cf0823cb4bf512b459e", "reader_correct": 0, "a": 0.15820168224129313, "b": 0.5540352711446207, "c": 0.6185537109880932, "c_mass": 0.9999993443489075, "d": 0.3020659016443961, "e": 0.3009243032662862, "f_grid_value": 50, "f": 0.5, "stem_number": 0.7044754598313424, "stem_number_mass": 0.9994989037513733, "stem_forecast": 0.6034014740881812, "stem_forecast_mass": 0.9993866682052612},
    {"item_id": "high7693.txt", "passage_id": "f55c7a550eae9d1c3218e6c55263ddaa", "reader_correct": 0, "a": 0.1687002746566318, "b": 0.24864172817410515, "c": 0.2995898687482849, "c_mass": 1.0, "d": 0.2996902479576383, "e": 0.10746568644274322, "f_grid_value": 10, "f": 0.1, "stem_number": 0.10303511449406903, "stem_number_mass": 0.9897359013557434, "stem_forecast": 0.21019476318008973, "stem_forecast_mass": 0.9551458358764648},
    {"item_id": "high20268.txt", "passage_id": "336f7fed07fa8a20116a3b9b09ee6ed1", "reader_correct": 1, "a": 0.35030904100322874, "b": 0.49661498728845066, "c": 0.503473030234814, "c_mass": 0.9999951720237732, "d": 0.303181381714301, "e": 0.3058881086569359, "f_grid_value": 50, "f": 0.5, "stem_number": 0.45961181788383465, "stem_number_mass": 0.9989929795265198, "stem_forecast": 0.501877984388457, "stem_forecast_mass": 0.999484658241272},
    {"item_id": "high21773.txt", "passage_id": "889685d4d49104bfa55f1b0322493584", "reader_correct": 0, "a": 0.1266825868785296, "b": 0.23010792253807072, "c": 0.11488109642055169, "c_mass": 0.9999901056289673, "d": 0.26534236756015644, "e": 0.1008143630308622, "f_grid_value": 50, "f": 0.5, "stem_number": 0.10455484680765119, "stem_number_mass": 0.17896431684494019, "stem_forecast": 0.15786537628959163, "stem_forecast_mass": 0.1472044438123703},
    {"item_id": "high20742.txt", "passage_id": "643c5404243ec44adcff50d1dcaf8dec", "reader_correct": 1, "a": 0.16945514146903273, "b": 0.5019120166579021, "c": 0.6225388512018758, "c_mass": 0.9153112173080444, "d": 0.30000003316523893, "e": 0.2998083158511334, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4966189432925023, "stem_number_mass": 0.9976768493652344, "stem_forecast": 0.4920506558313386, "stem_forecast_mass": 0.9965745210647583},
    {"item_id": "high3449.txt", "passage_id": "3c84381f4800bcedafe3f29430990540", "reader_correct": 0, "a": 0.13349602268158858, "b": 0.3001004851680496, "c": 0.45098598812924257, "c_mass": 0.999937891960144, "d": 0.3000000002967427, "e": 0.29987677129005014, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3030155324525281, "stem_number_mass": 0.9999139904975891, "stem_forecast": 0.40846509375368123, "stem_forecast_mass": 0.9973636865615845},
    {"item_id": "high8296.txt", "passage_id": "25fbcbe5c1982698b08ce912464261a1", "reader_correct": 0, "a": 0.14623860712613845, "b": 0.2998135207069059, "c": 0.3000776717758389, "c_mass": 0.9914252758026123, "d": 0.3000000189799506, "e": 0.29991100987821145, "f_grid_value": 30, "f": 0.3, "stem_number": 0.20603529039100188, "stem_number_mass": 0.9997972249984741, "stem_forecast": 0.30985192144657697, "stem_forecast_mass": 0.9994104504585266},
    {"item_id": "high9741.txt", "passage_id": "12088b0c460d3845e55a20c7005ce670", "reader_correct": 1, "a": 0.17432555985494055, "b": 0.4860054952417561, "c": 0.5000929334643995, "c_mass": 0.9996364116668701, "d": 0.318538765768857, "e": 0.3867505135999153, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6725104532878259, "stem_number_mass": 0.9748368263244629, "stem_forecast": 0.5202273490672725, "stem_forecast_mass": 0.9847607612609863},
    {"item_id": "high7116.txt", "passage_id": "35a883756ddbeb96b3e9bfcaaae816d7", "reader_correct": 1, "a": 0.14869481740918872, "b": 0.8670937150111321, "c": 0.7000099040118211, "c_mass": 0.9933077096939087, "d": 0.40051481843002595, "e": 0.6973156644368568, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7808235871361715, "stem_number_mass": 0.9932618141174316, "stem_forecast": 0.705867461082498, "stem_forecast_mass": 0.9970772862434387},
    {"item_id": "high1827.txt", "passage_id": "390968de3e3b7ca3962c7d1a800d53fe", "reader_correct": 1, "a": 0.1567577465099512, "b": 0.3100906706851932, "c": 0.31071192637897993, "c_mass": 0.9999990463256836, "d": 0.3000029482953071, "e": 0.30003829445235014, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3151351383311756, "stem_number_mass": 0.999833881855011, "stem_forecast": 0.3352614126235578, "stem_forecast_mass": 0.9998038411140442},
    {"item_id": "high2900.txt", "passage_id": "09cf5e385feed9a5cea6d9a54cfef4b4", "reader_correct": 1, "a": 0.12434286385201136, "b": 0.3462278243746659, "c": 0.5089758075199952, "c_mass": 0.9995991587638855, "d": 0.3288567125703824, "e": 0.4338555279057037, "f_grid_value": 50, "f": 0.5, "stem_number": 0.44068638254415515, "stem_number_mass": 0.9979898929595947, "stem_forecast": 0.49551651418539744, "stem_forecast_mass": 0.9933346509933472},
    {"item_id": "high11840.txt", "passage_id": "d68f39dcc1551b9264e64c7cc80709db", "reader_correct": 0, "a": 0.43881365063213834, "b": 0.2985450494213853, "c": 0.30000056556505583, "c_mass": 0.9999999403953552, "d": 0.30000000272898825, "e": 0.2960581206656643, "f_grid_value": 50, "f": 0.5, "stem_number": 0.26331210706144903, "stem_number_mass": 0.9999624490737915, "stem_forecast": 0.2883215884754372, "stem_forecast_mass": 0.9997724890708923},
    {"item_id": "high13196.txt", "passage_id": "c9c1355fe68327b29059d59ee4e743d2", "reader_correct": 0, "a": 0.17181875819139159, "b": 0.6032130460486884, "c": 0.7140461001025985, "c_mass": 0.9999967217445374, "d": 0.32732599579010935, "e": 0.371536834749832, "f_grid_value": 50, "f": 0.5, "stem_number": 0.7001170172440407, "stem_number_mass": 0.9993776679039001, "stem_forecast": 0.562110453215748, "stem_forecast_mass": 0.9975036382675171},
    {"item_id": "high18880.txt", "passage_id": "703094d5266a7f2c40274761dd22d5c1", "reader_correct": 1, "a": 0.10250786468829728, "b": 0.5797157700821693, "c": 0.49859615089323384, "c_mass": 0.9999890923500061, "d": 0.31312111789746194, "e": 0.30157814192361526, "f_grid_value": 50, "f": 0.5, "stem_number": 0.13539266221435867, "stem_number_mass": 0.9972296357154846, "stem_forecast": 0.48246415451514096, "stem_forecast_mass": 0.9995951056480408},
    {"item_id": "high23337.txt", "passage_id": "df66d7b6737c8fdbe2faafc45ec18f0f", "reader_correct": 1, "a": 0.15900810608729754, "b": 0.713584558186979, "c": 0.6316876570307032, "c_mass": 0.9998310804367065, "d": 0.3926404736922009, "e": 0.6405225579456834, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6961099918576127, "stem_number_mass": 0.9963422417640686, "stem_forecast": 0.5793743642530595, "stem_forecast_mass": 0.9960618615150452},
    {"item_id": "high11857.txt", "passage_id": "0054a723272e378edcfcb82f37008f43", "reader_correct": 0, "a": 0.11646104101298553, "b": 0.30543916822754097, "c": 0.5119877086241547, "c_mass": 0.9999997019767761, "d": 0.300000046224515, "e": 0.2999689697746101, "f_grid_value": 50, "f": 0.5, "stem_number": 0.32434855656034867, "stem_number_mass": 0.9987618923187256, "stem_forecast": 0.38035447150524604, "stem_forecast_mass": 0.9930716156959534},
    {"item_id": "high3250.txt", "passage_id": "02aca2e703e8114ca3e5d04bf095c83e", "reader_correct": 0, "a": 0.1966446681471986, "b": 0.29928384212169745, "c": 0.34902457465558023, "c_mass": 1.0, "d": 0.30000001150829353, "e": 0.2288569718060308, "f_grid_value": 50, "f": 0.5, "stem_number": 0.11882495365642605, "stem_number_mass": 0.9999112486839294, "stem_forecast": 0.31480154989430176, "stem_forecast_mass": 0.9997930526733398},
    {"item_id": "high16790.txt", "passage_id": "59d9f23953ba4cef54d107dd51ce667b", "reader_correct": 1, "a": 0.7933694051128155, "b": 0.29983036220824544, "c": 0.39871591528392475, "c_mass": 0.9995179176330566, "d": 0.2999993457846255, "e": 0.2703930705934458, "f_grid_value": 30, "f": 0.3, "stem_number": 0.16829267414967833, "stem_number_mass": 0.9995641112327576, "stem_forecast": 0.30604108679533565, "stem_forecast_mass": 0.9945143461227417},
    {"item_id": "high10043.txt", "passage_id": "93b2b744f8a5ac0fe5961bb51a1c87fa", "reader_correct": 1, "a": 0.1891782356827815, "b": 0.8089018280950013, "c": 0.883945061609502, "c_mass": 0.9956832528114319, "d": 0.49999573954885523, "e": 0.6956631007998924, "f_grid_value": 90, "f": 0.9, "stem_number": 0.8713839924585053, "stem_number_mass": 0.9988847374916077, "stem_forecast": 0.6837921249735016, "stem_forecast_mass": 0.9917301535606384},
    {"item_id": "high20395.txt", "passage_id": "60c9aed3bfc087d1f971decabd6f38ec", "reader_correct": 0, "a": 0.1403650869102979, "b": 0.5001210379098244, "c": 0.510263781268691, "c_mass": 0.9999996423721313, "d": 0.3000015297017574, "e": 0.30015099272171913, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5132613120448751, "stem_number_mass": 0.9987942576408386, "stem_forecast": 0.4840019163211391, "stem_forecast_mass": 0.9998174905776978},
    {"item_id": "high9963.txt", "passage_id": "974113869a82ff13c984b91acf967715", "reader_correct": 0, "a": 0.35505416157743197, "b": 0.30072698205560155, "c": 0.30133948224717816, "c_mass": 0.9994509220123291, "d": 0.3000000063777882, "e": 0.2975207655546545, "f_grid_value": 30, "f": 0.3, "stem_number": 0.25581209490235857, "stem_number_mass": 0.9980159401893616, "stem_forecast": 0.3158476521078648, "stem_forecast_mass": 0.9986518025398254},
    {"item_id": "high14580.txt", "passage_id": "264429cfcf0ddb1290b3893dbab0b560", "reader_correct": 0, "a": 0.23927711872423918, "b": 0.3401785882765936, "c": 0.4974883283052509, "c_mass": 0.9999241828918457, "d": 0.3031814173954651, "e": 0.30126060157848755, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3682384687207468, "stem_number_mass": 0.9990146160125732, "stem_forecast": 0.45709792462127863, "stem_forecast_mass": 0.9992833137512207}
   ]
  },
  "Qwen3-8B": {
   "model": "Qwen3-8B",
   "passages": 240,
   "rows": [
    {"item_id": "high6240.txt", "passage_id": "096779c80d1e2ff3cc4c17751e7e1fce", "reader_correct": 0, "a": 0.11380089315115113, "b": 0.18791363249695778, "c": 0.21550442808278764, "c_mass": 0.9999991655349731, "d": 0.697187778261496, "e": 0.30002034964486624, "f_grid_value": 50, "f": 0.5, "stem_number": 0.17025190444900165, "stem_number_mass": 0.9984549283981323, "stem_forecast": 0.2898795060216132, "stem_forecast_mass": 0.9999961256980896},
    {"item_id": "high20780.txt", "passage_id": "db9da0ccee64f244430cd1b9e4c457fa", "reader_correct": 1, "a": 0.11951515035011809, "b": 0.3325042601971516, "c": 0.33158705502351865, "c_mass": 0.996525764465332, "d": 0.6959327059006404, "e": 0.30007263858330463, "f_grid_value": 50, "f": 0.5, "stem_number": 0.2697011298936338, "stem_number_mass": 0.9982778429985046, "stem_forecast": 0.30060860483167656, "stem_forecast_mass": 0.9999921321868896},
    {"item_id": "high1206.txt", "passage_id": "6bcbcbdbda31c49bb534aca87a1855d8", "reader_correct": 1, "a": 0.11225291946784106, "b": 0.20731308034643, "c": 0.2993075401450836, "c_mass": 0.9999630451202393, "d": 0.6959319416212044, "e": 0.29999648057466893, "f_grid_value": 50, "f": 0.5, "stem_number": 0.15738053616153225, "stem_number_mass": 0.9986423254013062, "stem_forecast": 0.2963858785198509, "stem_forecast_mass": 0.9999778270721436},
    {"item_id": "high18909.txt", "passage_id": "73e19986a7a79b0ff274da3f5cfd2480", "reader_correct": 1, "a": 0.12522206354011667, "b": 0.6966560823845286, "c": 0.5246269328989817, "c_mass": 0.9764022827148438, "d": 0.6999509260623453, "e": 0.6998659984950303, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5475355105704032, "stem_number_mass": 0.9990653991699219, "stem_forecast": 0.7093992108834261, "stem_forecast_mass": 0.9999944567680359},
    {"item_id": "high4942.txt", "passage_id": "883c9fee98d5d4634468ef1377832089", "reader_correct": 1, "a": 0.11287970742507807, "b": 0.4027516444313004, "c": 0.5617577405389701, "c_mass": 0.3714933395385742, "d": 0.699235062403224, "e": 0.30077107340146764, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3345909840977686, "stem_number_mass": 0.9972730278968811, "stem_forecast": 0.32131004845775135, "stem_forecast_mass": 0.9997362494468689},
    {"item_id": "high8756.txt", "passage_id": "1f5cac56879ade11a0eb631fd8425854", "reader_correct": 1, "a": 0.11002502676871173, "b": 0.7411097001375415, "c": 0.5072160955553198, "c_mass": 0.9999733567237854, "d": 0.6999903345753097, "e": 0.6949493551222866, "f_grid_value": 50, "f": 0.5, "stem_number": 0.8574670447648275, "stem_number_mass": 0.9996061325073242, "stem_forecast": 0.8945502882457911, "stem_forecast_mass": 0.9999900460243225},
    {"item_id": "high4255.txt", "passage_id": "645f89d16484e1547658d6de5d982ae2", "reader_correct": 1, "a": 0.10363216234738327, "b": 0.6638177591767117, "c": 0.4709953176824613, "c_mass": 0.9999507665634155, "d": 0.6999215876969611, "e": 0.6737330147175237, "f_grid_value": 50, "f": 0.5, "stem_number": 0.563091651277461, "stem_number_mass": 0.9871084690093994, "stem_forecast": 0.7213408893271945, "stem_forecast_mass": 0.9988964200019836},
    {"item_id": "high17779.txt", "passage_id": "35beca4d228ecc6a0f6d17512cc445aa", "reader_correct": 0, "a": 0.10374344295685554, "b": 0.447018688698461, "c": 0.44356086987605486, "c_mass": 0.9999963045120239, "d": 0.6995496303779075, "e": 0.3001397332403385, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3286433365461049, "stem_number_mass": 0.9991090893745422, "stem_forecast": 0.3301429174133915, "stem_forecast_mass": 0.999992847442627},
    {"item_id": "high1845.txt", "passage_id": "da5677b722ecd8c7146a3e6a1ba106ad", "reader_correct": 1, "a": 0.18896509192067315, "b": 0.4432962854842434, "c": 0.29233931408623226, "c_mass": 0.9999868869781494, "d": 0.6983368167397623, "e": 0.3718915497440602, "f_grid_value": 50, "f": 0.5, "stem_number": 0.32320722909867916, "stem_number_mass": 0.9950963258743286, "stem_forecast": 0.32206206114894953, "stem_forecast_mass": 0.9999206066131592},
    {"item_id": "high3499.txt", "passage_id": "83acd2fee5364efb89f4f40395558fc6", "reader_correct": 1, "a": 0.1011232828422719, "b": 0.8481203052197931, "c": 0.5022957492436091, "c_mass": 0.9999150633811951, "d": 0.6999702322683669, "e": 0.6998256665855859, "f_grid_value": 50, "f": 0.5, "stem_number": 0.7979903580315547, "stem_number_mass": 0.9978609085083008, "stem_forecast": 0.8917190819072492, "stem_forecast_mass": 0.9999458193778992},
    {"item_id": "high21760.txt", "passage_id": "162867d7bf40fa06afc6cd184cb92bc0", "reader_correct": 1, "a": 0.1101221276625755, "b": 0.26919991663492443, "c": 0.10030198722513423, "c_mass": 0.9998992085456848, "d": 0.6991330423933904, "e": 0.28899178530397523, "f_grid_value": 50, "f": 0.5, "stem_number": 0.17425274292959303, "stem_number_mass": 0.9964202642440796, "stem_forecast": 0.27461432207513237, "stem_forecast_mass": 0.9999167919158936},
    {"item_id": "high5687.txt", "passage_id": "f1bd4db8a7582507b3d7a448649c331f", "reader_correct": 1, "a": 0.10480776463093522, "b": 0.4002151688769808, "c": 0.44049565193566326, "c_mass": 0.9999380707740784, "d": 0.6998391750018627, "e": 0.30010890928671996, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3002693262211628, "stem_number_mass": 0.9995235800743103, "stem_forecast": 0.31036675657708324, "stem_forecast_mass": 0.9999939203262329},
    {"item_id": "high4079.txt", "passage_id": "2a976972507159a5c5fac39009b1f0cf", "reader_correct": 1, "a": 0.10646934415046905, "b": 0.7024353121524376, "c": 0.4262569043116717, "c_mass": 0.999991238117218, "d": 0.6999263403168867, "e": 0.699993710185145, "f_grid_value": 50, "f": 0.5, "stem_number": 0.8518196677869144, "stem_number_mass": 0.9991477727890015, "stem_forecast": 0.8948708037699199, "stem_forecast_mass": 0.9999366402626038},
    {"item_id": "high3463.txt", "passage_id": "bf5207c78bea66780075028236e33296", "reader_correct": 1, "a": 0.16388966384773535, "b": 0.2886708520206652, "c": 0.299443626596751, "c_mass": 0.9999899864196777, "d": 0.6972723364082777, "e": 0.30002041790868794, "f_grid_value": 50, "f": 0.5, "stem_number": 0.21978833695607797, "stem_number_mass": 0.999342679977417, "stem_forecast": 0.3249590136598005, "stem_forecast_mass": 0.9999954700469971},
    {"item_id": "high18043.txt", "passage_id": "211dc774b86a30a7f9f3d86cccbd8513", "reader_correct": 1, "a": 0.1016209351774456, "b": 0.6949118690607002, "c": 0.5395076968873542, "c_mass": 0.8054975271224976, "d": 0.6997802409380383, "e": 0.6358521956833398, "f_grid_value": 50, "f": 0.5, "stem_number": 0.64649352924315, "stem_number_mass": 0.997009813785553, "stem_forecast": 0.6841263722992145, "stem_forecast_mass": 0.9999759793281555},
    {"item_id": "high957.txt", "passage_id": "2e420ffca7ff75cadbaadaf965d766c4", "reader_correct": 0, "a": 0.10894805827629661, "b": 0.34227878340175494, "c": 0.3737412765489968, "c_mass": 0.9999909996986389, "d": 0.6999215845123261, "e": 0.42995118012035705, "f_grid_value": 50, "f": 0.5, "stem_number": 0.2892009186452116, "stem_number_mass": 0.9987251162528992, "stem_forecast": 0.4215374632535254, "stem_forecast_mass": 0.9999731779098511},
    {"item_id": "high8082.txt", "passage_id": "ef5307e6eced41d74c9054f08d7a9f50", "reader_correct": 1, "a": 0.11050798429772278, "b": 0.30932285276660365, "c": 0.2999149576834135, "c_mass": 0.9999998211860657, "d": 0.6910497650270606, "e": 0.30053503067396375, "f_grid_value": 50, "f": 0.5, "stem_number": 0.29257024929736825, "stem_number_mass": 0.999424397945404, "stem_forecast": 0.3006714505801078, "stem_forecast_mass": 0.9999998807907104},
    {"item_id": "high19318.txt", "passage_id": "7aa775f0500a68e6dedc947cd0f57e8c", "reader_correct": 0, "a": 0.11980906032116696, "b": 0.6578770961706083, "c": 0.4177601491217426, "c_mass": 0.8593535423278809, "d": 0.6995496249863181, "e": 0.4729428056478029, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5053951305019024, "stem_number_mass": 0.9986488819122314, "stem_forecast": 0.6430523578891795, "stem_forecast_mass": 0.9999693632125854},
    {"item_id": "high10118.txt", "passage_id": "b8d1090d17a0ce940fe4e9f8adba4ef0", "reader_correct": 1, "a": 0.10375931489476638, "b": 0.7964733921375348, "c": 0.23432806312696786, "c_mass": 0.9933420419692993, "d": 0.6999054268708813, "e": 0.3000356864012817, "f_grid_value": 50, "f": 0.5, "stem_number": 0.1868773893779736, "stem_number_mass": 0.9976062774658203, "stem_forecast": 0.278757769784967, "stem_forecast_mass": 0.9993900656700134},
    {"item_id": "high24270.txt", "passage_id": "02941a327e9c26c268ebdec65737ca13", "reader_correct": 0, "a": 0.11473365788861033, "b": 0.6212259062714088, "c": 0.4850691041635022, "c_mass": 0.9999996423721313, "d": 0.6994037931975291, "e": 0.6342854714722646, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4960468610860002, "stem_number_mass": 0.9966992139816284, "stem_forecast": 0.6849614188226856, "stem_forecast_mass": 0.9998632073402405},
    {"item_id": "high20161.txt", "passage_id": "35a993c53821f1940962ba3f964a55f1", "reader_correct": 1, "a": 0.10646763860925422, "b": 0.4354191704397398, "c": 0.3170221508947695, "c_mass": 0.999995768070221, "d": 0.6981742783900315, "e": 0.30000410455286497, "f_grid_value": 50, "f": 0.5, "stem_number": 0.33563950377448043, "stem_number_mass": 0.9987000823020935, "stem_forecast": 0.3422899722076049, "stem_forecast_mass": 0.9999473094940186},
    {"item_id": "high1523.txt", "passage_id": "0f484530f056029de5b2b7c650d2e395", "reader_correct": 1, "a": 0.1069442548748584, "b": 0.6962463198718236, "c": 0.33371294076906466, "c_mass": 0.9977216720581055, "d": 0.6999369910008505, "e": 0.30041586113515584, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6439342113776684, "stem_number_mass": 0.9986251592636108, "stem_forecast": 0.492215064328508, "stem_forecast_mass": 0.9999122619628906},
    {"item_id": "high6632.txt", "passage_id": "bb205db05d555ab3a2d30033ac43670f", "reader_correct": 1, "a": 0.10617756185242513, "b": 0.640040476292816, "c": 0.3511833110389813, "c_mass": 0.9935365319252014, "d": 0.6995768469555521, "e": 0.303021758050801, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5865262293126862, "stem_number_mass": 0.9968875646591187, "stem_forecast": 0.6810515809328052, "stem_forecast_mass": 0.9999593496322632},
    {"item_id": "high13122.txt", "passage_id": "a60a7488e8195ee9bc64bfe0e50a63d9", "reader_correct": 0, "a": 0.10490233108017026, "b": 0.16018413450504396, "c": 0.10166407667977508, "c_mass": 0.9999988079071045, "d": 0.6972423828372105, "e": 0.2998160101009589, "f_grid_value": 50, "f": 0.5, "stem_number": 0.11604823009277399, "stem_number_mass": 0.9995011687278748, "stem_forecast": 0.2559696509915867, "stem_forecast_mass": 0.9999902844429016},
    {"item_id": "high14898.txt", "passage_id": "60befca05ce045f8f72d15a3ad2e4f38", "reader_correct": 1, "a": 0.12283700727891905, "b": 0.6642110638921641, "c": 0.39679374745362495, "c_mass": 0.9668688774108887, "d": 0.697008470760152, "e": 0.3237253964128869, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5547253683951103, "stem_number_mass": 0.9983240962028503, "stem_forecast": 0.6378044794649745, "stem_forecast_mass": 0.9999547004699707},
    {"item_id": "high716.txt", "passage_id": "6ab16c89cd9e5dc01481c64b29d183b8", "reader_correct": 0, "a": 0.10239828228233898, "b": 0.6030471860986237, "c": 0.2599833166004725, "c_mass": 0.99986732006073, "d": 0.6998993064211472, "e": 0.30163090613865357, "f_grid_value": 50, "f": 0.5, "stem_number": 0.12024868913175, "stem_number_mass": 0.9961115717887878, "stem_forecast": 0.3543025014325729, "stem_forecast_mass": 0.9961367249488831},
    {"item_id": "high13990.txt", "passage_id": "0ca9c7f3386d57e9154102cf6114337b", "reader_correct": 0, "a": 0.1099123799115428, "b": 0.4451557187223254, "c": 0.5023769552374974, "c_mass": 0.0016007424565032125, "d": 0.6907931742329761, "e": 0.39377612186301564, "f_grid_value": 50, "f": 0.5, "stem_number": 0.14828696119090515, "stem_number_mass": 0.8594183325767517, "stem_forecast": 0.1528251733594109, "stem_forecast_mass": 0.9947742819786072},
    {"item_id": "high7307.txt", "passage_id": "f508dcc5de0e7a9e102b312577cab80f", "reader_correct": 1, "a": 0.10274324284564312, "b": 0.5014055399401129, "c": 0.2997585938619035, "c_mass": 0.9999971985816956, "d": 0.6893192623447165, "e": 0.6749170757397515, "f_grid_value": 10, "f": 0.1, "stem_number": 0.31342200863109415, "stem_number_mass": 0.9959766864776611, "stem_forecast": 0.7309232213862468, "stem_forecast_mass": 0.9984081387519836},
    {"item_id": "high6406.txt", "passage_id": "4a93a87066eb48377877fe0d5fece6a8", "reader_correct": 1, "a": 0.1303096974118617, "b": 0.737061888154967, "c": 0.43669552430256015, "c_mass": 0.9998389482498169, "d": 0.6999640940092251, "e": 0.6792998535437443, "f_grid_value": 50, "f": 0.5, "stem_number": 0.8449881378782884, "stem_number_mass": 0.9984089136123657, "stem_forecast": 0.89238525009879, "stem_forecast_mass": 0.9999855756759644},
    {"item_id": "high23160.txt", "passage_id": "cec1a8bf394d19f514b994e76e7220ac", "reader_correct": 1, "a": 0.10759464355964996, "b": 0.5917270394078419, "c": 0.48328764821058445, "c_mass": 0.9953927993774414, "d": 0.6999580227505307, "e": 0.3723027071838003, "f_grid_value": 50, "f": 0.5, "stem_number": 0.48456414993157865, "stem_number_mass": 0.9940754771232605, "stem_forecast": 0.5986262166914109, "stem_forecast_mass": 0.9994962215423584},
    {"item_id": "high23952.txt", "passage_id": "0ba3c483612388b39c687520e9928998", "reader_correct": 1, "a": 0.11355478006097904, "b": 0.31974653438380507, "c": 0.13747509040079492, "c_mass": 0.9999604225158691, "d": 0.6996597741292684, "e": 0.30019964234384977, "f_grid_value": 50, "f": 0.5, "stem_number": 0.24516111449006972, "stem_number_mass": 0.9969000816345215, "stem_forecast": 0.3184308692820183, "stem_forecast_mass": 0.9999630451202393},
    {"item_id": "high14114.txt", "passage_id": "686f0cf6894f263c5797641a2c3d6ec0", "reader_correct": 1, "a": 0.10640544337505906, "b": 0.4988009768503292, "c": 0.14504985211266147, "c_mass": 0.9999622106552124, "d": 0.6997732597904863, "e": 0.5199023964097074, "f_grid_value": 10, "f": 0.1, "stem_number": 0.11329553961884124, "stem_number_mass": 0.9990352988243103, "stem_forecast": 0.22882302680394315, "stem_forecast_mass": 0.9997892379760742},
    {"item_id": "high8046.txt", "passage_id": "8f90e5292af651d118162db107e1ebbd", "reader_correct": 0, "a": 0.10222031858185239, "b": 0.26054751638063334, "c": 0.10046499069967751, "c_mass": 0.9999996423721313, "d": 0.6733433166059469, "e": 0.299922908903083, "f_grid_value": 50, "f": 0.5, "stem_number": 0.1625555718189796, "stem_number_mass": 0.9991236925125122, "stem_forecast": 0.29825283605607394, "stem_forecast_mass": 0.9999637603759766},
    {"item_id": "high713.txt", "passage_id": "b2ad9bfc3b5b0fa2587da834e0ec8585", "reader_correct": 1, "a": 0.10672159377181331, "b": 0.38686875914889285, "c": 0.5095699631693904, "c_mass": 0.9999383687973022, "d": 0.6999308013779412, "e": 0.3024981084454161, "f_grid_value": 50, "f": 0.5, "stem_number": 0.2174500090079013, "stem_number_mass": 0.9988456964492798, "stem_forecast": 0.4473216371280525, "stem_forecast_mass": 0.9999710321426392},
    {"item_id": "high2885.txt", "passage_id": "e1c9e9a93bf5cad75951ba66a8ba1e9f", "reader_correct": 1, "a": 0.10210885960545117, "b": 0.6209321144028854, "c": 0.5004509460812145, "c_mass": 0.9999431371688843, "d": 0.699844126569312, "e": 0.6145176150685538, "f_grid_value": 50, "f": 0.5, "stem_number": 0.24119596944583532, "stem_number_mass": 0.9988716840744019, "stem_forecast": 0.5152543590872121, "stem_forecast_mass": 0.9979905486106873},
    {"item_id": "high20569.txt", "passage_id": "8d6c46b23fc8d6d7d10b723aae8d9a53", "reader_correct": 0, "a": 0.10590686088875659, "b": 0.3087285869758746, "c": 0.1171639621699765, "c_mass": 0.999569833278656, "d": 0.6989559555278269, "e": 0.300002060536371, "f_grid_value": 50, "f": 0.5, "stem_number": 0.15394755023528583, "stem_number_mass": 0.9992049336433411, "stem_forecast": 0.25453344397334804, "stem_forecast_mass": 0.9999661445617676},
    {"item_id": "high21385.txt", "passage_id": "fd545a218ddb638849e01503feb64223", "reader_correct": 1, "a": 0.10346665057137455, "b": 0.5907824000872004, "c": 0.47491666281838607, "c_mass": 0.9999948740005493, "d": 0.6998859355190266, "e": 0.5181915043045051, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5579161292501772, "stem_number_mass": 0.9963053464889526, "stem_forecast": 0.707685946048649, "stem_forecast_mass": 0.999768078327179},
    {"item_id": "high20667.txt", "passage_id": "e621c4fcd4f6cf181b89489f43a562e7", "reader_correct": 1, "a": 0.13317686040652552, "b": 0.3293100395235407, "c": 0.34651478314062295, "c_mass": 0.8672759532928467, "d": 0.6995164880917296, "e": 0.2999997356849055, "f_grid_value": 30, "f": 0.3, "stem_number": 0.22735096520676557, "stem_number_mass": 0.9957301020622253, "stem_forecast": 0.3097246767426312, "stem_forecast_mass": 0.99988853931427},
    {"item_id": "high23037.txt", "passage_id": "c3d337596b0cd10cd41b964d9b7d300e", "reader_correct": 1, "a": 0.10611938572270352, "b": 0.10215397564586318, "c": 0.1001375900397905, "c_mass": 0.9999988079071045, "d": 0.6460471181114039, "e": 0.10008942327449381, "f_grid_value": 50, "f": 0.5, "stem_number": 0.10716515758542698, "stem_number_mass": 0.9993380904197693, "stem_forecast": 0.1000250283552947, "stem_forecast_mass": 0.9926546216011047},
    {"item_id": "high14829.txt", "passage_id": "d597000f9603815a1af8ad29fd21e8ec", "reader_correct": 1, "a": 0.1101952514681746, "b": 0.5785196711840158, "c": 0.5057335480479375, "c_mass": 0.9999999403953552, "d": 0.6998961389697697, "e": 0.5514343077829627, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5412739860558013, "stem_number_mass": 0.9975192546844482, "stem_forecast": 0.670916288473543, "stem_forecast_mass": 0.9999738931655884},
    {"item_id": "high10461.txt", "passage_id": "805865d758c523ba250c504ff0b8793c", "reader_correct": 1, "a": 0.10194560225237662, "b": 0.6438207415274677, "c": 0.1436427287172814, "c_mass": 0.9999938011169434, "d": 0.69993499256685, "e": 0.6784206448247018, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5912241697862032, "stem_number_mass": 0.9988447427749634, "stem_forecast": 0.8614998653634806, "stem_forecast_mass": 0.9999905824661255},
    {"item_id": "high20779.txt", "passage_id": "11b8c6fc3f4fe97492260fa6a85ec57b", "reader_correct": 1, "a": 0.10201794960541892, "b": 0.6022110242409942, "c": 0.3289436652704898, "c_mass": 0.9999999403953552, "d": 0.6998489186131814, "e": 0.5010881795984079, "f_grid_value": 50, "f": 0.5, "stem_number": 0.45580298515158724, "stem_number_mass": 0.9980605244636536, "stem_forecast": 0.4777897749980214, "stem_forecast_mass": 0.9998480081558228},
    {"item_id": "high11653.txt", "passage_id": "077810454df00b494c7279f792480178", "reader_correct": 0, "a": 0.11389579608445224, "b": 0.49074377571541195, "c": 0.11464736243741214, "c_mass": 0.9608461260795593, "d": 0.6992345580260667, "e": 0.30888090932572865, "f_grid_value": 50, "f": 0.5, "stem_number": 0.2635252385318001, "stem_number_mass": 0.9988211393356323, "stem_forecast": 0.30580551734148453, "stem_forecast_mass": 0.999963641166687},
    {"item_id": "high20198.txt", "passage_id": "a4366d5ce62f7ea78280957f8eb2ac34", "reader_correct": 0, "a": 0.10658501968162505, "b": 0.36132060453966486, "c": 0.3281296605340326, "c_mass": 0.9853520393371582, "d": 0.6994896918386451, "e": 0.30327411496897905, "f_grid_value": 50, "f": 0.5, "stem_number": 0.15291669322940982, "stem_number_mass": 0.9982098340988159, "stem_forecast": 0.16507375607068892, "stem_forecast_mass": 0.9998902082443237},
    {"item_id": "high3139.txt", "passage_id": "41c256a3bff46e27d4fb9c8747aa5f14", "reader_correct": 1, "a": 0.12434577644104405, "b": 0.5892260853882463, "c": 0.30031371838931714, "c_mass": 0.999817967414856, "d": 0.699934989958327, "e": 0.3176416451884835, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5000042505484613, "stem_number_mass": 0.9951777458190918, "stem_forecast": 0.6196002470726765, "stem_forecast_mass": 0.9998196959495544},
    {"item_id": "high12547.txt", "passage_id": "570b3eb63c4e6db7eda2eed84eaf658b", "reader_correct": 0, "a": 0.10474621577444213, "b": 0.34159884922009554, "c": 0.303510687581337, "c_mass": 0.9999445080757141, "d": 0.6958059545585683, "e": 0.3013134175651633, "f_grid_value": 50, "f": 0.5, "stem_number": 0.16027215664827646, "stem_number_mass": 0.9983868598937988, "stem_forecast": 0.34477583268568146, "stem_forecast_mass": 0.9999585151672363},
    {"item_id": "high10041.txt", "passage_id": "5bf99604706a05176fcf4a50e511fc14", "reader_correct": 1, "a": 0.10840693765092208, "b": 0.487498411227874, "c": 0.3160061169703769, "c_mass": 0.9999991655349731, "d": 0.6977987485265873, "e": 0.3000009199949936, "f_grid_value": 50, "f": 0.5, "stem_number": 0.39386851118526506, "stem_number_mass": 0.9976805448532104, "stem_forecast": 0.3627192582387801, "stem_forecast_mass": 0.9998764395713806},
    {"item_id": "high22926.txt", "passage_id": "d2721e22aca4a174c9b337986efc01aa", "reader_correct": 0, "a": 0.11080812782496062, "b": 0.6287681475147758, "c": 0.4307730065164101, "c_mass": 0.03759964928030968, "d": 0.69853047296319, "e": 0.300446478765339, "f_grid_value": 90, "f": 0.9, "stem_number": 0.38703096627808264, "stem_number_mass": 0.996313214302063, "stem_forecast": 0.3869725151634729, "stem_forecast_mass": 0.9997490644454956},
    {"item_id": "high10753.txt", "passage_id": "525b57bcf795543b6997a20747dad7d8", "reader_correct": 0, "a": 0.10477067147442885, "b": 0.18982166514616103, "c": 0.15258046774268, "c_mass": 0.9999971389770508, "d": 0.6644258204335871, "e": 0.29997269758754846, "f_grid_value": 50, "f": 0.5, "stem_number": 0.10422684963049442, "stem_number_mass": 0.9998818039894104, "stem_forecast": 0.21433104245679352, "stem_forecast_mass": 0.9999810457229614},
    {"item_id": "high4543.txt", "passage_id": "0a80c1bfdba194c50171e44314b74613", "reader_correct": 1, "a": 0.12031123497489817, "b": 0.58070544944335, "c": 0.3218785760799359, "c_mass": 0.9999983906745911, "d": 0.6999566909899432, "e": 0.6847858260453433, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4939791926708342, "stem_number_mass": 0.9977173805236816, "stem_forecast": 0.6735201148140554, "stem_forecast_mass": 0.9999611377716064},
    {"item_id": "high19409.txt", "passage_id": "794cfaddab1421960975d52b337bc778", "reader_correct": 1, "a": 0.2921146428728257, "b": 0.211579499682222, "c": 0.2630908922967714, "c_mass": 0.9999806880950928, "d": 0.6931790007550909, "e": 0.30001268435853246, "f_grid_value": 50, "f": 0.5, "stem_number": 0.10901763892978435, "stem_number_mass": 0.9956116080284119, "stem_forecast": 0.24004667798038376, "stem_forecast_mass": 0.9999134540557861},
    {"item_id": "high9852.txt", "passage_id": "dfa5386c8ecfca94f67a817c35017a53", "reader_correct": 1, "a": 0.1063526135807399, "b": 0.6991427908237415, "c": 0.5467306839926774, "c_mass": 0.922856330871582, "d": 0.6999867895316285, "e": 0.6999614850860834, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6383027271133765, "stem_number_mass": 0.9966046214103699, "stem_forecast": 0.729467667648233, "stem_forecast_mass": 0.9999387264251709},
    {"item_id": "high7493.txt", "passage_id": "4a80f45a5a6471a95e9d8c5e526941c2", "reader_correct": 0, "a": 0.3179204700125547, "b": 0.10166574704648206, "c": 0.10021420960538319, "c_mass": 0.9999985694885254, "d": 0.6807095054922649, "e": 0.22893819370714472, "f_grid_value": 30, "f": 0.3, "stem_number": 0.10713577285207665, "stem_number_mass": 0.9957650303840637, "stem_forecast": 0.10274119792056904, "stem_forecast_mass": 0.9999708533287048},
    {"item_id": "high19706.txt", "passage_id": "39f9601e36e5e2020e2b32665c3a0453", "reader_correct": 1, "a": 0.10137971373501602, "b": 0.770000277806926, "c": 0.5122112812965135, "c_mass": 0.9995894432067871, "d": 0.6999975561616654, "e": 0.6992802974011512, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6682870755240198, "stem_number_mass": 0.998310923576355, "stem_forecast": 0.757289241139374, "stem_forecast_mass": 0.9998444318771362},
    {"item_id": "high11152.txt", "passage_id": "b65f14d7d3c7203306a213776b76bbe7", "reader_correct": 0, "a": 0.10876564995478852, "b": 0.40061684847439644, "c": 0.30134326894857094, "c_mass": 0.9999949336051941, "d": 0.699787006578604, "e": 0.30276833496623956, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3738019725541545, "stem_number_mass": 0.9986489415168762, "stem_forecast": 0.4262689411323599, "stem_forecast_mass": 0.9999961256980896},
    {"item_id": "high17619.txt", "passage_id": "dca36985adabee088eafb6100e3cc596", "reader_correct": 1, "a": 0.2136918586943545, "b": 0.3054865345684804, "c": 0.301398474090995, "c_mass": 0.9998418092727661, "d": 0.6987412999428114, "e": 0.30001581882183875, "f_grid_value": 50, "f": 0.5, "stem_number": 0.27723944220981145, "stem_number_mass": 0.9990511536598206, "stem_forecast": 0.3534680178773411, "stem_forecast_mass": 0.9999915957450867},
    {"item_id": "high14850.txt", "passage_id": "b119047e79733b0abad7b6c839d5b621", "reader_correct": 1, "a": 0.10923783391648657, "b": 0.7032949720406055, "c": 0.5783016317932536, "c_mass": 0.01903548091650009, "d": 0.699976080221288, "e": 0.6999579302982041, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6592660644680852, "stem_number_mass": 0.9968584179878235, "stem_forecast": 0.64400685412436, "stem_forecast_mass": 0.9995980262756348},
    {"item_id": "high2565.txt", "passage_id": "85f13422655c8636fbce75193df3a9a2", "reader_correct": 0, "a": 0.10299114104202566, "b": 0.5620505618914892, "c": 0.24165756550372175, "c_mass": 0.7140458226203918, "d": 0.6998859239860807, "e": 0.3002919186003881, "f_grid_value": 90, "f": 0.9, "stem_number": 0.2519208749823923, "stem_number_mass": 0.9983647465705872, "stem_forecast": 0.2956228740356172, "stem_forecast_mass": 0.9999707937240601},
    {"item_id": "high5426.txt", "passage_id": "dc2e68cbf881c384334467714869ddd4", "reader_correct": 1, "a": 0.1057577602651963, "b": 0.696614187886901, "c": 0.6489820313272758, "c_mass": 0.9999776482582092, "d": 0.699986370140903, "e": 0.6843288022271644, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6883788184527432, "stem_number_mass": 0.9989117383956909, "stem_forecast": 0.7008267873464623, "stem_forecast_mass": 0.9999966025352478},
    {"item_id": "high9023.txt", "passage_id": "5f75316b2e4fb851f410c9d76e3ce190", "reader_correct": 0, "a": 0.4120550145538222, "b": 0.3237370290987305, "c": 0.4633982818274847, "c_mass": 0.9999943971633911, "d": 0.6998441249731, "e": 0.3002778049330105, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3252806627170725, "stem_number_mass": 0.998288094997406, "stem_forecast": 0.3138685417087547, "stem_forecast_mass": 0.9999958872795105},
    {"item_id": "high14199.txt", "passage_id": "658254fbca147d6fbcbfcd3a2f507960", "reader_correct": 0, "a": 0.15364963760236997, "b": 0.6018452595946124, "c": 0.295883821688091, "c_mass": 0.7831464409828186, "d": 0.6983366111724506, "e": 0.3069641411227213, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4438540326272854, "stem_number_mass": 0.996557354927063, "stem_forecast": 0.38279794391230587, "stem_forecast_mass": 0.999873161315918},
    {"item_id": "high18931.txt", "passage_id": "13ecd048007d9e58d9fcc8ef3f46993d", "reader_correct": 1, "a": 0.10725658739687609, "b": 0.6991431309212809, "c": 0.6818685829188198, "c_mass": 0.9993258118629456, "d": 0.6999972305956368, "e": 0.6999836519052911, "f_grid_value": 50, "f": 0.5, "stem_number": 0.48573787985071687, "stem_number_mass": 0.9963437914848328, "stem_forecast": 0.6039949223032948, "stem_forecast_mass": 0.9999406933784485},
    {"item_id": "high3488.txt", "passage_id": "5f70788f1eb77aac5ae892098db54633", "reader_correct": 1, "a": 0.134167754345774, "b": 0.6731772198981382, "c": 0.47128834456948354, "c_mass": 0.9998549222946167, "d": 0.6998177895267682, "e": 0.6989472127124179, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5389026801147385, "stem_number_mass": 0.9945111870765686, "stem_forecast": 0.6887842684801816, "stem_forecast_mass": 0.9999209642410278},
    {"item_id": "high21403.txt", "passage_id": "548cc0f1e8b77b981b4634914feed9b3", "reader_correct": 0, "a": 0.10276226250895679, "b": 0.6070994822298319, "c": 0.3138317818998, "c_mass": 0.9999990463256836, "d": 0.6997732830811281, "e": 0.5564051389538752, "f_grid_value": 50, "f": 0.5, "stem_number": 0.42327597630790087, "stem_number_mass": 0.9989482760429382, "stem_forecast": 0.6776346625357255, "stem_forecast_mass": 0.9996862411499023},
    {"item_id": "high5054.txt", "passage_id": "41869873c46f279c3cf87052772371cb", "reader_correct": 1, "a": 0.1362797809925831, "b": 0.3249597575485367, "c": 0.3061538636438701, "c_mass": 0.9987892508506775, "d": 0.6997510206150885, "e": 0.30104612018201976, "f_grid_value": 50, "f": 0.5, "stem_number": 0.2852117253502798, "stem_number_mass": 0.9992470741271973, "stem_forecast": 0.410671114472818, "stem_forecast_mass": 0.9999428391456604},
    {"item_id": "high22097.txt", "passage_id": "4dfdc7a89ecd35d46bea022ca195e08d", "reader_correct": 1, "a": 0.11278807776184496, "b": 0.47436902911117385, "c": 0.30012204011605725, "c_mass": 0.999973714351654, "d": 0.6981090947191227, "e": 0.30002585789202446, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3719852351461214, "stem_number_mass": 0.9952852725982666, "stem_forecast": 0.30544075874357185, "stem_forecast_mass": 0.9999613165855408},
    {"item_id": "high6657.txt", "passage_id": "0c2c2126fc54b41f3dd4f6d28ffe2b86", "reader_correct": 0, "a": 0.12428271010780885, "b": 0.29212769204942163, "c": 0.547768560465247, "c_mass": 0.8229297399520874, "d": 0.6991335054087257, "e": 0.29968653129313405, "f_grid_value": 50, "f": 0.5, "stem_number": 0.21387803437682315, "stem_number_mass": 0.9982878565788269, "stem_forecast": 0.31908592490314897, "stem_forecast_mass": 0.9998914003372192},
    {"item_id": "high20931.txt", "passage_id": "254b50dd834c469b1df586915924990c", "reader_correct": 0, "a": 0.17191469149021818, "b": 0.6573631092359513, "c": 0.44394033502592656, "c_mass": 0.6952074766159058, "d": 0.6989559700623228, "e": 0.5353958430190033, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6117348774147378, "stem_number_mass": 0.9992385506629944, "stem_forecast": 0.8438596832649705, "stem_forecast_mass": 0.9999943375587463},
    {"item_id": "high14309.txt", "passage_id": "879b9967ff97adf1a4835a1751751c9d", "reader_correct": 1, "a": 0.10371748035376745, "b": 0.7297324184381124, "c": 0.5314198985045167, "c_mass": 0.9998489618301392, "d": 0.6999867891586995, "e": 0.6811956048116614, "f_grid_value": 50, "f": 0.5, "stem_number": 0.8616456158117175, "stem_number_mass": 0.9997503757476807, "stem_forecast": 0.8670422084474345, "stem_forecast_mass": 0.9998672604560852},
    {"item_id": "high10866.txt", "passage_id": "72945d23d8de06882390936e652f6243", "reader_correct": 1, "a": 0.15889447394275974, "b": 0.6717159861482718, "c": 0.5371757776708445, "c_mass": 0.9974427223205566, "d": 0.6999702322440616, "e": 0.695161311710357, "f_grid_value": 50, "f": 0.5, "stem_number": 0.47814515878331615, "stem_number_mass": 0.9986273646354675, "stem_forecast": 0.6868195158612298, "stem_forecast_mass": 0.9999929070472717},
    {"item_id": "high22639.txt", "passage_id": "eaa9b0f038d479d6e6e8336075fa9f85", "reader_correct": 1, "a": 0.13009585583787744, "b": 0.7031414534078436, "c": 0.5062437087258045, "c_mass": 0.9999998807907104, "d": 0.6999943180480199, "e": 0.7000063815602946, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6904326002918547, "stem_number_mass": 0.9981905221939087, "stem_forecast": 0.8878828503933439, "stem_forecast_mass": 0.9999834299087524},
    {"item_id": "high72.txt", "passage_id": "21fed239fb8df5da8cf9f8eeebc54c24", "reader_correct": 1, "a": 0.10237127047388425, "b": 0.8931306408570598, "c": 0.5079557561341947, "c_mass": 0.9984387159347534, "d": 0.6999845552934898, "e": 0.6999052563848632, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4147298300783242, "stem_number_mass": 0.9963704943656921, "stem_forecast": 0.8998638012423629, "stem_forecast_mass": 0.9999990463256836},
    {"item_id": "high17237.txt", "passage_id": "a71a6e6b692da7116efee579a5a78976", "reader_correct": 1, "a": 0.10662454973447295, "b": 0.4899834088522727, "c": 0.2957821238817619, "c_mass": 0.9998950958251953, "d": 0.6998961384219861, "e": 0.3679695438693219, "f_grid_value": 50, "f": 0.5, "stem_number": 0.2728408300674377, "stem_number_mass": 0.9988466501235962, "stem_forecast": 0.5335730407270801, "stem_forecast_mass": 0.9999277591705322},
    {"item_id": "high8455.txt", "passage_id": "5e0a50c7a9cf3acf02b37b807fafc5af", "reader_correct": 1, "a": 0.11972151184613042, "b": 0.6830161099766237, "c": 0.5096168735162068, "c_mass": 0.9996034502983093, "d": 0.6999138885473835, "e": 0.6766995662907561, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6152827374288922, "stem_number_mass": 0.9950125217437744, "stem_forecast": 0.6872642579042993, "stem_forecast_mass": 0.9998407363891602},
    {"item_id": "high9405.txt", "passage_id": "c81787c9494f46f53ff8e1ad103b30d0", "reader_correct": 1, "a": 0.10143961318799334, "b": 0.7303962755215931, "c": 0.5231649229955776, "c_mass": 0.9999885559082031, "d": 0.6999566911367493, "e": 0.6994894751669272, "f_grid_value": 50, "f": 0.5, "stem_number": 0.7176576606900356, "stem_number_mass": 0.9987790584564209, "stem_forecast": 0.7141191491632358, "stem_forecast_mass": 0.999908447265625},
    {"item_id": "high23149.txt", "passage_id": "6dc2549f3b24a76fe099e07d41338cad", "reader_correct": 0, "a": 0.10712731883206318, "b": 0.16930410266999688, "c": 0.17119361910206182, "c_mass": 0.9999984502792358, "d": 0.6995053496317328, "e": 0.3000044535482187, "f_grid_value": 50, "f": 0.5, "stem_number": 0.1616698636449218, "stem_number_mass": 0.994117021560669, "stem_forecast": 0.2995750581228593, "stem_forecast_mass": 0.9999982118606567},
    {"item_id": "high2537.txt", "passage_id": "70ff64baae5b410baa4243af9a838069", "reader_correct": 1, "a": 0.12686675587122187, "b": 0.375766910288268, "c": 0.2984507184369819, "c_mass": 0.9997434616088867, "d": 0.6993245666761425, "e": 0.30093380847579826, "f_grid_value": 50, "f": 0.5, "stem_number": 0.29172595564297543, "stem_number_mass": 0.997423529624939, "stem_forecast": 0.35523781097136076, "stem_forecast_mass": 0.9999783039093018},
    {"item_id": "high13981.txt", "passage_id": "7538f3dbe489e3a84b856fa5da23d563", "reader_correct": 1, "a": 0.1026523540615468, "b": 0.10983225746138839, "c": 0.1013514658736302, "c_mass": 0.9999955296516418, "d": 0.6808869952213467, "e": 0.11564807361943504, "f_grid_value": 50, "f": 0.5, "stem_number": 0.1216869823982587, "stem_number_mass": 0.9791853427886963, "stem_forecast": 0.10326174475234928, "stem_forecast_mass": 0.9952793717384338},
    {"item_id": "high18252.txt", "passage_id": "8bda5901e9dca26033a96b894026c467", "reader_correct": 1, "a": 0.18693846687866442, "b": 0.34830927282352014, "c": 0.29722678398089886, "c_mass": 0.999977707862854, "d": 0.6970079563751672, "e": 0.3000090742697469, "f_grid_value": 50, "f": 0.5, "stem_number": 0.32456899965003894, "stem_number_mass": 0.9985733032226562, "stem_forecast": 0.32015676314788516, "stem_forecast_mass": 0.9999915957450867},
    {"item_id": "high5066.txt", "passage_id": "1292791a433c0cc844411777bbecd75f", "reader_correct": 1, "a": 0.11374805031647338, "b": 0.6636815661580744, "c": 0.3707647506948049, "c_mass": 0.9998388290405273, "d": 0.6991859719903769, "e": 0.6961545652476183, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6107954292037954, "stem_number_mass": 0.9975818395614624, "stem_forecast": 0.6875573633121198, "stem_forecast_mass": 0.999873697757721},
    {"item_id": "high4403.txt", "passage_id": "d79fa98d9a9e78964e4026616b86bacf", "reader_correct": 0, "a": 0.10396406035435973, "b": 0.5006079142246171, "c": 0.5325650044831156, "c_mass": 0.9913088083267212, "d": 0.6993654631512146, "e": 0.6816797522291177, "f_grid_value": 50, "f": 0.5, "stem_number": 0.38231971196096504, "stem_number_mass": 0.9978287816047668, "stem_forecast": 0.5146778935064635, "stem_forecast_mass": 0.9986163377761841},
    {"item_id": "high21511.txt", "passage_id": "390a3ade2f1597a283ffb63c697bedb4", "reader_correct": 1, "a": 0.10749274868452056, "b": 0.6943463340988316, "c": 0.5516481559114434, "c_mass": 0.999787449836731, "d": 0.699990919594813, "e": 0.6987441744629049, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5367742145040666, "stem_number_mass": 0.9977466464042664, "stem_forecast": 0.5342943752951345, "stem_forecast_mass": 0.9999130964279175},
    {"item_id": "high22074.txt", "passage_id": "67330df241746a3fe8b8037beb813c64", "reader_correct": 1, "a": 0.10426420935411333, "b": 0.3008148174987957, "c": 0.1438534942189296, "c_mass": 0.9992535710334778, "d": 0.6947704342013662, "e": 0.2895994755825189, "f_grid_value": 50, "f": 0.5, "stem_number": 0.19324329230854356, "stem_number_mass": 0.9985322952270508, "stem_forecast": 0.30101087098402474, "stem_forecast_mass": 0.9999919533729553},
    {"item_id": "high20059.txt", "passage_id": "fe335b156c01427c2f9a860be2029f2c", "reader_correct": 0, "a": 0.11338039692957233, "b": 0.7006135750072845, "c": 0.512287774355962, "c_mass": 0.9951410889625549, "d": 0.6999629546613227, "e": 0.6998221475454438, "f_grid_value": 50, "f": 0.5, "stem_number": 0.7364268321046556, "stem_number_mass": 0.9979906678199768, "stem_forecast": 0.6788112707127508, "stem_forecast_mass": 0.999955952167511},
    {"item_id": "high15576.txt", "passage_id": "161dbe69e4fd9e70d4496f209b1982e7", "reader_correct": 1, "a": 0.1068622060861338, "b": 0.6286564011812549, "c": 0.3128148016653818, "c_mass": 0.9998403191566467, "d": 0.6993245479340794, "e": 0.32824335016870254, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5690958834406278, "stem_number_mass": 0.9983748197555542, "stem_forecast": 0.8818469636947106, "stem_forecast_mass": 0.9999685883522034},
    {"item_id": "high6865.txt", "passage_id": "3d993b2575fbb55dc7045623c1304602", "reader_correct": 0, "a": 0.1114130261626279, "b": 0.66817043069136, "c": 0.5114199488206953, "c_mass": 0.9992436170578003, "d": 0.6999349927656454, "e": 0.6999937394031899, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5986974354535822, "stem_number_mass": 0.9965384602546692, "stem_forecast": 0.707727804489729, "stem_forecast_mass": 0.9998541474342346},
    {"item_id": "high16036.txt", "passage_id": "b14ddbe8fede7e796fab941cd213ce6a", "reader_correct": 1, "a": 0.14334002592164752, "b": 0.37984993798827565, "c": 0.29675746135925923, "c_mass": 0.9998286962509155, "d": 0.699659844211042, "e": 0.30136002138660994, "f_grid_value": 50, "f": 0.5, "stem_number": 0.17532786892129973, "stem_number_mass": 0.9995393753051758, "stem_forecast": 0.31273868219510437, "stem_forecast_mass": 0.9999978542327881},
    {"item_id": "high14755.txt", "passage_id": "c48028b6160129e6ec4d713714843f7d", "reader_correct": 1, "a": 0.1187019830933538, "b": 0.49372813865746795, "c": 0.5336588453130481, "c_mass": 0.9250301122665405, "d": 0.6994895966349012, "e": 0.2999999627102434, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3982604774374297, "stem_number_mass": 0.9981803894042969, "stem_forecast": 0.36307151985417396, "stem_forecast_mass": 0.9999184012413025},
    {"item_id": "high4188.txt", "passage_id": "8d4e8ebf772eb990aac0b0ca6836899d", "reader_correct": 0, "a": 0.10245860649453348, "b": 0.36374909836131547, "c": 0.29992369819605047, "c_mass": 1.0000001192092896, "d": 0.6967193577061817, "e": 0.40279414184759404, "f_grid_value": 50, "f": 0.5, "stem_number": 0.33983823421721543, "stem_number_mass": 0.99712073802948, "stem_forecast": 0.6776457927704063, "stem_forecast_mass": 0.9999297857284546},
    {"item_id": "high1256.txt", "passage_id": "b6c88311c534dd6aa6620afff829be4c", "reader_correct": 1, "a": 0.10944295791722268, "b": 0.39457030560149486, "c": 0.463773054933138, "c_mass": 0.9051626324653625, "d": 0.6997660875954355, "e": 0.30013709415856044, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3010747201326466, "stem_number_mass": 0.9969954490661621, "stem_forecast": 0.3183668994946672, "stem_forecast_mass": 0.9999728798866272},
    {"item_id": "high125.txt", "passage_id": "67354655ed22b6d5bd9bdddef4c86b3b", "reader_correct": 1, "a": 0.11078438365478668, "b": 0.6995934784676313, "c": 0.522759884935731, "c_mass": 0.9999849796295166, "d": 0.6999683127336496, "e": 0.6999577018683676, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6215515050035818, "stem_number_mass": 0.9976348876953125, "stem_forecast": 0.686162372358531, "stem_forecast_mass": 0.9999396800994873},
    {"item_id": "high3760.txt", "passage_id": "7521392f178113875308e8c103b26be4", "reader_correct": 0, "a": 0.11018499997606374, "b": 0.3051500308342109, "c": 0.35638162864706147, "c_mass": 0.9938300848007202, "d": 0.6967146260621683, "e": 0.3011401176179403, "f_grid_value": 50, "f": 0.5, "stem_number": 0.21083470777365879, "stem_number_mass": 0.9929667115211487, "stem_forecast": 0.3515067547648109, "stem_forecast_mass": 0.9995026588439941},
    {"item_id": "high21445.txt", "passage_id": "c7b0bbe378ac4f612be35e9a4c72752f", "reader_correct": 1, "a": 0.11206579669606255, "b": 0.3171851750442122, "c": 0.34431863615907893, "c_mass": 0.9980316758155823, "d": 0.6971855148792138, "e": 0.2999997875258083, "f_grid_value": 50, "f": 0.5, "stem_number": 0.2512145493856195, "stem_number_mass": 0.9990423321723938, "stem_forecast": 0.35709764037873076, "stem_forecast_mass": 0.9999749660491943},
    {"item_id": "high14715.txt", "passage_id": "ae1ece44503196c92fb2a6e6584e74cb", "reader_correct": 0, "a": 0.10381720582596259, "b": 0.5279018856775807, "c": 0.3144617251066011, "c_mass": 0.9999932050704956, "d": 0.6996997603092189, "e": 0.3000956761605314, "f_grid_value": 50, "f": 0.5, "stem_number": 0.25722963585504205, "stem_number_mass": 0.9946579933166504, "stem_forecast": 0.5209949401067608, "stem_forecast_mass": 0.9994848966598511},
    {"item_id": "high223.txt", "passage_id": "843ae724979fc20d7016e29b6bf88602", "reader_correct": 1, "a": 0.110991130838247, "b": 0.5527802371685235, "c": 0.4910593414331248, "c_mass": 0.9999983906745911, "d": 0.6993453863930295, "e": 0.3616008006142082, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4715483693949537, "stem_number_mass": 0.998274564743042, "stem_forecast": 0.6024190659048089, "stem_forecast_mass": 0.9999726414680481},
    {"item_id": "high20607.txt", "passage_id": "b28b09a953fefcedc92dc320a6d8d1a6", "reader_correct": 1, "a": 0.104212386597332, "b": 0.4316790272359628, "c": 0.3831970983168114, "c_mass": 0.9997626543045044, "d": 0.6996146505280583, "e": 0.30775983982599797, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3725337963641096, "stem_number_mass": 0.9947662353515625, "stem_forecast": 0.5098385366605453, "stem_forecast_mass": 0.9990634918212891},
    {"item_id": "high3265.txt", "passage_id": "17851a527da07acc9f230c840d95d6a2", "reader_correct": 1, "a": 0.3211710426094573, "b": 0.4984012617714287, "c": 0.3068529853590292, "c_mass": 0.999933660030365, "d": 0.6992585424651037, "e": 0.3012895346549169, "f_grid_value": 50, "f": 0.5, "stem_number": 0.40998381672353834, "stem_number_mass": 0.9992420673370361, "stem_forecast": 0.3490817023115503, "stem_forecast_mass": 0.9999847412109375},
    {"item_id": "high5288.txt", "passage_id": "638cc3c6ac678c8aeab5bb103c6f050f", "reader_correct": 1, "a": 0.2734818146010346, "b": 0.5999873928165653, "c": 0.5057314950659584, "c_mass": 0.9980698227882385, "d": 0.6999461040695582, "e": 0.6873371062444558, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5424528230743789, "stem_number_mass": 0.9979596138000488, "stem_forecast": 0.7151698900609443, "stem_forecast_mass": 0.9999610185623169},
    {"item_id": "high5396.txt", "passage_id": "7232befa704a2e020f89a6ee3418d620", "reader_correct": 1, "a": 0.19486731119526995, "b": 0.3509434273668228, "c": 0.3837875305198812, "c_mass": 0.9618759155273438, "d": 0.6983368048888793, "e": 0.30545678991712316, "f_grid_value": 50, "f": 0.5, "stem_number": 0.395937390029081, "stem_number_mass": 0.9969026446342468, "stem_forecast": 0.38227602617151235, "stem_forecast_mass": 0.9998297691345215},
    {"item_id": "high5025.txt", "passage_id": "fffd15a3943a8d5de85108c719b7ce69", "reader_correct": 1, "a": 0.10916340306936027, "b": 0.5266984399891808, "c": 0.5063286262356198, "c_mass": 0.9999969005584717, "d": 0.6994736642673259, "e": 0.3452410738585343, "f_grid_value": 50, "f": 0.5, "stem_number": 0.44005129116166414, "stem_number_mass": 0.9996567964553833, "stem_forecast": 0.7094151174179455, "stem_forecast_mass": 0.9999679327011108},
    {"item_id": "high5096.txt", "passage_id": "5c70fcc5c2ccb2ff6413836171e15ab4", "reader_correct": 1, "a": 0.10452670485425289, "b": 0.13973156305320764, "c": 0.19220884337649344, "c_mass": 0.9999953508377075, "d": 0.6395669071502532, "e": 0.29982163560589586, "f_grid_value": 50, "f": 0.5, "stem_number": 0.11132475134542105, "stem_number_mass": 0.90565025806427, "stem_forecast": 0.18678876273745554, "stem_forecast_mass": 0.9921890497207642},
    {"item_id": "high4860.txt", "passage_id": "2f512cf599e6e455a915cd5f4dce7d10", "reader_correct": 1, "a": 0.10562505480310305, "b": 0.5798638498244314, "c": 0.40997087257538783, "c_mass": 0.9999987483024597, "d": 0.6996997632984717, "e": 0.49343895787598385, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5174442878390987, "stem_number_mass": 0.9989862442016602, "stem_forecast": 0.8642840923067936, "stem_forecast_mass": 0.999995768070221},
    {"item_id": "high15638.txt", "passage_id": "9c26db696422475150360555804da3dc", "reader_correct": 1, "a": 0.14951012419570103, "b": 0.6546832275604446, "c": 0.47101935900131936, "c_mass": 0.9999759793281555, "d": 0.6996703006168024, "e": 0.33072961643376775, "f_grid_value": 50, "f": 0.5, "stem_number": 0.46964596032048833, "stem_number_mass": 0.9996253252029419, "stem_forecast": 0.6490851726131802, "stem_forecast_mass": 0.999990701675415},
    {"item_id": "high10757.txt", "passage_id": "7f29cd33ff03d0547b3be8734bc4ee63", "reader_correct": 0, "a": 0.10739744752876583, "b": 0.5837257169132116, "c": 0.4892637090688469, "c_mass": 0.9999154806137085, "d": 0.699905429031206, "e": 0.6884398290207608, "f_grid_value": 50, "f": 0.5, "stem_number": 0.37166624374611285, "stem_number_mass": 0.9975749850273132, "stem_forecast": 0.686377387584154, "stem_forecast_mass": 0.9999856948852539},
    {"item_id": "high10707.txt", "passage_id": "afb63acbf98881628d72e462ebdd8705", "reader_correct": 0, "a": 0.12587683884995168, "b": 0.10168109338093742, "c": 0.1000247716224411, "c_mass": 0.9999955892562866, "d": 0.6964649074580982, "e": 0.11351328942705914, "f_grid_value": 50, "f": 0.5, "stem_number": 0.1062949591144016, "stem_number_mass": 0.9995670318603516, "stem_forecast": 0.10651982623320592, "stem_forecast_mass": 0.9999576807022095},
    {"item_id": "high20382.txt", "passage_id": "0e8d4224513ec25bded73c18143874ad", "reader_correct": 1, "a": 0.10280533633316334, "b": 0.48603012712790156, "c": 0.2186900284311584, "c_mass": 0.9999758005142212, "d": 0.6896297658700781, "e": 0.3270873895845937, "f_grid_value": 50, "f": 0.5, "stem_number": 0.11939911131265238, "stem_number_mass": 0.9997386932373047, "stem_forecast": 0.37655642012846324, "stem_forecast_mass": 0.9999914169311523},
    {"item_id": "high17441.txt", "passage_id": "e2bc3c3eae1d3da64af4b9cbe84020a7", "reader_correct": 1, "a": 0.12990645758249914, "b": 0.7124155971336117, "c": 0.6735138584333485, "c_mass": 0.003211994655430317, "d": 0.6996997549466193, "e": 0.3060927018811433, "f_grid_value": 50, "f": 0.5, "stem_number": 0.8234059436727108, "stem_number_mass": 0.9989143013954163, "stem_forecast": 0.7068828734738025, "stem_forecast_mass": 0.9999517798423767},
    {"item_id": "high16295.txt", "passage_id": "98ffdbe9e96f0024ac5c7596c5abef2f", "reader_correct": 1, "a": 0.12140444197570457, "b": 0.6691253985455115, "c": 0.516974780001406, "c_mass": 0.9991371631622314, "d": 0.6997660977582014, "e": 0.5476323415052552, "f_grid_value": 50, "f": 0.5, "stem_number": 0.49336804163754794, "stem_number_mass": 0.9892688989639282, "stem_forecast": 0.7175759766624024, "stem_forecast_mass": 0.9990254044532776},
    {"item_id": "high15473.txt", "passage_id": "a0e89900c039c73e9bc115dadc5cbfd7", "reader_correct": 1, "a": 0.10204871509530118, "b": 0.7251068711149249, "c": 0.511103321915868, "c_mass": 0.9953691363334656, "d": 0.6999863720285627, "e": 0.7062349429238093, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6374564067345212, "stem_number_mass": 0.999682605266571, "stem_forecast": 0.793534736493572, "stem_forecast_mass": 0.999994695186615},
    {"item_id": "high15503.txt", "passage_id": "200ac890c39b62225d7b43c986ad6e5f", "reader_correct": 0, "a": 0.1055361883961569, "b": 0.10278584703495415, "c": 0.10003378875142792, "c_mass": 0.9999999403953552, "d": 0.6808202107225947, "e": 0.2663207702235358, "f_grid_value": 50, "f": 0.5, "stem_number": 0.10897284255859754, "stem_number_mass": 0.9847471714019775, "stem_forecast": 0.10133499768874385, "stem_forecast_mass": 0.9999889731407166},
    {"item_id": "high21191.txt", "passage_id": "04747d2546b01f060b6721bb9636ab6b", "reader_correct": 1, "a": 0.1370238814011819, "b": 0.32603454107639923, "c": 0.10111456040769873, "c_mass": 0.9909589290618896, "d": 0.6941166041008505, "e": 0.30096700828007966, "f_grid_value": 50, "f": 0.5, "stem_number": 0.2228023968789927, "stem_number_mass": 0.9758180379867554, "stem_forecast": 0.20212188927712815, "stem_forecast_mass": 0.9998440146446228},
    {"item_id": "high9928.txt", "passage_id": "352053adace11ea460cf8844c614fd98", "reader_correct": 1, "a": 0.13921702269225164, "b": 0.6704145444060412, "c": 0.44791282121557474, "c_mass": 0.9923423528671265, "d": 0.699235094606383, "e": 0.3000308847596068, "f_grid_value": 50, "f": 0.5, "stem_number": 0.44481931199347996, "stem_number_mass": 0.9990118741989136, "stem_forecast": 0.3346834235938758, "stem_forecast_mass": 0.9999775886535645},
    {"item_id": "high10755.txt", "passage_id": "5d9b94cb461e97026b42bb384cf446d9", "reader_correct": 1, "a": 0.11262730882901528, "b": 0.32340934513392855, "c": 0.328281733196107, "c_mass": 0.9999389052391052, "d": 0.6984845450003347, "e": 0.30001299069552084, "f_grid_value": 50, "f": 0.5, "stem_number": 0.21761921013470673, "stem_number_mass": 0.999336838722229, "stem_forecast": 0.3042014673401653, "stem_forecast_mass": 0.9999759793281555},
    {"item_id": "high830.txt", "passage_id": "ad507a40ee4f5d0aeb74167f10ea101b", "reader_correct": 1, "a": 0.1046431656812656, "b": 0.7002335513107609, "c": 0.5121883334995478, "c_mass": 0.9986470937728882, "d": 0.699990920392787, "e": 0.6995825591149891, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6705231990611165, "stem_number_mass": 0.9949530959129333, "stem_forecast": 0.7417232279195636, "stem_forecast_mass": 0.9999462366104126},
    {"item_id": "high4461.txt", "passage_id": "5fcb9f89a8d912efc0c7decf0eca0bf2", "reader_correct": 0, "a": 0.15132434103044293, "b": 0.697455680978782, "c": 0.4316300961571409, "c_mass": 0.9998582005500793, "d": 0.6999605659417791, "e": 0.6991364892787567, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6055376860526407, "stem_number_mass": 0.9979729056358337, "stem_forecast": 0.7254007621933285, "stem_forecast_mass": 0.9999568462371826},
    {"item_id": "high20724.txt", "passage_id": "4e2577a1fc3b748b6dee124f04a21160", "reader_correct": 0, "a": 0.12606731123449613, "b": 0.24583186637411492, "c": 0.20039122966929201, "c_mass": 0.9955089092254639, "d": 0.6990044334146541, "e": 0.2259587275381129, "f_grid_value": 30, "f": 0.3, "stem_number": 0.14866918435324394, "stem_number_mass": 0.9960507750511169, "stem_forecast": 0.2721408168707975, "stem_forecast_mass": 0.9998983144760132},
    {"item_id": "high23195.txt", "passage_id": "05216fac972afa2ddf205c6d08322104", "reader_correct": 0, "a": 0.11308578993973448, "b": 0.3189203942613194, "c": 0.4790427758883123, "c_mass": 0.990435779094696, "d": 0.6980582798484277, "e": 0.30002173263476706, "f_grid_value": 50, "f": 0.5, "stem_number": 0.2667439590698467, "stem_number_mass": 0.9991737604141235, "stem_forecast": 0.3033845450248704, "stem_forecast_mass": 0.9999922513961792},
    {"item_id": "high22633.txt", "passage_id": "a09057a1af71a4cd490f8809da9a4894", "reader_correct": 1, "a": 0.1014485490230178, "b": 0.6024424653318927, "c": 0.3772130963255763, "c_mass": 0.9999449253082275, "d": 0.6999617779309556, "e": 0.6999807388518241, "f_grid_value": 50, "f": 0.5, "stem_number": 0.7945616807184236, "stem_number_mass": 0.998610258102417, "stem_forecast": 0.6965911346875722, "stem_forecast_mass": 0.9999760389328003},
    {"item_id": "high22961.txt", "passage_id": "667629fc4ebe706684b57d04da5beff1", "reader_correct": 1, "a": 0.1233471253828379, "b": 0.5712264036289456, "c": 0.15483976312075612, "c_mass": 0.4771732687950134, "d": 0.6983367158800325, "e": 0.30003987783169617, "f_grid_value": 90, "f": 0.9, "stem_number": 0.42332871702687536, "stem_number_mass": 0.9989049434661865, "stem_forecast": 0.46521958373175665, "stem_forecast_mass": 0.9999943971633911},
    {"item_id": "high13818.txt", "passage_id": "2dbd37c30399fac85a2a7980e0dee28e", "reader_correct": 1, "a": 0.1134633213878509, "b": 0.695942149959585, "c": 0.4582900322553292, "c_mass": 0.9999886155128479, "d": 0.6999835595463524, "e": 0.6999985073104645, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6262482453557079, "stem_number_mass": 0.9985594749450684, "stem_forecast": 0.8194208388515587, "stem_forecast_mass": 0.9999953508377075},
    {"item_id": "high23987.txt", "passage_id": "4b565d64e6364a12f274b9b179366164", "reader_correct": 0, "a": 0.10641271991541422, "b": 0.37809614972732497, "c": 0.30501131150059846, "c_mass": 0.9998101592063904, "d": 0.6998119830648929, "e": 0.3187247103013917, "f_grid_value": 50, "f": 0.5, "stem_number": 0.32135569679940373, "stem_number_mass": 0.9990803003311157, "stem_forecast": 0.31617713110375323, "stem_forecast_mass": 0.9998610615730286},
    {"item_id": "high7566.txt", "passage_id": "fd102a17addb28b2c39ff3b927ccef70", "reader_correct": 1, "a": 0.1256954939983023, "b": 0.5590466662145668, "c": 0.442721739426526, "c_mass": 0.999841570854187, "d": 0.6998785822873029, "e": 0.3150078656155784, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4744571121859447, "stem_number_mass": 0.9954972267150879, "stem_forecast": 0.3659893143598009, "stem_forecast_mass": 0.999822735786438},
    {"item_id": "high5219.txt", "passage_id": "81b34fd2c4be0bea694169a6d0667c50", "reader_correct": 1, "a": 0.10885218630069059, "b": 0.25534052929406476, "c": 0.29994329468016545, "c_mass": 0.9999624490737915, "d": 0.6886693295872659, "e": 0.2999941560560791, "f_grid_value": 10, "f": 0.1, "stem_number": 0.22513003589827857, "stem_number_mass": 0.9992502927780151, "stem_forecast": 0.3005098043332837, "stem_forecast_mass": 0.999997615814209},
    {"item_id": "high570.txt", "passage_id": "f07ee48683bae9ebc0251495ae82cc91", "reader_correct": 0, "a": 0.1261993063823031, "b": 0.3078693768903528, "c": 0.366636407511368, "c_mass": 0.9956393837928772, "d": 0.6970991199044102, "e": 0.30024254053847954, "f_grid_value": 50, "f": 0.5, "stem_number": 0.19279872251640848, "stem_number_mass": 0.9946314096450806, "stem_forecast": 0.31076751261519414, "stem_forecast_mass": 0.9997966289520264},
    {"item_id": "high12699.txt", "passage_id": "bdb7e0bb0d93704db8de540e6ea04790", "reader_correct": 1, "a": 0.1471716057171098, "b": 0.29572435972304234, "c": 0.3022149073700319, "c_mass": 0.9995218515396118, "d": 0.6998960600907768, "e": 0.30093750723960905, "f_grid_value": 50, "f": 0.5, "stem_number": 0.12857139368286516, "stem_number_mass": 0.9996066689491272, "stem_forecast": 0.29284601535022187, "stem_forecast_mass": 0.9999983906745911},
    {"item_id": "high9849.txt", "passage_id": "b79f7c450ce2de9fa466a4f58641635e", "reader_correct": 1, "a": 0.1144321622143289, "b": 0.506548196664363, "c": 0.3287454210808298, "c_mass": 0.9872786402702332, "d": 0.6998928432532788, "e": 0.3016193064309302, "f_grid_value": 50, "f": 0.5, "stem_number": 0.34960288276316204, "stem_number_mass": 0.9940826892852783, "stem_forecast": 0.5296217581688885, "stem_forecast_mass": 0.9998865723609924},
    {"item_id": "high18708.txt", "passage_id": "4984d0bf329c184c728747e0b26edc2d", "reader_correct": 1, "a": 0.10441447995100948, "b": 0.6052829899168167, "c": 0.33827830559918826, "c_mass": 0.9999819993972778, "d": 0.698483506769115, "e": 0.3001316119593813, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5224301526817815, "stem_number_mass": 0.9962772130966187, "stem_forecast": 0.45139385434600604, "stem_forecast_mass": 0.9999316930770874},
    {"item_id": "high13542.txt", "passage_id": "f7208b5ef410f0ed140da5bbe491366e", "reader_correct": 1, "a": 0.10607168471178945, "b": 0.18645251015117842, "c": 0.10007607760591855, "c_mass": 0.9999943375587463, "d": 0.6960355683218243, "e": 0.300011214599094, "f_grid_value": 50, "f": 0.5, "stem_number": 0.11799202096802258, "stem_number_mass": 0.9986351728439331, "stem_forecast": 0.19572166693967374, "stem_forecast_mass": 0.9999395608901978},
    {"item_id": "high10509.txt", "passage_id": "7235ad7ccd410e912773a95b2fd6eb9c", "reader_correct": 0, "a": 0.1029901278089679, "b": 0.7668187653856808, "c": 0.5645598451672277, "c_mass": 0.9991174936294556, "d": 0.699853563426653, "e": 0.6996138597619471, "f_grid_value": 50, "f": 0.5, "stem_number": 0.7260077268217309, "stem_number_mass": 0.9979618787765503, "stem_forecast": 0.8223405721469524, "stem_forecast_mass": 0.9997016191482544},
    {"item_id": "high17536.txt", "passage_id": "2913a2859e40662d3c0885669865e4e0", "reader_correct": 1, "a": 0.10108597961209259, "b": 0.897847417402183, "c": 0.4935880875410706, "c_mass": 0.9998821020126343, "d": 0.6999986919023232, "e": 0.7001136608382997, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6989655122465614, "stem_number_mass": 0.9998687505722046, "stem_forecast": 0.8997807260804044, "stem_forecast_mass": 0.9999962449073792},
    {"item_id": "high4224.txt", "passage_id": "b5d0ad857e9e79f73990e18af573623a", "reader_correct": 0, "a": 0.11548767460559703, "b": 0.5042023610247848, "c": 0.41288050890302586, "c_mass": 0.9995154142379761, "d": 0.6998747327879151, "e": 0.3500292590035999, "f_grid_value": 50, "f": 0.5, "stem_number": 0.33105117012493446, "stem_number_mass": 0.9989383220672607, "stem_forecast": 0.3861176029262464, "stem_forecast_mass": 0.9999896883964539},
    {"item_id": "high18361.txt", "passage_id": "8e4d228015e74d192f581153602e88d1", "reader_correct": 0, "a": 0.1032225263952118, "b": 0.6349702995672186, "c": 0.25324733990092035, "c_mass": 0.936465322971344, "d": 0.6996804189980418, "e": 0.6248896531332297, "f_grid_value": 10, "f": 0.1, "stem_number": 0.14676235317288502, "stem_number_mass": 0.8436684608459473, "stem_forecast": 0.3057362827475362, "stem_forecast_mass": 0.9997432827949524},
    {"item_id": "high19427.txt", "passage_id": "ffeb719836ee5775511941a65a83884e", "reader_correct": 0, "a": 0.11030780864903901, "b": 0.48513512388248226, "c": 0.33560647487547074, "c_mass": 0.9994057416915894, "d": 0.698817715028772, "e": 0.3263934097031998, "f_grid_value": 50, "f": 0.5, "stem_number": 0.41819152770607715, "stem_number_mass": 0.9995183944702148, "stem_forecast": 0.42544463654461806, "stem_forecast_mass": 0.9999822378158569},
    {"item_id": "high3731.txt", "passage_id": "32afc3bfeccd652e1dd9010bab1609c8", "reader_correct": 1, "a": 0.10920786343843697, "b": 0.554668788297082, "c": 0.44205046212360494, "c_mass": 0.9999997615814209, "d": 0.6999605660686484, "e": 0.6784170843665843, "f_grid_value": 50, "f": 0.5, "stem_number": 0.2731379191422138, "stem_number_mass": 0.9989821910858154, "stem_forecast": 0.5768129944610614, "stem_forecast_mass": 0.9998067021369934},
    {"item_id": "high215.txt", "passage_id": "fd2e5fe3728f14fb0584426b9e7d6035", "reader_correct": 1, "a": 0.11998983093160234, "b": 0.39406485143183, "c": 0.3096877304564435, "c_mass": 0.998375654220581, "d": 0.6978002680962423, "e": 0.3004201880320183, "f_grid_value": 50, "f": 0.5, "stem_number": 0.23080060144126288, "stem_number_mass": 0.9989944696426392, "stem_forecast": 0.3136447988806201, "stem_forecast_mass": 0.9999151229858398},
    {"item_id": "high12004.txt", "passage_id": "3eb9f2c159c5eb3d3e9a12a82ef3e204", "reader_correct": 1, "a": 0.11140670239884799, "b": 0.4269434244882073, "c": 0.10407448014703988, "c_mass": 0.9999761581420898, "d": 0.694506682436906, "e": 0.2974879198003892, "f_grid_value": 50, "f": 0.5, "stem_number": 0.14489953028715633, "stem_number_mass": 0.9952312707901001, "stem_forecast": 0.33526731780697233, "stem_forecast_mass": 0.9999298453330994},
    {"item_id": "high22988.txt", "passage_id": "16460cb7270bc26e75a0a9afbe5bbdb4", "reader_correct": 0, "a": 0.10467859632956159, "b": 0.10276605823811082, "c": 0.10000013591538126, "c_mass": 0.9999802112579346, "d": 0.6780336491495024, "e": 0.10117071277572486, "f_grid_value": 10, "f": 0.1, "stem_number": 0.10390755925206, "stem_number_mass": 0.8341474533081055, "stem_forecast": 0.10156593652283001, "stem_forecast_mass": 0.9979672431945801},
    {"item_id": "high19014.txt", "passage_id": "8dab4b885ec21e986c97c9ee9aeecd22", "reader_correct": 1, "a": 0.1125275493348041, "b": 0.774559095596669, "c": 0.5021560566598102, "c_mass": 0.49485304951667786, "d": 0.6999845555480378, "e": 0.6966335076180659, "f_grid_value": 50, "f": 0.5, "stem_number": 0.8515798397844009, "stem_number_mass": 0.9987033605575562, "stem_forecast": 0.7014774811411268, "stem_forecast_mass": 0.9999544024467468},
    {"item_id": "high6813.txt", "passage_id": "63f9de90eb20dbdc4c403f3490a6c1ef", "reader_correct": 0, "a": 0.10918376495528749, "b": 0.37426047192193557, "c": 0.29346513129515, "c_mass": 0.9999849796295166, "d": 0.6967192706117029, "e": 0.30005782900331435, "f_grid_value": 50, "f": 0.5, "stem_number": 0.2932334686220088, "stem_number_mass": 0.9979791641235352, "stem_forecast": 0.40852487108956925, "stem_forecast_mass": 0.9999276399612427},
    {"item_id": "high14156.txt", "passage_id": "faba27077c7ff9d3724260fb41d9ee4e", "reader_correct": 0, "a": 0.10116028159358732, "b": 0.5438000136265414, "c": 0.3089212951494898, "c_mass": 0.9999998807907104, "d": 0.6999215915524666, "e": 0.5625080119940238, "f_grid_value": 50, "f": 0.5, "stem_number": 0.35267172891952175, "stem_number_mass": 0.9982678294181824, "stem_forecast": 0.6114166213357095, "stem_forecast_mass": 0.9999428987503052},
    {"item_id": "high11202.txt", "passage_id": "6fd0937b68a387bc4e5a2f6ea440a488", "reader_correct": 1, "a": 0.11120203864577001, "b": 0.43272320384639756, "c": 0.4971790935561922, "c_mass": 1.0000001192092896, "d": 0.6997089866938638, "e": 0.3747559672983026, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3154347891786792, "stem_number_mass": 0.9990281462669373, "stem_forecast": 0.4895155244934202, "stem_forecast_mass": 0.9999637603759766},
    {"item_id": "high1863.txt", "passage_id": "8341c0dbf93fb4b68bad9b3978f05a3b", "reader_correct": 1, "a": 0.10707144393557214, "b": 0.2966135533676003, "c": 0.10083989400724985, "c_mass": 0.9999997019767761, "d": 0.6991062836078559, "e": 0.31613415691432883, "f_grid_value": 50, "f": 0.5, "stem_number": 0.18173449108702938, "stem_number_mass": 0.9987368583679199, "stem_forecast": 0.3001925821039701, "stem_forecast_mass": 0.999962329864502},
    {"item_id": "high14124.txt", "passage_id": "cb40f254002ee086969dcfcab6ea6eca", "reader_correct": 0, "a": 0.1016717377862708, "b": 0.6999779219257984, "c": 0.31651263517206557, "c_mass": 0.9997838735580444, "d": 0.6999369746121425, "e": 0.670295540278592, "f_grid_value": 50, "f": 0.5, "stem_number": 0.42414446949534107, "stem_number_mass": 0.9975595474243164, "stem_forecast": 0.435267636074579, "stem_forecast_mass": 0.9999876022338867},
    {"item_id": "high596.txt", "passage_id": "8b6626e000011f2fc5818d77c6497a9c", "reader_correct": 1, "a": 0.1043911534951717, "b": 0.6347118272872271, "c": 0.32593904507995686, "c_mass": 0.9898825883865356, "d": 0.699976079822621, "e": 0.5602079303122804, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3155976174788158, "stem_number_mass": 0.9987156987190247, "stem_forecast": 0.3209125641800853, "stem_forecast_mass": 0.9999501705169678},
    {"item_id": "high10763.txt", "passage_id": "3773c0685195cfd2680e24312a7fe1b0", "reader_correct": 1, "a": 0.10370996580278216, "b": 0.18987879522360762, "c": 0.1167051959703906, "c_mass": 0.9999198913574219, "d": 0.6942768861480817, "e": 0.23038692598483088, "f_grid_value": 50, "f": 0.5, "stem_number": 0.1318732300942015, "stem_number_mass": 0.993792712688446, "stem_forecast": 0.12781824847791665, "stem_forecast_mass": 0.9974954128265381},
    {"item_id": "high1919.txt", "passage_id": "2769494e9b2c059d9354e03c9ca72f2c", "reader_correct": 1, "a": 0.10474701344038326, "b": 0.31696137682078107, "c": 0.27413328352094346, "c_mass": 0.9999997615814209, "d": 0.6925345700537495, "e": 0.3000175081197861, "f_grid_value": 50, "f": 0.5, "stem_number": 0.21586989483430918, "stem_number_mass": 0.9993009567260742, "stem_forecast": 0.3515220464433801, "stem_forecast_mass": 0.9999760389328003},
    {"item_id": "high9850.txt", "passage_id": "dda0cce3d7a9e0efa45582c830adb64d", "reader_correct": 1, "a": 0.12125907787029011, "b": 0.4114002640242955, "c": 0.4134887743091048, "c_mass": 0.6800557374954224, "d": 0.6981174809195139, "e": 0.30174306015841484, "f_grid_value": 50, "f": 0.5, "stem_number": 0.33293985016729805, "stem_number_mass": 0.9983803629875183, "stem_forecast": 0.3594318113451636, "stem_forecast_mass": 0.9999819993972778},
    {"item_id": "high24177.txt", "passage_id": "fe3c21f51cca5312399129f059345711", "reader_correct": 0, "a": 0.10492794300701835, "b": 0.5490644803047061, "c": 0.49983818614782105, "c_mass": 0.9999468326568604, "d": 0.6997089872592783, "e": 0.6735296196016183, "f_grid_value": 50, "f": 0.5, "stem_number": 0.48887568505041795, "stem_number_mass": 0.9970985651016235, "stem_forecast": 0.6255863108762931, "stem_forecast_mass": 0.9999253749847412},
    {"item_id": "high5244.txt", "passage_id": "87be757e5597b86b30e6fb83825b961c", "reader_correct": 1, "a": 0.10712731948418752, "b": 0.5755357667808308, "c": 0.4121826608675753, "c_mass": 0.9999911785125732, "d": 0.6999263381338875, "e": 0.6926259978784144, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4138704116890166, "stem_number_mass": 0.9954330325126648, "stem_forecast": 0.521228308459202, "stem_forecast_mass": 0.9987510442733765},
    {"item_id": "high10775.txt", "passage_id": "e1cd5d315463ff8adc6c3a276283e695", "reader_correct": 1, "a": 0.10186604276823195, "b": 0.8898788249804759, "c": 0.5614892918563161, "c_mass": 0.9999972581863403, "d": 0.6998747329544293, "e": 0.6999863668420452, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6205527899874254, "stem_number_mass": 0.9993830323219299, "stem_forecast": 0.8986274249509728, "stem_forecast_mass": 0.9999703168869019},
    {"item_id": "high5947.txt", "passage_id": "a79a18ecab5320693565c1f8686af1ac", "reader_correct": 1, "a": 0.11398039877479159, "b": 0.44793324371381715, "c": 0.3129787942431424, "c_mass": 0.9999985694885254, "d": 0.6981747966925741, "e": 0.30006416141763215, "f_grid_value": 50, "f": 0.5, "stem_number": 0.2834906142745852, "stem_number_mass": 0.9981063604354858, "stem_forecast": 0.39527669375180857, "stem_forecast_mass": 0.9999068975448608},
    {"item_id": "high14851.txt", "passage_id": "91948b0b9163fda978e0e696ff87c146", "reader_correct": 1, "a": 0.10310062779845171, "b": 0.4103261853955605, "c": 0.21862345236541245, "c_mass": 0.999994158744812, "d": 0.6986607750282615, "e": 0.2982245742179342, "f_grid_value": 50, "f": 0.5, "stem_number": 0.18750091786805573, "stem_number_mass": 0.9982692003250122, "stem_forecast": 0.3993071025743524, "stem_forecast_mass": 0.9999685287475586},
    {"item_id": "high4882.txt", "passage_id": "62fe8e8fd66eefdec3a3d78e05d992bf", "reader_correct": 1, "a": 0.10446957479829587, "b": 0.3257528308638475, "c": 0.20156848356886, "c_mass": 0.9999864101409912, "d": 0.6939567218889869, "e": 0.33012076032967663, "f_grid_value": 50, "f": 0.5, "stem_number": 0.28468400384675624, "stem_number_mass": 0.9968374371528625, "stem_forecast": 0.35109411706380017, "stem_forecast_mass": 0.9998688101768494},
    {"item_id": "high142.txt", "passage_id": "2f8f5044ffd91d67b3be755481236933", "reader_correct": 1, "a": 0.10438152131632575, "b": 0.43907301326071996, "c": 0.26828778050573376, "c_mass": 0.9979051351547241, "d": 0.6986192244422718, "e": 0.3017835564421725, "f_grid_value": 50, "f": 0.5, "stem_number": 0.42792872565209206, "stem_number_mass": 0.9957371950149536, "stem_forecast": 0.5119599541734229, "stem_forecast_mass": 0.9977290034294128},
    {"item_id": "high12578.txt", "passage_id": "e3be6fd42f364337fe6e16b9f93da681", "reader_correct": 1, "a": 0.11054522200156808, "b": 0.46555188211526677, "c": 0.4778885343877335, "c_mass": 0.9946169257164001, "d": 0.697186025978071, "e": 0.300074083914689, "f_grid_value": 50, "f": 0.5, "stem_number": 0.43453321394829597, "stem_number_mass": 0.9989414215087891, "stem_forecast": 0.35651614998419906, "stem_forecast_mass": 0.9999791383743286},
    {"item_id": "high6275.txt", "passage_id": "2f4368d8987e991966d50e1704135154", "reader_correct": 0, "a": 0.1354930991662902, "b": 0.19201238436767767, "c": 0.32069928253147134, "c_mass": 0.9870057106018066, "d": 0.6988177235040697, "e": 0.29184360799294634, "f_grid_value": 50, "f": 0.5, "stem_number": 0.16857442587018576, "stem_number_mass": 0.9981951117515564, "stem_forecast": 0.2170063255188744, "stem_forecast_mass": 0.9992630481719971},
    {"item_id": "high23762.txt", "passage_id": "2aeb005b82100644f79972780faaee2f", "reader_correct": 0, "a": 0.10614089223503052, "b": 0.2814248950145501, "c": 0.22057213043309448, "c_mass": 0.9999735951423645, "d": 0.6920717474485676, "e": 0.29998001532447294, "f_grid_value": 50, "f": 0.5, "stem_number": 0.13745646691628105, "stem_number_mass": 0.99951171875, "stem_forecast": 0.2996845125809443, "stem_forecast_mass": 0.9999827146530151},
    {"item_id": "high9501.txt", "passage_id": "b563246b32d3c26b2dec882c2702265c", "reader_correct": 1, "a": 0.11254772251094809, "b": 0.5624447285899493, "c": 0.325428609537279, "c_mass": 1.0, "d": 0.6975892406177328, "e": 0.4821514339549863, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4922964958178457, "stem_number_mass": 0.999512791633606, "stem_forecast": 0.4773524660114508, "stem_forecast_mass": 0.9999843835830688},
    {"item_id": "high16947.txt", "passage_id": "fe40b9fe0a3a40e14925fc52362e2559", "reader_correct": 0, "a": 0.10186360846655812, "b": 0.5361302663971302, "c": 0.5977649376074042, "c_mass": 0.21348297595977783, "d": 0.6998894438635744, "e": 0.3774200417681007, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3520028562238836, "stem_number_mass": 0.9938588738441467, "stem_forecast": 0.5120137201528563, "stem_forecast_mass": 0.9996169805526733},
    {"item_id": "high5537.txt", "passage_id": "db01e484a1cd58d3e79c7a67d9e10735", "reader_correct": 1, "a": 0.1468711002640521, "b": 0.49369913080712985, "c": 0.511740030650425, "c_mass": 0.9999958276748657, "d": 0.6995898449596196, "e": 0.3171498263326863, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4464954594096132, "stem_number_mass": 0.9990130066871643, "stem_forecast": 0.49197360650368355, "stem_forecast_mass": 0.9999530911445618},
    {"item_id": "high3867.txt", "passage_id": "7450b898b5835277e41667535f869fdb", "reader_correct": 1, "a": 0.10529352415592266, "b": 0.3478947264801621, "c": 0.5025897602400903, "c_mass": 0.9999391436576843, "d": 0.6997431379666325, "e": 0.30173004943911863, "f_grid_value": 50, "f": 0.5, "stem_number": 0.16865220916311968, "stem_number_mass": 0.9981973767280579, "stem_forecast": 0.30647451324419545, "stem_forecast_mass": 0.9998838305473328},
    {"item_id": "high15750.txt", "passage_id": "6ce30373f605c06a29175f584b12e71d", "reader_correct": 0, "a": 0.11127606885164021, "b": 0.13363124931737086, "c": 0.2800078846776521, "c_mass": 0.999994158744812, "d": 0.6941372554311621, "e": 0.3000315654329319, "f_grid_value": 50, "f": 0.5, "stem_number": 0.10933857963133956, "stem_number_mass": 0.9966012239456177, "stem_forecast": 0.17174567335199617, "stem_forecast_mass": 0.9999490976333618},
    {"item_id": "high1258.txt", "passage_id": "e335a4ea6ba962632672b576736906cd", "reader_correct": 1, "a": 0.10599461397374794, "b": 0.6874702053560569, "c": 0.5006402497458089, "c_mass": 0.9999751448631287, "d": 0.6999711479242227, "e": 0.6996346068466849, "f_grid_value": 50, "f": 0.5, "stem_number": 0.7627845653021017, "stem_number_mass": 0.9968865513801575, "stem_forecast": 0.7080902380610662, "stem_forecast_mass": 0.9997551441192627},
    {"item_id": "high16400.txt", "passage_id": "cf81ea94258160e8d11dade116871d75", "reader_correct": 1, "a": 0.13148998515786303, "b": 0.7004863151658313, "c": 0.5413485534434762, "c_mass": 0.8139212131500244, "d": 0.6999958429054021, "e": 0.6997918521022035, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5829988825942258, "stem_number_mass": 0.9980171918869019, "stem_forecast": 0.5797530912926693, "stem_forecast_mass": 0.9999839067459106},
    {"item_id": "high8662.txt", "passage_id": "51d57397caa0430d04e4442b48f23286", "reader_correct": 1, "a": 0.10677610678620372, "b": 0.48954278475841567, "c": 0.3006491645532689, "c_mass": 0.9999567866325378, "d": 0.6998233906397148, "e": 0.6229084926483153, "f_grid_value": 50, "f": 0.5, "stem_number": 0.398357015288673, "stem_number_mass": 0.996097207069397, "stem_forecast": 0.45294779163904203, "stem_forecast_mass": 0.9998680353164673},
    {"item_id": "high1046.txt", "passage_id": "7dd32db79f9cf166a6a2f81f6bc9e1a9", "reader_correct": 1, "a": 0.10939458037352592, "b": 0.31289453826006824, "c": 0.27893679208283656, "c_mass": 0.9999827146530151, "d": 0.6973542620737386, "e": 0.3000786169456928, "f_grid_value": 50, "f": 0.5, "stem_number": 0.22883131427800696, "stem_number_mass": 0.9989917874336243, "stem_forecast": 0.3513418067053495, "stem_forecast_mass": 0.9999878406524658},
    {"item_id": "high312.txt", "passage_id": "c4763a1b7e69876a2e1c6b32befa2d38", "reader_correct": 0, "a": 0.11641245722515375, "b": 0.3123748039354663, "c": 0.3006977544863123, "c_mass": 0.9999939799308777, "d": 0.696711282307813, "e": 0.30014103394766034, "f_grid_value": 50, "f": 0.5, "stem_number": 0.23251000630404087, "stem_number_mass": 0.9980685710906982, "stem_forecast": 0.3866442960137371, "stem_forecast_mass": 0.9999473094940186},
    {"item_id": "high12664.txt", "passage_id": "397463e6e8f4e521cbfdcb034d25598f", "reader_correct": 1, "a": 0.10801610318902018, "b": 0.8401998061674874, "c": 0.6052727871591593, "c_mass": 0.9781826138496399, "d": 0.699998517740302, "e": 0.6999952385963717, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6908116465100644, "stem_number_mass": 0.9983596205711365, "stem_forecast": 0.8832804827095851, "stem_forecast_mass": 0.9998758435249329},
    {"item_id": "high9172.txt", "passage_id": "f4df321f465bf253ff9829e914da905c", "reader_correct": 1, "a": 0.10461519796796342, "b": 0.6272022938287352, "c": 0.4140274249186404, "c_mass": 0.9989473819732666, "d": 0.6998624291278527, "e": 0.6038633577108581, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4454265910050874, "stem_number_mass": 0.9977657198905945, "stem_forecast": 0.48278833135226107, "stem_forecast_mass": 0.9998302459716797},
    {"item_id": "high22873.txt", "passage_id": "a3c7e46dc4907d1403be41172f1b5660", "reader_correct": 1, "a": 0.11294425864376974, "b": 0.7013438574911876, "c": 0.3810849847804465, "c_mass": 0.2892187237739563, "d": 0.6997264871809407, "e": 0.35011328224033816, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5131741689092263, "stem_number_mass": 0.9963235855102539, "stem_forecast": 0.4897970488431658, "stem_forecast_mass": 0.9995816349983215},
    {"item_id": "high197.txt", "passage_id": "005168651d49018eb842f13232bd5f3c", "reader_correct": 1, "a": 0.10250559179003652, "b": 0.8409455162129832, "c": 0.2835807236514701, "c_mass": 0.99994957447052, "d": 0.6996703007712723, "e": 0.6985894664974289, "f_grid_value": 50, "f": 0.5, "stem_number": 0.42083531563203047, "stem_number_mass": 0.9994964599609375, "stem_forecast": 0.8372372975110954, "stem_forecast_mass": 0.9999476671218872},
    {"item_id": "high8081.txt", "passage_id": "d641a4938f4892cb816b3eaf846b94a4", "reader_correct": 0, "a": 0.10267506138397912, "b": 0.4739378985705273, "c": 0.35429483341626034, "c_mass": 0.999950110912323, "d": 0.6999524352474074, "e": 0.3392876565742873, "f_grid_value": 50, "f": 0.5, "stem_number": 0.29718558676947465, "stem_number_mass": 0.9988119006156921, "stem_forecast": 0.48822398151194446, "stem_forecast_mass": 0.9998478293418884},
    {"item_id": "high3432.txt", "passage_id": "2bc05e47d62bdcd12d170f621a59de2e", "reader_correct": 1, "a": 0.10336476166949093, "b": 0.8480321820052039, "c": 0.3623763127015399, "c_mass": 0.9975608587265015, "d": 0.6999165345434588, "e": 0.6974909505471184, "f_grid_value": 50, "f": 0.5, "stem_number": 0.8100272580605576, "stem_number_mass": 0.9993707537651062, "stem_forecast": 0.8471739348489726, "stem_forecast_mass": 0.9998429417610168},
    {"item_id": "high9004.txt", "passage_id": "702c4e5705f3440afa019e4044e0bf77", "reader_correct": 1, "a": 0.10248751764394966, "b": 0.1879845101878716, "c": 0.2441217929996047, "c_mass": 0.9998800754547119, "d": 0.6635854851687372, "e": 0.20936517136385246, "f_grid_value": 50, "f": 0.5, "stem_number": 0.11271754652578594, "stem_number_mass": 0.9943521618843079, "stem_forecast": 0.20124412582387358, "stem_forecast_mass": 0.9999289512634277},
    {"item_id": "high23841.txt", "passage_id": "bbedd00628597897b401eb49418732de", "reader_correct": 1, "a": 0.12159512065830372, "b": 0.2861982171629195, "c": 0.10268257576224694, "c_mass": 0.005153866484761238, "d": 0.6954045135987066, "e": 0.3150224321622971, "f_grid_value": null, "f": null, "stem_number": 0.21645837302904136, "stem_number_mass": 0.9865511059761047, "stem_forecast": 0.13984637484098286, "stem_forecast_mass": 0.9991727471351624},
    {"item_id": "high4281.txt", "passage_id": "180cb6c1591836d4f6b8b8513b23b681", "reader_correct": 0, "a": 0.11427011398095106, "b": 0.5828925344447802, "c": 0.6083550429067749, "c_mass": 0.09313109517097473, "d": 0.6933789508151531, "e": 0.3026461073612479, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4960969106082102, "stem_number_mass": 0.9932212233543396, "stem_forecast": 0.3343351028967494, "stem_forecast_mass": 0.9959656000137329},
    {"item_id": "high14956.txt", "passage_id": "41a78c1dd8e1fd38d3a8a59a65069063", "reader_correct": 1, "a": 0.11109816786610728, "b": 0.6943144589484992, "c": 0.48766695711369457, "c_mass": 0.9999581575393677, "d": 0.6999308008365948, "e": 0.48219947037705047, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5490129222071132, "stem_number_mass": 0.9993143677711487, "stem_forecast": 0.6413521027678295, "stem_forecast_mass": 0.9999887347221375},
    {"item_id": "high14462.txt", "passage_id": "7965aa77dbba4a81c1b4f2a22ba79d12", "reader_correct": 1, "a": 0.10689056407605192, "b": 0.38517806402517607, "c": 0.3103559270201072, "c_mass": 0.8901330828666687, "d": 0.6999580040227217, "e": 0.300049256015771, "f_grid_value": 50, "f": 0.5, "stem_number": 0.31928539008147644, "stem_number_mass": 0.9973610043525696, "stem_forecast": 0.3042531680495089, "stem_forecast_mass": 0.999956488609314},
    {"item_id": "high14544.txt", "passage_id": "cf4626c1fc61a3586ab67ac3a8c16358", "reader_correct": 1, "a": 0.11614998351315801, "b": 0.38478784812915956, "c": 0.37454006401269824, "c_mass": 0.9990674257278442, "d": 0.6998747323673938, "e": 0.5572758339172562, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3163318715809952, "stem_number_mass": 0.9979455471038818, "stem_forecast": 0.3098249039444185, "stem_forecast_mass": 0.9999930262565613},
    {"item_id": "high17246.txt", "passage_id": "66df32b3f0e7e8372fe562c27f9d015e", "reader_correct": 1, "a": 0.10209608928574232, "b": 0.7037576847762218, "c": 0.5189534592026437, "c_mass": 0.9995676279067993, "d": 0.6999941371458782, "e": 0.6999861730444235, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6441185729744924, "stem_number_mass": 0.9957221746444702, "stem_forecast": 0.6924203030171948, "stem_forecast_mass": 0.9999639987945557},
    {"item_id": "high17082.txt", "passage_id": "a766b9b3c22c64c7e66c1575ce2f8852", "reader_correct": 0, "a": 0.11122274214021285, "b": 0.6134974370557458, "c": 0.43236509196430617, "c_mass": 0.9784678220748901, "d": 0.6927559453406463, "e": 0.30058992451348865, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4594101879205839, "stem_number_mass": 0.9979723691940308, "stem_forecast": 0.4976696896813969, "stem_forecast_mass": 0.9999855756759644},
    {"item_id": "high20399.txt", "passage_id": "98ddb1d68212f3f666674586f9a2c3bc", "reader_correct": 1, "a": 0.10223531213980953, "b": 0.6852419753960809, "c": 0.37155548714521186, "c_mass": 0.00025597051717340946, "d": 0.6997510283002076, "e": 0.5196434445323094, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4238430606265655, "stem_number_mass": 0.9896475076675415, "stem_forecast": 0.4486471558596006, "stem_forecast_mass": 0.9978407025337219},
    {"item_id": "high9276.txt", "passage_id": "c1e990f8dd8d6792d8788ef04a3d8796", "reader_correct": 1, "a": 0.10731096590772224, "b": 0.6131510260285684, "c": 0.4745803277146614, "c_mass": 0.9772945642471313, "d": 0.699926340384635, "e": 0.6776526667749349, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3958609493768507, "stem_number_mass": 0.9972975254058838, "stem_forecast": 0.42779382110342473, "stem_forecast_mass": 0.9999632835388184},
    {"item_id": "high9077.txt", "passage_id": "0ee11ebba633f25812b7d09529a23735", "reader_correct": 1, "a": 0.15237623154765212, "b": 0.37885252731448193, "c": 0.3013826690244273, "c_mass": 0.9999935626983643, "d": 0.6993445149984223, "e": 0.30034795693796595, "f_grid_value": 50, "f": 0.5, "stem_number": 0.30526284127955267, "stem_number_mass": 0.9988621473312378, "stem_forecast": 0.42656251459967903, "stem_forecast_mass": 0.9999520778656006},
    {"item_id": "high18154.txt", "passage_id": "8edec63f6fac82f996cd0856d548d95d", "reader_correct": 1, "a": 0.10718298365075796, "b": 0.17714877715349447, "c": 0.10028208242320891, "c_mass": 0.9999951124191284, "d": 0.6849646729192335, "e": 0.17996921741163044, "f_grid_value": 50, "f": 0.5, "stem_number": 0.1129822637215597, "stem_number_mass": 0.9968344569206238, "stem_forecast": 0.13710064861999552, "stem_forecast_mass": 0.9999969601631165},
    {"item_id": "high7930.txt", "passage_id": "792a70a25c7f5d37f12ef1a803edd9d3", "reader_correct": 0, "a": 0.11727733118303457, "b": 0.5493792557880106, "c": 0.4792483388523782, "c_mass": 0.9071459770202637, "d": 0.6966169306960522, "e": 0.2999936944482527, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3850854735348256, "stem_number_mass": 0.9991191625595093, "stem_forecast": 0.43669137862945395, "stem_forecast_mass": 0.9999953508377075},
    {"item_id": "high7231.txt", "passage_id": "594dbb701e68f86504df453ab2df8e70", "reader_correct": 1, "a": 0.10890120778149494, "b": 0.1547390279204596, "c": 0.10011417852083183, "c_mass": 0.9999988675117493, "d": 0.6346753332176984, "e": 0.10827995364929065, "f_grid_value": 50, "f": 0.5, "stem_number": 0.11833133323792507, "stem_number_mass": 0.9934593439102173, "stem_forecast": 0.10536087519467724, "stem_forecast_mass": 0.9998835921287537},
    {"item_id": "high20626.txt", "passage_id": "92249ef0a4c8f006e6ec6d2b327733af", "reader_correct": 1, "a": 0.101155459886472, "b": 0.513195781610395, "c": 0.3133283258929273, "c_mass": 0.9999998807907104, "d": 0.6925344486660886, "e": 0.4892795083948718, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4289007062226251, "stem_number_mass": 0.9981765747070312, "stem_forecast": 0.5913938396623202, "stem_forecast_mass": 0.9993897676467896},
    {"item_id": "high1936.txt", "passage_id": "24b07de166bbbb8ecf0dc06e1f0c6fd8", "reader_correct": 1, "a": 0.1929254169579316, "b": 0.608733353126064, "c": 0.40060907537780815, "c_mass": 0.9998712539672852, "d": 0.6992811932121806, "e": 0.30159821547032645, "f_grid_value": 50, "f": 0.5, "stem_number": 0.46293218867632613, "stem_number_mass": 0.9970102310180664, "stem_forecast": 0.4896845791170216, "stem_forecast_mass": 0.9998674392700195},
    {"item_id": "high9786.txt", "passage_id": "755e66c72cbdbb350b0e1410cfbd3a89", "reader_correct": 1, "a": 0.10069167216167364, "b": 0.8982667142972375, "c": 0.5484189006976788, "c_mass": 0.9999882578849792, "d": 0.6999998173501722, "e": 0.7296093046399212, "f_grid_value": 50, "f": 0.5, "stem_number": 0.7872432630726789, "stem_number_mass": 0.9998000860214233, "stem_forecast": 0.8999760137477214, "stem_forecast_mass": 0.999999463558197},
    {"item_id": "high7081.txt", "passage_id": "d50d3408fede467ec4acace752558378", "reader_correct": 1, "a": 0.10397707997565347, "b": 0.26441915202280525, "c": 0.2039522072445574, "c_mass": 0.9977277517318726, "d": 0.6993654094927448, "e": 0.3000169691188438, "f_grid_value": 50, "f": 0.5, "stem_number": 0.18018429097770713, "stem_number_mass": 0.998436450958252, "stem_forecast": 0.2589071387862198, "stem_forecast_mass": 0.9999550580978394},
    {"item_id": "high13709.txt", "passage_id": "1836eeb20fcb148a5bc3451f127f1ffb", "reader_correct": 1, "a": 0.11974559521590103, "b": 0.6734753097102698, "c": 0.5039928031878386, "c_mass": 0.9999500513076782, "d": 0.6999978429362486, "e": 0.6999515100809885, "f_grid_value": 70, "f": 0.7, "stem_number": 0.743612696559938, "stem_number_mass": 0.9972293376922607, "stem_forecast": 0.6265972164958761, "stem_forecast_mass": 0.9991776943206787},
    {"item_id": "high4080.txt", "passage_id": "cfd35b1ad17f517a3dcbb5037c228d47", "reader_correct": 1, "a": 0.10633995428831683, "b": 0.5839034796536928, "c": 0.3445500673237197, "c_mass": 0.9999710321426392, "d": 0.6998928422042657, "e": 0.6666365455509115, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4219674294177619, "stem_number_mass": 0.9982964396476746, "stem_forecast": 0.45373081304348173, "stem_forecast_mass": 0.9999603033065796},
    {"item_id": "high19338.txt", "passage_id": "5bbcb3b7a6a020f830ffe4cf0572689e", "reader_correct": 1, "a": 0.10433785869460775, "b": 0.45277251464969415, "c": 0.30383497251357544, "c_mass": 0.9999997615814209, "d": 0.6999111561005847, "e": 0.31594763260092684, "f_grid_value": 50, "f": 0.5, "stem_number": 0.29137415729232297, "stem_number_mass": 0.9986985921859741, "stem_forecast": 0.521947337414143, "stem_forecast_mass": 0.9997873306274414},
    {"item_id": "high19233.txt", "passage_id": "9f79e264fd5008144bd05deaf930e95a", "reader_correct": 0, "a": 0.10240007838183332, "b": 0.6657367380097187, "c": 0.4996564671734828, "c_mass": 0.9983823895454407, "d": 0.696510772870832, "e": 0.30352822473073604, "f_grid_value": 50, "f": 0.5, "stem_number": 0.38421046510872625, "stem_number_mass": 0.9987793564796448, "stem_forecast": 0.5149555989623529, "stem_forecast_mass": 0.9997713565826416},
    {"item_id": "high1465.txt", "passage_id": "af388f051a7418d0b4e436284b5867ae", "reader_correct": 0, "a": 0.10890418363623498, "b": 0.35620633340761415, "c": 0.34039419024239637, "c_mass": 0.9961171746253967, "d": 0.6993032574888932, "e": 0.3000024068641872, "f_grid_value": 50, "f": 0.5, "stem_number": 0.17408213406389905, "stem_number_mass": 0.9989316463470459, "stem_forecast": 0.3182654991080218, "stem_forecast_mass": 0.9999335408210754},
    {"item_id": "high8131.txt", "passage_id": "3c9666299471776da4a9b3f9ebaa942d", "reader_correct": 1, "a": 0.10665349650213658, "b": 0.8853476858364607, "c": 0.6369651609240042, "c_mass": 0.9999954700469971, "d": 0.6999996010515758, "e": 0.7296008535565504, "f_grid_value": 50, "f": 0.5, "stem_number": 0.8812569357918719, "stem_number_mass": 0.9996399879455566, "stem_forecast": 0.8974507823047286, "stem_forecast_mass": 0.9999715089797974},
    {"item_id": "high15940.txt", "passage_id": "23f8c0b055a96cac7e7edd39efdab68b", "reader_correct": 0, "a": 0.11430857768397937, "b": 0.5423899075306716, "c": 0.5195712115134771, "c_mass": 0.9995615482330322, "d": 0.6998747322878317, "e": 0.34534793943680075, "f_grid_value": 50, "f": 0.5, "stem_number": 0.23181085731844814, "stem_number_mass": 0.9984017610549927, "stem_forecast": 0.3710471026844218, "stem_forecast_mass": 0.9999634027481079},
    {"item_id": "high11433.txt", "passage_id": "69182efd326daea31babc06dee30a9d9", "reader_correct": 1, "a": 0.10615183480146093, "b": 0.3682479259728465, "c": 0.308033760699677, "c_mass": 0.9950587749481201, "d": 0.6998340806623823, "e": 0.37819592820185804, "f_grid_value": 50, "f": 0.5, "stem_number": 0.1850350808458212, "stem_number_mass": 0.9969630241394043, "stem_forecast": 0.32710859647845114, "stem_forecast_mass": 0.9999816417694092},
    {"item_id": "high2776.txt", "passage_id": "3792c84ea8feff6625a63833361a9c67", "reader_correct": 0, "a": 0.10764796275945934, "b": 0.5042363926163599, "c": 0.3025663576745918, "c_mass": 0.9999748468399048, "d": 0.6989867813713271, "e": 0.3001807974311516, "f_grid_value": 50, "f": 0.5, "stem_number": 0.41224751603403625, "stem_number_mass": 0.9960057735443115, "stem_forecast": 0.501580667254442, "stem_forecast_mass": 0.9999110698699951},
    {"item_id": "high5652.txt", "passage_id": "7c8c317db63b1ca9cf2a5c2362cb2f54", "reader_correct": 0, "a": 0.11816800226010707, "b": 0.24971286237389476, "c": 0.2721614117484315, "c_mass": 0.9999023079872131, "d": 0.6899315972683233, "e": 0.2522097421255597, "f_grid_value": 50, "f": 0.5, "stem_number": 0.22672236191860176, "stem_number_mass": 0.9987455606460571, "stem_forecast": 0.36423583128250525, "stem_forecast_mass": 0.9999750852584839},
    {"item_id": "high953.txt", "passage_id": "860922a2f01979e5fc848d3d4d22b5d7", "reader_correct": 0, "a": 0.15178476982674802, "b": 0.539719748190667, "c": 0.5331855520401696, "c_mass": 0.999259889125824, "d": 0.6999850285130759, "e": 0.6997942043311167, "f_grid_value": 50, "f": 0.5, "stem_number": 0.41511573124749584, "stem_number_mass": 0.997466504573822, "stem_forecast": 0.2985353750644528, "stem_forecast_mass": 0.9999887943267822},
    {"item_id": "high4162.txt", "passage_id": "008a361c0419d9d2a96c65e2206c2886", "reader_correct": 1, "a": 0.10973993706352318, "b": 0.7132621244706591, "c": 0.5018665854001466, "c_mass": 0.0022174473851919174, "d": 0.6999662665945691, "e": 0.3033509225363969, "f_grid_value": 90, "f": 0.9, "stem_number": 0.7402909220623358, "stem_number_mass": 0.9992744326591492, "stem_forecast": 0.35059132484947103, "stem_forecast_mass": 0.9999490976333618},
    {"item_id": "high19056.txt", "passage_id": "651ed7e67efe8e265bbb478cb5538bab", "reader_correct": 0, "a": 0.1118350617698259, "b": 0.5115301881482898, "c": 0.5516657262434859, "c_mass": 0.9999915361404419, "d": 0.6999593140583041, "e": 0.30653359788613244, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4403162412665862, "stem_number_mass": 0.9992021918296814, "stem_forecast": 0.3514669911418131, "stem_forecast_mass": 0.9999867677688599},
    {"item_id": "high23508.txt", "passage_id": "bdfd2f78681d725c3bf653411795615e", "reader_correct": 0, "a": 0.10503487421195831, "b": 0.46972227868261757, "c": 0.3855644071621648, "c_mass": 0.9984390735626221, "d": 0.6998785835882213, "e": 0.47244250658150244, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4030879778288433, "stem_number_mass": 0.9970589280128479, "stem_forecast": 0.3327035185877112, "stem_forecast_mass": 0.9999599456787109},
    {"item_id": "high9693.txt", "passage_id": "dd36c8f7820791ef0db57697f587a8b7", "reader_correct": 1, "a": 0.10570321894588008, "b": 0.30848134493386964, "c": 0.29575345926099106, "c_mass": 0.9999567866325378, "d": 0.6991591907063021, "e": 0.3006191545589629, "f_grid_value": 50, "f": 0.5, "stem_number": 0.24906070631175906, "stem_number_mass": 0.9992324709892273, "stem_forecast": 0.2998859229481258, "stem_forecast_mass": 0.9999969005584717},
    {"item_id": "high9302.txt", "passage_id": "d2e8e3f70c2de33a368731d058fd25fb", "reader_correct": 1, "a": 0.10038715870692969, "b": 0.35065264237840693, "c": 0.30278413117621233, "c_mass": 1.0, "d": 0.6993838738859637, "e": 0.3045069641224408, "f_grid_value": 50, "f": 0.5, "stem_number": 0.18714689146992416, "stem_number_mass": 0.9991788864135742, "stem_forecast": 0.33941574351923964, "stem_forecast_mass": 0.999965250492096},
    {"item_id": "high4226.txt", "passage_id": "7d1c2f008bd43533590530fbac2fa13c", "reader_correct": 1, "a": 0.10291774996190041, "b": 0.3680729747156834, "c": 0.3155415878674145, "c_mass": 0.9999725818634033, "d": 0.6997179235906825, "e": 0.47895110941627544, "f_grid_value": 50, "f": 0.5, "stem_number": 0.2555772776212424, "stem_number_mass": 0.9982491135597229, "stem_forecast": 0.32247331788970857, "stem_forecast_mass": 0.9999788999557495},
    {"item_id": "high9472.txt", "passage_id": "2214d26f6cc73155d8a2fb6a06f5d5f2", "reader_correct": 1, "a": 0.11318017354849912, "b": 0.7008544202446056, "c": 0.5475988195898738, "c_mass": 0.9650907516479492, "d": 0.6998823170545723, "e": 0.6998989057923799, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6978763334964007, "stem_number_mass": 0.998527467250824, "stem_forecast": 0.7108174856708075, "stem_forecast_mass": 0.9999880790710449},
    {"item_id": "high4269.txt", "passage_id": "2a20763b139ac8df024e8e1befcd18f4", "reader_correct": 1, "a": 0.14649311557881434, "b": 0.38056171542666384, "c": 0.30044775720970635, "c_mass": 0.9956579804420471, "d": 0.6999580219316842, "e": 0.6098628610388298, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3068916984809302, "stem_number_mass": 0.9995139837265015, "stem_forecast": 0.3260863724421077, "stem_forecast_mass": 0.9999874830245972},
    {"item_id": "high10709.txt", "passage_id": "c8524265f022b763937e31fc2db4526c", "reader_correct": 1, "a": 0.10350757279037652, "b": 0.4279883902518899, "c": 0.3007712170009479, "c_mass": 0.999943733215332, "d": 0.6997430806962214, "e": 0.30381368513574375, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4229945498107888, "stem_number_mass": 0.9950063824653625, "stem_forecast": 0.4596442422124298, "stem_forecast_mass": 0.9987532496452332},
    {"item_id": "high22828.txt", "passage_id": "afae6da3efaa6fc43083ffb773404009", "reader_correct": 1, "a": 0.10721318605432911, "b": 0.5077937305740328, "c": 0.450984989895924, "c_mass": 0.9999846816062927, "d": 0.6971872156587893, "e": 0.30000055672234127, "f_grid_value": 50, "f": 0.5, "stem_number": 0.298581358904442, "stem_number_mass": 0.9986048936843872, "stem_forecast": 0.45686071311244136, "stem_forecast_mass": 0.999895453453064},
    {"item_id": "high12011.txt", "passage_id": "883aaf817994fd078979a9c133a46a0b", "reader_correct": 0, "a": 0.10715048625893187, "b": 0.26660902429591504, "c": 0.2940835032022108, "c_mass": 0.9999984502792358, "d": 0.6990770024705592, "e": 0.298113430086872, "f_grid_value": 50, "f": 0.5, "stem_number": 0.14683216303829452, "stem_number_mass": 0.998900294303894, "stem_forecast": 0.3216107147425432, "stem_forecast_mass": 0.9999218583106995},
    {"item_id": "high20730.txt", "passage_id": "5cd67be58ea260a778fbbe184b0be1b9", "reader_correct": 1, "a": 0.10218613337008932, "b": 0.501621654745842, "c": 0.4921549398317116, "c_mass": 0.999836802482605, "d": 0.6994898127223423, "e": 0.35066425116096767, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3527125254472753, "stem_number_mass": 0.9972033500671387, "stem_forecast": 0.3981999009761943, "stem_forecast_mass": 0.9990242123603821},
    {"item_id": "high9091.txt", "passage_id": "a302fcecd41e55f5467909b85fdadc59", "reader_correct": 0, "a": 0.10528314099255216, "b": 0.33224245993264745, "c": 0.17292255382275928, "c_mass": 0.9994620084762573, "d": 0.6934830328891853, "e": 0.30017099122470026, "f_grid_value": 50, "f": 0.5, "stem_number": 0.13034311554972924, "stem_number_mass": 0.9994348287582397, "stem_forecast": 0.29268631063165634, "stem_forecast_mass": 0.9999750256538391},
    {"item_id": "high2182.txt", "passage_id": "9e09926c4e452b2fda2ff05b64d4cdfc", "reader_correct": 1, "a": 0.10893402994984037, "b": 0.5235561469570216, "c": 0.49053583367550063, "c_mass": 0.9999983906745911, "d": 0.6994898128726493, "e": 0.3809214865792742, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3956046640251943, "stem_number_mass": 0.9987201690673828, "stem_forecast": 0.5092494788537386, "stem_forecast_mass": 0.9999374151229858},
    {"item_id": "high12355.txt", "passage_id": "76a5d334768cb8c75b8cae7e73e9dacf", "reader_correct": 0, "a": 0.10356629485346183, "b": 0.3570943541150504, "c": 0.30977074852426717, "c_mass": 0.9999929666519165, "d": 0.6983875957836599, "e": 0.4388615308688144, "f_grid_value": 50, "f": 0.5, "stem_number": 0.15988463473604705, "stem_number_mass": 0.9995821714401245, "stem_forecast": 0.2568309954256642, "stem_forecast_mass": 0.9999008178710938},
    {"item_id": "high19264.txt", "passage_id": "20064e475f215bfe3549b6faffd4208f", "reader_correct": 1, "a": 0.10213153837164439, "b": 0.7490051602197568, "c": 0.3824687574748957, "c_mass": 0.9996637105941772, "d": 0.6998993326126723, "e": 0.6954089101488324, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5822534931270984, "stem_number_mass": 0.9982889294624329, "stem_forecast": 0.7656135134249292, "stem_forecast_mass": 0.9998899698257446},
    {"item_id": "high188.txt", "passage_id": "c447d03916f79cf0823cb4bf512b459e", "reader_correct": 0, "a": 0.10625278052620539, "b": 0.693808043163399, "c": 0.3037114691889596, "c_mass": 0.9999990463256836, "d": 0.6996379524854338, "e": 0.3072406496153086, "f_grid_value": 50, "f": 0.5, "stem_number": 0.4614561718505362, "stem_number_mass": 0.9967485070228577, "stem_forecast": 0.6760069646470748, "stem_forecast_mass": 0.9999679327011108},
    {"item_id": "high7693.txt", "passage_id": "f55c7a550eae9d1c3218e6c55263ddaa", "reader_correct": 0, "a": 0.1111524121600893, "b": 0.27767692071033545, "c": 0.2892324367984305, "c_mass": 0.999742329120636, "d": 0.6925672239240265, "e": 0.29996058735763775, "f_grid_value": 50, "f": 0.5, "stem_number": 0.16897420213197925, "stem_number_mass": 0.9993970394134521, "stem_forecast": 0.288627958846319, "stem_forecast_mass": 0.9999604821205139},
    {"item_id": "high20268.txt", "passage_id": "336f7fed07fa8a20116a3b9b09ee6ed1", "reader_correct": 1, "a": 0.10861066092515756, "b": 0.45706847206193807, "c": 0.46841382710349544, "c_mass": 0.996233344078064, "d": 0.699626344130549, "e": 0.300978397688051, "f_grid_value": 50, "f": 0.5, "stem_number": 0.13056919841844328, "stem_number_mass": 0.9998719096183777, "stem_forecast": 0.32292286284805527, "stem_forecast_mass": 0.9999802708625793},
    {"item_id": "high21773.txt", "passage_id": "889685d4d49104bfa55f1b0322493584", "reader_correct": 0, "a": 0.10283074589516678, "b": 0.37505975473163095, "c": 0.21587261802581395, "c_mass": 0.999968409538269, "d": 0.6990779816937984, "e": 0.3007145261774442, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3996802305482093, "stem_number_mass": 0.9977099299430847, "stem_forecast": 0.4737143384428051, "stem_forecast_mass": 0.9997093081474304},
    {"item_id": "high20742.txt", "passage_id": "643c5404243ec44adcff50d1dcaf8dec", "reader_correct": 1, "a": 0.10191181227284735, "b": 0.46278081278688377, "c": 0.27151041407110926, "c_mass": 0.9994472861289978, "d": 0.6988151106305355, "e": 0.4660934628195854, "f_grid_value": 50, "f": 0.5, "stem_number": 0.22250263923277622, "stem_number_mass": 0.9979666471481323, "stem_forecast": 0.34839309706039334, "stem_forecast_mass": 0.9998229146003723},
    {"item_id": "high3449.txt", "passage_id": "3c84381f4800bcedafe3f29430990540", "reader_correct": 0, "a": 0.12319119629566067, "b": 0.2659408955557982, "c": 0.2432435243498014, "c_mass": 0.9997290372848511, "d": 0.6975132763842216, "e": 0.2999607077369963, "f_grid_value": 50, "f": 0.5, "stem_number": 0.15938610472637182, "stem_number_mass": 0.9987082481384277, "stem_forecast": 0.2955103586773013, "stem_forecast_mass": 0.9999544024467468},
    {"item_id": "high8296.txt", "passage_id": "25fbcbe5c1982698b08ce912464261a1", "reader_correct": 0, "a": 0.1052279915296858, "b": 0.42445468790083646, "c": 0.497748837128427, "c_mass": 0.9942299723625183, "d": 0.6999673067938494, "e": 0.3050665899102958, "f_grid_value": 50, "f": 0.5, "stem_number": 0.23616594886378148, "stem_number_mass": 0.9981391429901123, "stem_forecast": 0.3132628398956988, "stem_forecast_mass": 0.9998766183853149},
    {"item_id": "high9741.txt", "passage_id": "12088b0c460d3845e55a20c7005ce670", "reader_correct": 1, "a": 0.10798529213493947, "b": 0.5759781714256956, "c": 0.4353006415714613, "c_mass": 0.9999512434005737, "d": 0.6997870071214887, "e": 0.6603739325564596, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5570474169380705, "stem_number_mass": 0.9982651472091675, "stem_forecast": 0.617454131595359, "stem_forecast_mass": 0.9999728202819824},
    {"item_id": "high7116.txt", "passage_id": "35a883756ddbeb96b3e9bfcaaae816d7", "reader_correct": 1, "a": 0.10854436714598789, "b": 0.6639865062939538, "c": 0.3659623075602842, "c_mass": 0.999990701675415, "d": 0.6996146437316968, "e": 0.6803439161584643, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6017460538336272, "stem_number_mass": 0.9968323707580566, "stem_forecast": 0.7105725588953035, "stem_forecast_mass": 0.9997615218162537},
    {"item_id": "high1827.txt", "passage_id": "390968de3e3b7ca3962c7d1a800d53fe", "reader_correct": 1, "a": 0.1072676427894774, "b": 0.47208067890682087, "c": 0.31208801652069945, "c_mass": 0.9999991059303284, "d": 0.6995206534932713, "e": 0.46957370291555994, "f_grid_value": 50, "f": 0.5, "stem_number": 0.33863111187921524, "stem_number_mass": 0.997256875038147, "stem_forecast": 0.42498681158745893, "stem_forecast_mass": 0.9997446537017822},
    {"item_id": "high2900.txt", "passage_id": "09cf5e385feed9a5cea6d9a54cfef4b4", "reader_correct": 0, "a": 0.10381922658517617, "b": 0.41002696848206494, "c": 0.4833503788916851, "c_mass": 0.9987207651138306, "d": 0.6997660976382495, "e": 0.6869018077355574, "f_grid_value": 50, "f": 0.5, "stem_number": 0.38486596422772934, "stem_number_mass": 0.9977247714996338, "stem_forecast": 0.48590913300212896, "stem_forecast_mass": 0.999617338180542},
    {"item_id": "high11840.txt", "passage_id": "d68f39dcc1551b9264e64c7cc80709db", "reader_correct": 1, "a": 0.11192904222270599, "b": 0.5024824408896934, "c": 0.3248811133845956, "c_mass": 0.9999648332595825, "d": 0.6996598414393806, "e": 0.3048737119909907, "f_grid_value": 50, "f": 0.5, "stem_number": 0.25488041640763104, "stem_number_mass": 0.9991959929466248, "stem_forecast": 0.628663823479123, "stem_forecast_mass": 0.9999575614929199},
    {"item_id": "high13196.txt", "passage_id": "c9c1355fe68327b29059d59ee4e743d2", "reader_correct": 0, "a": 0.1136167912628225, "b": 0.6818562431509609, "c": 0.4678999862616358, "c_mass": 0.9996974468231201, "d": 0.6997089862081034, "e": 0.6954385351037862, "f_grid_value": 50, "f": 0.5, "stem_number": 0.7336086967883888, "stem_number_mass": 0.9983674883842468, "stem_forecast": 0.8471921011802179, "stem_forecast_mass": 0.9999784231185913},
    {"item_id": "high18880.txt", "passage_id": "703094d5266a7f2c40274761dd22d5c1", "reader_correct": 1, "a": 0.11219174062577354, "b": 0.15954364990521896, "c": 0.10121984511216994, "c_mass": 0.9999997019767761, "d": 0.695522868770161, "e": 0.2985160557810349, "f_grid_value": 50, "f": 0.5, "stem_number": 0.11361619639416128, "stem_number_mass": 0.9978792071342468, "stem_forecast": 0.3135853560903993, "stem_forecast_mass": 0.9999420642852783},
    {"item_id": "high23337.txt", "passage_id": "df66d7b6737c8fdbe2faafc45ec18f0f", "reader_correct": 1, "a": 0.1291189575013066, "b": 0.6885829221260971, "c": 0.4173627216136542, "c_mass": 0.9929443597793579, "d": 0.6999349907084086, "e": 0.6537634278270568, "f_grid_value": 50, "f": 0.5, "stem_number": 0.520919289921209, "stem_number_mass": 0.9973893165588379, "stem_forecast": 0.6574298981756856, "stem_forecast_mass": 0.9999870657920837},
    {"item_id": "high11857.txt", "passage_id": "0054a723272e378edcfcb82f37008f43", "reader_correct": 1, "a": 0.10770553565674594, "b": 0.6552373763197022, "c": 0.4077444017416914, "c_mass": 0.9999995231628418, "d": 0.6995353671917255, "e": 0.3949041158269829, "f_grid_value": 50, "f": 0.5, "stem_number": 0.5691716558137935, "stem_number_mass": 0.9977476596832275, "stem_forecast": 0.7182441726695148, "stem_forecast_mass": 0.9998250007629395},
    {"item_id": "high3250.txt", "passage_id": "02aca2e703e8114ca3e5d04bf095c83e", "reader_correct": 0, "a": 0.4899851044582583, "b": 0.35469671172557654, "c": 0.36631323071126737, "c_mass": 0.9794617891311646, "d": 0.6990487990069331, "e": 0.3000197692651684, "f_grid_value": 50, "f": 0.5, "stem_number": 0.2429455030569662, "stem_number_mass": 0.9973816275596619, "stem_forecast": 0.3280694973172158, "stem_forecast_mass": 0.9999867081642151},
    {"item_id": "high16790.txt", "passage_id": "59d9f23953ba4cef54d107dd51ce667b", "reader_correct": 1, "a": 0.11248728302686994, "b": 0.5212846270606755, "c": 0.49801693608556097, "c_mass": 0.9996975064277649, "d": 0.6998489184641841, "e": 0.3035330092020148, "f_grid_value": 50, "f": 0.5, "stem_number": 0.3521341005628095, "stem_number_mass": 0.9979206323623657, "stem_forecast": 0.38498674257930965, "stem_forecast_mass": 0.9997353553771973},
    {"item_id": "high10043.txt", "passage_id": "93b2b744f8a5ac0fe5961bb51a1c87fa", "reader_correct": 1, "a": 0.10591899577234162, "b": 0.680657489246613, "c": 0.5192463301360142, "c_mass": 0.9917633533477783, "d": 0.6998894442444372, "e": 0.6946413150701023, "f_grid_value": 50, "f": 0.5, "stem_number": 0.6171896780727848, "stem_number_mass": 0.9960833787918091, "stem_forecast": 0.6944062594350395, "stem_forecast_mass": 0.9999822378158569},
    {"item_id": "high20395.txt", "passage_id": "60c9aed3bfc087d1f971decabd6f38ec", "reader_correct": 0, "a": 0.11403629503743075, "b": 0.3733835486635885, "c": 0.4217577267753418, "c_mass": 0.9995911717414856, "d": 0.698923007309727, "e": 0.30000480764809595, "f_grid_value": 50, "f": 0.5, "stem_number": 0.23776152187501237, "stem_number_mass": 0.9987667202949524, "stem_forecast": 0.4120001815844686, "stem_forecast_mass": 0.9999438524246216},
    {"item_id": "high9963.txt", "passage_id": "974113869a82ff13c984b91acf967715", "reader_correct": 1, "a": 0.10228326927886959, "b": 0.3342795559284297, "c": 0.2807067567003181, "c_mass": 0.9999961853027344, "d": 0.6996994706284907, "e": 0.29990493452747397, "f_grid_value": 50, "f": 0.5, "stem_number": 0.18156657775817625, "stem_number_mass": 0.998538076877594, "stem_forecast": 0.32289183872934946, "stem_forecast_mass": 0.999718189239502},
    {"item_id": "high14580.txt", "passage_id": "264429cfcf0ddb1290b3893dbab0b560", "reader_correct": 0, "a": 0.16222999328764537, "b": 0.5141370792398446, "c": 0.48206157135977384, "c_mass": 0.9712380170822144, "d": 0.6999138883634562, "e": 0.6310214656989345, "f_grid_value": 70, "f": 0.7, "stem_number": 0.4451476569652499, "stem_number_mass": 0.9991399049758911, "stem_forecast": 0.5739201611602526, "stem_forecast_mass": 0.9999855160713196}
   ]
  },
  "Qwen3-14B": {
   "model": "Qwen3-14B",
   "passages": 240,
   "rows": [
    {"item_id": "high6240.txt", "passage_id": "096779c80d1e2ff3cc4c17751e7e1fce", "reader_correct": 1, "a": 0.15397899525195113, "b": 0.6918700637367033, "c": 0.6314674037511767, "c_mass": 0.9999936819076538, "d": 0.3000147692632001, "e": 0.30084206097808375, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6336562982019608, "stem_number_mass": 0.9999217987060547, "stem_forecast": 0.30807602660288463, "stem_forecast_mass": 0.9999994039535522},
    {"item_id": "high20780.txt", "passage_id": "db9da0ccee64f244430cd1b9e4c457fa", "reader_correct": 1, "a": 0.13933499843630257, "b": 0.18802900461860408, "c": 0.1692776851152121, "c_mass": 0.9530697464942932, "d": 0.30007372967125706, "e": 0.23046029601575688, "f_grid_value": 70, "f": 0.7, "stem_number": 0.3345768841518627, "stem_number_mass": 0.9999780654907227, "stem_forecast": 0.3259863511485548, "stem_forecast_mass": 0.9999991059303284},
    {"item_id": "high1206.txt", "passage_id": "6bcbcbdbda31c49bb534aca87a1855d8", "reader_correct": 1, "a": 0.20028295294453954, "b": 0.7001589792005806, "c": 0.6913472039260788, "c_mass": 0.9997404217720032, "d": 0.3101628493364828, "e": 0.6998500263862005, "f_grid_value": 70, "f": 0.7, "stem_number": 0.70121071315615, "stem_number_mass": 0.9999824166297913, "stem_forecast": 0.7000065749541379, "stem_forecast_mass": 0.9999998211860657},
    {"item_id": "high18909.txt", "passage_id": "73e19986a7a79b0ff274da3f5cfd2480", "reader_correct": 1, "a": 0.18311226494607147, "b": 0.7005778382414568, "c": 0.7017643631325201, "c_mass": 0.9999992251396179, "d": 0.3007223847245321, "e": 0.696897300474705, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7044209915479089, "stem_number_mass": 0.9999770522117615, "stem_forecast": 0.7000418974310972, "stem_forecast_mass": 0.9999998807907104},
    {"item_id": "high4942.txt", "passage_id": "883c9fee98d5d4634468ef1377832089", "reader_correct": 0, "a": 0.16604191637357163, "b": 0.3087237726319186, "c": 0.6564478275886079, "c_mass": 0.9973374605178833, "d": 0.3001258042101151, "e": 0.3346469590060072, "f_grid_value": 70, "f": 0.7, "stem_number": 0.3212387040103275, "stem_number_mass": 0.9999762177467346, "stem_forecast": 0.32774254960175275, "stem_forecast_mass": 0.9999968409538269},
    {"item_id": "high8756.txt", "passage_id": "1f5cac56879ade11a0eb631fd8425854", "reader_correct": 1, "a": 0.26560411473555623, "b": 0.7022711879505706, "c": 0.6995522495388615, "c_mass": 0.9999999403953552, "d": 0.6283370470246133, "e": 0.699994304548706, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7039149215633728, "stem_number_mass": 0.9999626874923706, "stem_forecast": 0.7002331418019575, "stem_forecast_mass": 0.9999995827674866},
    {"item_id": "high4255.txt", "passage_id": "645f89d16484e1547658d6de5d982ae2", "reader_correct": 1, "a": 0.14393156149232253, "b": 0.6999641300143464, "c": 0.6999903578910291, "c_mass": 1.0, "d": 0.5014391768646709, "e": 0.6967060313180716, "f_grid_value": 70, "f": 0.7, "stem_number": 0.700116354823347, "stem_number_mass": 0.9999924898147583, "stem_forecast": 0.6999991311323374, "stem_forecast_mass": 0.9999998211860657},
    {"item_id": "high17779.txt", "passage_id": "35beca4d228ecc6a0f6d17512cc445aa", "reader_correct": 0, "a": 0.1061012104779547, "b": 0.7000352457584024, "c": 0.6966571440442709, "c_mass": 0.9999998807907104, "d": 0.30022055791915336, "e": 0.3460816456097994, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6995754304803857, "stem_number_mass": 0.9999596476554871, "stem_forecast": 0.6976077695385513, "stem_forecast_mass": 0.9999866485595703},
    {"item_id": "high1845.txt", "passage_id": "da5677b722ecd8c7146a3e6a1ba106ad", "reader_correct": 1, "a": 0.4449438055980238, "b": 0.6998221257149659, "c": 0.5387115129946464, "c_mass": 0.9999993443489075, "d": 0.31202647181224685, "e": 0.6987581171824506, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6988434641618195, "stem_number_mass": 0.9999747276306152, "stem_forecast": 0.7000256252307387, "stem_forecast_mass": 0.9999958872795105},
    {"item_id": "high3499.txt", "passage_id": "83acd2fee5364efb89f4f40395558fc6", "reader_correct": 1, "a": 0.15074396594472875, "b": 0.82595116049384, "c": 0.7000736535898215, "c_mass": 1.0000001192092896, "d": 0.663360542641406, "e": 0.700038920552151, "f_grid_value": 70, "f": 0.7, "stem_number": 0.8360936303335074, "stem_number_mass": 0.9996212720870972, "stem_forecast": 0.8741153840811788, "stem_forecast_mass": 0.9998955130577087},
    {"item_id": "high21760.txt", "passage_id": "162867d7bf40fa06afc6cd184cb92bc0", "reader_correct": 1, "a": 0.23974214365066882, "b": 0.35155782847258227, "c": 0.32604873518648153, "c_mass": 0.9998911619186401, "d": 0.30699030789696613, "e": 0.40805957422186695, "f_grid_value": 70, "f": 0.7, "stem_number": 0.2704689681347864, "stem_number_mass": 0.9992120265960693, "stem_forecast": 0.2610515990350702, "stem_forecast_mass": 0.9999145269393921},
    {"item_id": "high5687.txt", "passage_id": "f1bd4db8a7582507b3d7a448649c331f", "reader_correct": 0, "a": 0.38219438290819235, "b": 0.6826407222509893, "c": 0.6900334877728258, "c_mass": 0.9999825358390808, "d": 0.3000977402572069, "e": 0.30465085359079214, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6248311615263962, "stem_number_mass": 0.9999443292617798, "stem_forecast": 0.6995177066371631, "stem_forecast_mass": 0.9999986290931702},
    {"item_id": "high4079.txt", "passage_id": "2a976972507159a5c5fac39009b1f0cf", "reader_correct": 1, "a": 0.4442941283984447, "b": 0.7009466000231801, "c": 0.699077152982713, "c_mass": 1.0, "d": 0.5864098340129266, "e": 0.699995954525914, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7023695355833841, "stem_number_mass": 0.9999793767929077, "stem_forecast": 0.7000391603800313, "stem_forecast_mass": 0.9999992251396179},
    {"item_id": "high3463.txt", "passage_id": "bf5207c78bea66780075028236e33296", "reader_correct": 1, "a": 0.3384312554677924, "b": 0.2883471344165226, "c": 0.3002987826067184, "c_mass": 0.9999998807907104, "d": 0.2999702205871916, "e": 0.28654648755842427, "f_grid_value": 50, "f": 0.5, "stem_number": 0.32054646195635, "stem_number_mass": 0.9999145269393921, "stem_forecast": 0.30839175972220734, "stem_forecast_mass": 0.9999988079071045},
    {"item_id": "high18043.txt", "passage_id": "211dc774b86a30a7f9f3d86cccbd8513", "reader_correct": 1, "a": 0.5265683434343599, "b": 0.7017934058879727, "c": 0.7004800804630948, "c_mass": 0.9999997615814209, "d": 0.3111643138517948, "e": 0.6735949942648484, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7010404373670301, "stem_number_mass": 0.9999701976776123, "stem_forecast": 0.7000536083777547, "stem_forecast_mass": 0.9999974966049194},
    {"item_id": "high957.txt", "passage_id": "2e420ffca7ff75cadbaadaf965d766c4", "reader_correct": 0, "a": 0.2790609200177173, "b": 0.69677947839982, "c": 0.6980550793652847, "c_mass": 1.0, "d": 0.3000218645125256, "e": 0.30760509860180923, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6186188947069341, "stem_number_mass": 0.9999144673347473, "stem_forecast": 0.6849916739713647, "stem_forecast_mass": 0.9999982714653015},
    {"item_id": "high8082.txt", "passage_id": "ef5307e6eced41d74c9054f08d7a9f50", "reader_correct": 1, "a": 0.5382164482343098, "b": 0.6937425032377502, "c": 0.5866433682815233, "c_mass": 0.9999536871910095, "d": 0.30003957500614, "e": 0.3197144944356074, "f_grid_value": 70, "f": 0.7, "stem_number": 0.5860425487752858, "stem_number_mass": 0.9999701380729675, "stem_forecast": 0.6994261837448166, "stem_forecast_mass": 0.9999997615814209},
    {"item_id": "high19318.txt", "passage_id": "7aa775f0500a68e6dedc947cd0f57e8c", "reader_correct": 1, "a": 0.1966966634916249, "b": 0.7011369631937131, "c": 0.7267622731856663, "c_mass": 0.9997495412826538, "d": 0.3043883240674136, "e": 0.34831568933463486, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7014978570595632, "stem_number_mass": 0.9999909400939941, "stem_forecast": 0.7000615651495082, "stem_forecast_mass": 0.9999997019767761},
    {"item_id": "high10118.txt", "passage_id": "b8d1090d17a0ce940fe4e9f8adba4ef0", "reader_correct": 1, "a": 0.1006762212540644, "b": 0.7509363770702281, "c": 0.749696614007337, "c_mass": 0.9999992847442627, "d": 0.3078644954260449, "e": 0.7000589768103184, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7030878589607755, "stem_number_mass": 0.9999391436576843, "stem_forecast": 0.6997653332931578, "stem_forecast_mass": 0.9999974370002747},
    {"item_id": "high24270.txt", "passage_id": "02941a327e9c26c268ebdec65737ca13", "reader_correct": 0, "a": 0.4869665643396797, "b": 0.7002319145350427, "c": 0.700017992031012, "c_mass": 1.0000001192092896, "d": 0.5905204894305095, "e": 0.6999163732493651, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7062156894228334, "stem_number_mass": 0.999950110912323, "stem_forecast": 0.7000193514573483, "stem_forecast_mass": 0.9999971985816956},
    {"item_id": "high20161.txt", "passage_id": "35a993c53821f1940962ba3f964a55f1", "reader_correct": 0, "a": 0.22954857211491245, "b": 0.6089749747258374, "c": 0.5716398625252183, "c_mass": 0.9999997019767761, "d": 0.3000027690550472, "e": 0.30212679828343225, "f_grid_value": 70, "f": 0.7, "stem_number": 0.5235484067006084, "stem_number_mass": 0.9999709129333496, "stem_forecast": 0.48764909490324104, "stem_forecast_mass": 0.9999971985816956},
    {"item_id": "high1523.txt", "passage_id": "0f484530f056029de5b2b7c650d2e395", "reader_correct": 1, "a": 0.18962400778182428, "b": 0.6997099610776434, "c": 0.6998642473422085, "c_mass": 1.0, "d": 0.3000008521033564, "e": 0.3033628323212581, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6995350017094792, "stem_number_mass": 0.9999688863754272, "stem_forecast": 0.3173470609916917, "stem_forecast_mass": 0.9999962449073792},
    {"item_id": "high6632.txt", "passage_id": "bb205db05d555ab3a2d30033ac43670f", "reader_correct": 1, "a": 0.5592266423371872, "b": 0.7047194169099925, "c": 0.7350314593584133, "c_mass": 0.99997478723526, "d": 0.30166897596237574, "e": 0.6714870117942364, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7029292898019569, "stem_number_mass": 0.9999948143959045, "stem_forecast": 0.6998924175129188, "stem_forecast_mass": 1.0},
    {"item_id": "high13122.txt", "passage_id": "a60a7488e8195ee9bc64bfe0e50a63d9", "reader_correct": 1, "a": 0.16084965405171636, "b": 0.32372662518662904, "c": 0.36502213142475703, "c_mass": 0.9999992847442627, "d": 0.30004064280320814, "e": 0.3085916670082385, "f_grid_value": 70, "f": 0.7, "stem_number": 0.311798972345994, "stem_number_mass": 0.9998854994773865, "stem_forecast": 0.40397799770580844, "stem_forecast_mass": 0.9999944567680359},
    {"item_id": "high14898.txt", "passage_id": "60befca05ce045f8f72d15a3ad2e4f38", "reader_correct": 1, "a": 0.10457662827929122, "b": 0.6998465102472166, "c": 0.648772011613745, "c_mass": 0.99965900182724, "d": 0.3015167895493183, "e": 0.33809713903720606, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6999730456796003, "stem_number_mass": 0.9999979138374329, "stem_forecast": 0.7000001014637621, "stem_forecast_mass": 0.9999999403953552},
    {"item_id": "high716.txt", "passage_id": "6ab16c89cd9e5dc01481c64b29d183b8", "reader_correct": 0, "a": 0.10637939109488125, "b": 0.675069154921687, "c": 0.664246514714369, "c_mass": 0.999987781047821, "d": 0.300076885493522, "e": 0.46110249552266064, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6676723723549551, "stem_number_mass": 0.9999023079872131, "stem_forecast": 0.6429768628483494, "stem_forecast_mass": 0.9996580481529236},
    {"item_id": "high13990.txt", "passage_id": "0ca9c7f3386d57e9154102cf6114337b", "reader_correct": 1, "a": 0.10442117831272135, "b": 0.2732838533614187, "c": 0.21975185026480595, "c_mass": 0.9999930262565613, "d": 0.2748160935890976, "e": 0.12451373838690251, "f_grid_value": 50, "f": 0.5, "stem_number": 0.23747510672463323, "stem_number_mass": 0.9932581186294556, "stem_forecast": 0.2882710501643826, "stem_forecast_mass": 0.9999136924743652},
    {"item_id": "high7307.txt", "passage_id": "f508dcc5de0e7a9e102b312577cab80f", "reader_correct": 0, "a": 0.6368038581905126, "b": 0.7051681293098429, "c": 0.6998406483389301, "c_mass": 1.0, "d": 0.3408788177159731, "e": 0.6975899295766212, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7056276945456189, "stem_number_mass": 0.999958872795105, "stem_forecast": 0.7001628014783624, "stem_forecast_mass": 0.9999976754188538},
    {"item_id": "high6406.txt", "passage_id": "4a93a87066eb48377877fe0d5fece6a8", "reader_correct": 1, "a": 0.264578731540494, "b": 0.7103686566718184, "c": 0.717499023847199, "c_mass": 0.9999996423721313, "d": 0.6213430883722109, "e": 0.7000054318500946, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7919637481891408, "stem_number_mass": 0.9999014139175415, "stem_forecast": 0.7537879561417301, "stem_forecast_mass": 0.9999915361404419},
    {"item_id": "high23160.txt", "passage_id": "cec1a8bf394d19f514b994e76e7220ac", "reader_correct": 1, "a": 0.3361140478778176, "b": 0.7280359682351961, "c": 0.7264287264742764, "c_mass": 0.9999954700469971, "d": 0.30579370687032315, "e": 0.6956893420345879, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7352170665594424, "stem_number_mass": 0.9998288750648499, "stem_forecast": 0.7070024045060895, "stem_forecast_mass": 0.99991774559021},
    {"item_id": "high23952.txt", "passage_id": "0ba3c483612388b39c687520e9928998", "reader_correct": 1, "a": 0.20244600308415342, "b": 0.6746807567708044, "c": 0.5667662042364024, "c_mass": 0.9967195987701416, "d": 0.30069696556403447, "e": 0.31979180712002864, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6784809044481873, "stem_number_mass": 0.9999811053276062, "stem_forecast": 0.697959095364243, "stem_forecast_mass": 0.9999991655349731},
    {"item_id": "high14114.txt", "passage_id": "686f0cf6894f263c5797641a2c3d6ec0", "reader_correct": 1, "a": 0.16472118198517305, "b": 0.6997026542723265, "c": 0.6403747272179494, "c_mass": 0.9998714923858643, "d": 0.30177848108163086, "e": 0.690782095912694, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6993457396528907, "stem_number_mass": 0.9999905824661255, "stem_forecast": 0.7000042456013352, "stem_forecast_mass": 0.999999463558197},
    {"item_id": "high8046.txt", "passage_id": "8f90e5292af651d118162db107e1ebbd", "reader_correct": 1, "a": 0.10588427821644837, "b": 0.33021350484983797, "c": 0.40348303674268826, "c_mass": 0.9999963045120239, "d": 0.29998641607551924, "e": 0.29134431768529045, "f_grid_value": 70, "f": 0.7, "stem_number": 0.3246763643712514, "stem_number_mass": 0.9998894929885864, "stem_forecast": 0.3574059715578769, "stem_forecast_mass": 0.9999901056289673},
    {"item_id": "high713.txt", "passage_id": "b2ad9bfc3b5b0fa2587da834e0ec8585", "reader_correct": 1, "a": 0.11437322373331732, "b": 0.6971703029445486, "c": 0.6938410536631241, "c_mass": 0.9999980330467224, "d": 0.3007492143636517, "e": 0.3628412521158487, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6933246306611504, "stem_number_mass": 0.9999381303787231, "stem_forecast": 0.6974299728314988, "stem_forecast_mass": 0.9999984502792358},
    {"item_id": "high2885.txt", "passage_id": "e1c9e9a93bf5cad75951ba66a8ba1e9f", "reader_correct": 0, "a": 0.46368514099591457, "b": 0.6916634096986869, "c": 0.5818258101418721, "c_mass": 0.9997185468673706, "d": 0.30182804418082965, "e": 0.3414133308238065, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6892190913394234, "stem_number_mass": 0.9999461770057678, "stem_forecast": 0.699419312713657, "stem_forecast_mass": 0.9999984502792358},
    {"item_id": "high20569.txt", "passage_id": "8d6c46b23fc8d6d7d10b723aae8d9a53", "reader_correct": 0, "a": 0.10356709154797263, "b": 0.18907520158055327, "c": 0.16533505893296438, "c_mass": 0.999765157699585, "d": 0.2999339606689135, "e": 0.29179956889426323, "f_grid_value": 70, "f": 0.7, "stem_number": 0.174782857338067, "stem_number_mass": 0.999931275844574, "stem_forecast": 0.26908196229988207, "stem_forecast_mass": 0.9999966621398926},
    {"item_id": "high21385.txt", "passage_id": "fd545a218ddb638849e01503feb64223", "reader_correct": 0, "a": 0.11131700864601038, "b": 0.6977568319732035, "c": 0.6751558347175622, "c_mass": 1.0, "d": 0.30470978022379824, "e": 0.37880931131432216, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6969730064491301, "stem_number_mass": 0.9999641180038452, "stem_forecast": 0.700002278671133, "stem_forecast_mass": 0.9999994039535522},
    {"item_id": "high20667.txt", "passage_id": "e621c4fcd4f6cf181b89489f43a562e7", "reader_correct": 1, "a": 0.21230532407828417, "b": 0.23103037808624058, "c": 0.6003919028367168, "c_mass": 0.9997470378875732, "d": 0.2998044727661202, "e": 0.27431324478249375, "f_grid_value": 10, "f": 0.1, "stem_number": 0.2891103095232948, "stem_number_mass": 0.9999907612800598, "stem_forecast": 0.2979324602366761, "stem_forecast_mass": 0.9999992251396179},
    {"item_id": "high23037.txt", "passage_id": "c3d337596b0cd10cd41b964d9b7d300e", "reader_correct": 1, "a": 0.11962010091773585, "b": 0.209502296396768, "c": 0.3609158617850617, "c_mass": 0.9999932646751404, "d": 0.29567968466408145, "e": 0.15173812243833293, "f_grid_value": 70, "f": 0.7, "stem_number": 0.28726564540312466, "stem_number_mass": 0.9998469352722168, "stem_forecast": 0.3001255107610116, "stem_forecast_mass": 0.9999986886978149},
    {"item_id": "high14829.txt", "passage_id": "d597000f9603815a1af8ad29fd21e8ec", "reader_correct": 1, "a": 0.4611660944726185, "b": 0.7002036479138206, "c": 0.6960468587286717, "c_mass": 0.9999998807907104, "d": 0.3197996863561149, "e": 0.695834767663372, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6999311146962952, "stem_number_mass": 0.999954104423523, "stem_forecast": 0.7000289747079048, "stem_forecast_mass": 0.9999911189079285},
    {"item_id": "high10461.txt", "passage_id": "805865d758c523ba250c504ff0b8793c", "reader_correct": 1, "a": 0.10190944570877934, "b": 0.7008927347367544, "c": 0.6950218597215831, "c_mass": 1.0, "d": 0.30673702494694904, "e": 0.6989102825561616, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7184538737918221, "stem_number_mass": 0.999901294708252, "stem_forecast": 0.7016068467777744, "stem_forecast_mass": 0.9999960064888},
    {"item_id": "high20779.txt", "passage_id": "11b8c6fc3f4fe97492260fa6a85ec57b", "reader_correct": 1, "a": 0.12229505876311263, "b": 0.7006386694772325, "c": 0.6986603262572606, "c_mass": 1.0, "d": 0.3542325871107648, "e": 0.699611481527592, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7002242925604187, "stem_number_mass": 0.9999948143959045, "stem_forecast": 0.7000051742875766, "stem_forecast_mass": 0.999992847442627},
    {"item_id": "high11653.txt", "passage_id": "077810454df00b494c7279f792480178", "reader_correct": 0, "a": 0.16870107162752188, "b": 0.7041510722643045, "c": 0.7183173256016085, "c_mass": 0.9998700618743896, "d": 0.3093508369981113, "e": 0.6924588903917989, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7322904365869877, "stem_number_mass": 0.9998788237571716, "stem_forecast": 0.7023650683300431, "stem_forecast_mass": 0.9999924898147583},
    {"item_id": "high20198.txt", "passage_id": "a4366d5ce62f7ea78280957f8eb2ac34", "reader_correct": 0, "a": 0.2990583638663405, "b": 0.6867533737578415, "c": 0.6187715040903284, "c_mass": 0.9999991655349731, "d": 0.3001219473596194, "e": 0.2912791841543519, "f_grid_value": 70, "f": 0.7, "stem_number": 0.49646504790507323, "stem_number_mass": 0.9996644854545593, "stem_forecast": 0.586835398449262, "stem_forecast_mass": 0.9999874830245972},
    {"item_id": "high3139.txt", "passage_id": "41c256a3bff46e27d4fb9c8747aa5f14", "reader_correct": 1, "a": 0.26547167288676526, "b": 0.700654334571407, "c": 0.7007780177063041, "c_mass": 1.0000001192092896, "d": 0.32038963399417064, "e": 0.699974337461231, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7045589803053297, "stem_number_mass": 0.9999697804450989, "stem_forecast": 0.7000326030098774, "stem_forecast_mass": 0.9999996423721313},
    {"item_id": "high12547.txt", "passage_id": "570b3eb63c4e6db7eda2eed84eaf658b", "reader_correct": 0, "a": 0.2776622730007075, "b": 0.3964220413244083, "c": 0.4199999924408864, "c_mass": 0.999970555305481, "d": 0.30005269361331965, "e": 0.3027293371319075, "f_grid_value": 70, "f": 0.7, "stem_number": 0.37545447518306563, "stem_number_mass": 0.9999171495437622, "stem_forecast": 0.5244929011705703, "stem_forecast_mass": 0.9999958276748657},
    {"item_id": "high10041.txt", "passage_id": "5bf99604706a05176fcf4a50e511fc14", "reader_correct": 1, "a": 0.3641844786423138, "b": 0.3079415364809153, "c": 0.46384779800036335, "c_mass": 0.9999996423721313, "d": 0.30000117374636537, "e": 0.2999101093179372, "f_grid_value": 70, "f": 0.7, "stem_number": 0.3023958327001592, "stem_number_mass": 0.9999967217445374, "stem_forecast": 0.31106436838727636, "stem_forecast_mass": 0.9999992251396179},
    {"item_id": "high22926.txt", "passage_id": "d2721e22aca4a174c9b337986efc01aa", "reader_correct": 0, "a": 0.18084965140073658, "b": 0.6991118891991841, "c": 0.7023851815326639, "c_mass": 0.9965495467185974, "d": 0.3142565997651203, "e": 0.3701805310251759, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6727835408319988, "stem_number_mass": 0.9999318718910217, "stem_forecast": 0.6993592021680171, "stem_forecast_mass": 0.9999974966049194},
    {"item_id": "high10753.txt", "passage_id": "525b57bcf795543b6997a20747dad7d8", "reader_correct": 1, "a": 0.2609425046894205, "b": 0.42127492232656744, "c": 0.6017614561559748, "c_mass": 0.9999997019767761, "d": 0.30025820013029536, "e": 0.3037773302658392, "f_grid_value": 70, "f": 0.7, "stem_number": 0.46854735910879514, "stem_number_mass": 0.9998951554298401, "stem_forecast": 0.31242943732671014, "stem_forecast_mass": 0.9999949932098389},
    {"item_id": "high4543.txt", "passage_id": "0a80c1bfdba194c50171e44314b74613", "reader_correct": 1, "a": 0.4411051249014497, "b": 0.7011759587946252, "c": 0.6943219436563904, "c_mass": 1.0, "d": 0.5121008856728242, "e": 0.6999992226564385, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7012416358759236, "stem_number_mass": 0.9999796152114868, "stem_forecast": 0.7000003850202607, "stem_forecast_mass": 0.9999995231628418},
    {"item_id": "high19409.txt", "passage_id": "794cfaddab1421960975d52b337bc778", "reader_correct": 0, "a": 0.5027610895218189, "b": 0.6970499749798661, "c": 0.6390284763314346, "c_mass": 0.9999998807907104, "d": 0.3001420763953651, "e": 0.6233453227621106, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6960237964418152, "stem_number_mass": 0.9999375343322754, "stem_forecast": 0.6998731215764988, "stem_forecast_mass": 0.9999997019767761},
    {"item_id": "high9852.txt", "passage_id": "dfa5386c8ecfca94f67a817c35017a53", "reader_correct": 1, "a": 0.16427547019538133, "b": 0.7047377180970249, "c": 0.7009810693900196, "c_mass": 1.0000001192092896, "d": 0.6998666357436802, "e": 0.7000224473219978, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7769596220145027, "stem_number_mass": 0.9999414086341858, "stem_forecast": 0.715171418334346, "stem_forecast_mass": 0.9999827742576599},
    {"item_id": "high7493.txt", "passage_id": "4a80f45a5a6471a95e9d8c5e526941c2", "reader_correct": 0, "a": 0.10599116456419976, "b": 0.2926530660316585, "c": 0.23240965487331505, "c_mass": 0.9999806880950928, "d": 0.26628103038651113, "e": 0.11320743199377432, "f_grid_value": 70, "f": 0.7, "stem_number": 0.2747178013297964, "stem_number_mass": 0.9999312162399292, "stem_forecast": 0.2997848767475473, "stem_forecast_mass": 0.999999463558197},
    {"item_id": "high19706.txt", "passage_id": "39f9601e36e5e2020e2b32665c3a0453", "reader_correct": 1, "a": 0.13923913871729696, "b": 0.8062164680881094, "c": 0.8851000413510489, "c_mass": 0.9999999403953552, "d": 0.6944202203399921, "e": 0.7383853072270015, "f_grid_value": 70, "f": 0.7, "stem_number": 0.8480617390591805, "stem_number_mass": 0.9997661113739014, "stem_forecast": 0.86154489863719, "stem_forecast_mass": 0.9999503493309021},
    {"item_id": "high11152.txt", "passage_id": "b65f14d7d3c7203306a213776b76bbe7", "reader_correct": 1, "a": 0.10521007567221154, "b": 0.6911232100360628, "c": 0.5711221766002009, "c_mass": 0.9999947547912598, "d": 0.3006422013555804, "e": 0.6040746228989531, "f_grid_value": 70, "f": 0.7, "stem_number": 0.5634232402583418, "stem_number_mass": 0.9999489188194275, "stem_forecast": 0.6995982118627456, "stem_forecast_mass": 0.9999985098838806},
    {"item_id": "high17619.txt", "passage_id": "dca36985adabee088eafb6100e3cc596", "reader_correct": 1, "a": 0.19873369337826519, "b": 0.46825455573315833, "c": 0.3577861623636013, "c_mass": 0.999998927116394, "d": 0.30001071849312017, "e": 0.30008291247012886, "f_grid_value": 70, "f": 0.7, "stem_number": 0.3192372027552582, "stem_number_mass": 0.9999929070472717, "stem_forecast": 0.3249084926410456, "stem_forecast_mass": 0.9999995827674866},
    {"item_id": "high14850.txt", "passage_id": "b119047e79733b0abad7b6c839d5b621", "reader_correct": 1, "a": 0.14168758746343726, "b": 0.7014693381490145, "c": 0.6992669677629432, "c_mass": 0.9997338056564331, "d": 0.3215434809779352, "e": 0.6781502911337871, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7034245880034804, "stem_number_mass": 0.9999402165412903, "stem_forecast": 0.7000733152533721, "stem_forecast_mass": 0.9999984502792358},
    {"item_id": "high2565.txt", "passage_id": "85f13422655c8636fbce75193df3a9a2", "reader_correct": 1, "a": 0.1567706402218088, "b": 0.11837256697779565, "c": 0.6586816763517911, "c_mass": 0.9999834299087524, "d": 0.29951214068357734, "e": 0.24732286083745908, "f_grid_value": 70, "f": 0.7, "stem_number": 0.2155860928470493, "stem_number_mass": 0.9999428391456604, "stem_forecast": 0.30103154194292897, "stem_forecast_mass": 0.9999979734420776},
    {"item_id": "high5426.txt", "passage_id": "dc2e68cbf881c384334467714869ddd4", "reader_correct": 1, "a": 0.2322622868461441, "b": 0.7000517627915117, "c": 0.7000003905473483, "c_mass": 0.9999999403953552, "d": 0.5244320835036241, "e": 0.6999969562995016, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7003483140685041, "stem_number_mass": 0.9999909996986389, "stem_forecast": 0.7000042011142492, "stem_forecast_mass": 0.9999973177909851},
    {"item_id": "high9023.txt", "passage_id": "5f75316b2e4fb851f410c9d76e3ce190", "reader_correct": 1, "a": 0.22002905771289866, "b": 0.6997918249122972, "c": 0.5145566322971489, "c_mass": 0.9999986290931702, "d": 0.3014713782285086, "e": 0.5549181974291194, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6541192723894127, "stem_number_mass": 0.9999859929084778, "stem_forecast": 0.6864167916293851, "stem_forecast_mass": 0.9999991655349731},
    {"item_id": "high14199.txt", "passage_id": "658254fbca147d6fbcbfcd3a2f507960", "reader_correct": 0, "a": 0.10706199867887112, "b": 0.5325490894545212, "c": 0.4725150858636795, "c_mass": 0.9999134540557861, "d": 0.30003377420676663, "e": 0.3023892666627704, "f_grid_value": 70, "f": 0.7, "stem_number": 0.39138921299859725, "stem_number_mass": 0.9999606609344482, "stem_forecast": 0.6995696074321494, "stem_forecast_mass": 0.9999990463256836},
    {"item_id": "high18931.txt", "passage_id": "13ecd048007d9e58d9fcc8ef3f46993d", "reader_correct": 1, "a": 0.43523601623659164, "b": 0.7725922971174827, "c": 0.7000735645350719, "c_mass": 0.9999999403953552, "d": 0.5486870166456063, "e": 0.7000163166612259, "f_grid_value": 70, "f": 0.7, "stem_number": 0.8069960570622532, "stem_number_mass": 0.9997097849845886, "stem_forecast": 0.7031788405317593, "stem_forecast_mass": 0.999982476234436},
    {"item_id": "high3488.txt", "passage_id": "5f70788f1eb77aac5ae892098db54633", "reader_correct": 0, "a": 0.34004959065653895, "b": 0.8411503349875468, "c": 0.7273020982314137, "c_mass": 0.9999998211860657, "d": 0.6227202226380046, "e": 0.7006264127913404, "f_grid_value": 70, "f": 0.7, "stem_number": 0.8046019279139781, "stem_number_mass": 0.9999299049377441, "stem_forecast": 0.7984372129870342, "stem_forecast_mass": 0.9999886751174927},
    {"item_id": "high21403.txt", "passage_id": "548cc0f1e8b77b981b4634914feed9b3", "reader_correct": 1, "a": 0.4850946789320247, "b": 0.6985404858864477, "c": 0.6543646046922716, "c_mass": 0.9999999403953552, "d": 0.31009058156675734, "e": 0.4696467859585362, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6975792347138623, "stem_number_mass": 0.9999251365661621, "stem_forecast": 0.6999760595033699, "stem_forecast_mass": 0.9999967813491821},
    {"item_id": "high5054.txt", "passage_id": "41869873c46f279c3cf87052772371cb", "reader_correct": 0, "a": 0.10514344628310761, "b": 0.6852390623230524, "c": 0.46209130665674264, "c_mass": 0.9999958872795105, "d": 0.3003106408338214, "e": 0.3151313102366874, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6079637743534615, "stem_number_mass": 0.9999625086784363, "stem_forecast": 0.6999314575517248, "stem_forecast_mass": 0.9999996423721313},
    {"item_id": "high22097.txt", "passage_id": "4dfdc7a89ecd35d46bea022ca195e08d", "reader_correct": 1, "a": 0.20034214160173663, "b": 0.2815888044033804, "c": 0.3036242370767618, "c_mass": 0.9999996423721313, "d": 0.29928207403046775, "e": 0.13937445738971632, "f_grid_value": 50, "f": 0.5, "stem_number": 0.2708232527153881, "stem_number_mass": 0.9999564290046692, "stem_forecast": 0.30162783261689513, "stem_forecast_mass": 0.999995231628418},
    {"item_id": "high6657.txt", "passage_id": "0c2c2126fc54b41f3dd4f6d28ffe2b86", "reader_correct": 1, "a": 0.10764035439995694, "b": 0.2608385498035127, "c": 0.39772955549792127, "c_mass": 0.9838114976882935, "d": 0.299987904360132, "e": 0.2521440301039974, "f_grid_value": 70, "f": 0.7, "stem_number": 0.28175089344795656, "stem_number_mass": 0.9999906420707703, "stem_forecast": 0.3023483354202606, "stem_forecast_mass": 0.9999969601631165},
    {"item_id": "high20931.txt", "passage_id": "254b50dd834c469b1df586915924990c", "reader_correct": 0, "a": 0.5385651084427168, "b": 0.700139958941442, "c": 0.7001012005445403, "c_mass": 1.0000001192092896, "d": 0.4503151102275665, "e": 0.6988402053621828, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7006900698113193, "stem_number_mass": 0.9999873638153076, "stem_forecast": 0.700021642578837, "stem_forecast_mass": 0.9999999403953552},
    {"item_id": "high14309.txt", "passage_id": "879b9967ff97adf1a4835a1751751c9d", "reader_correct": 1, "a": 0.19312349674744386, "b": 0.7001727277904627, "c": 0.7001162303309916, "c_mass": 1.0, "d": 0.3065401499695964, "e": 0.6403429199745592, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7007836737751968, "stem_number_mass": 0.9999939799308777, "stem_forecast": 0.6999890625458558, "stem_forecast_mass": 0.9999997615814209},
    {"item_id": "high10866.txt", "passage_id": "72945d23d8de06882390936e652f6243", "reader_correct": 1, "a": 0.3953761013346532, "b": 0.704062274940728, "c": 0.7049286243547171, "c_mass": 0.9999998807907104, "d": 0.30080646688584817, "e": 0.6855161006840463, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7336713396491779, "stem_number_mass": 0.9999192357063293, "stem_forecast": 0.7231917973629346, "stem_forecast_mass": 0.999993085861206},
    {"item_id": "high22639.txt", "passage_id": "eaa9b0f038d479d6e6e8336075fa9f85", "reader_correct": 0, "a": 0.3044128402358656, "b": 0.7048818751291424, "c": 0.703670605783594, "c_mass": 0.999999463558197, "d": 0.5504488795156575, "e": 0.6999313239563814, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7076436117840822, "stem_number_mass": 0.9999478459358215, "stem_forecast": 0.700921691078599, "stem_forecast_mass": 0.9999980330467224},
    {"item_id": "high72.txt", "passage_id": "21fed239fb8df5da8cf9f8eeebc54c24", "reader_correct": 1, "a": 0.15278312339549877, "b": 0.8902242553653151, "c": 0.8651853664262432, "c_mass": 0.9997936487197876, "d": 0.32024588343174415, "e": 0.7006545088473891, "f_grid_value": 70, "f": 0.7, "stem_number": 0.825642808011272, "stem_number_mass": 0.9998964071273804, "stem_forecast": 0.8543638123668734, "stem_forecast_mass": 0.999972939491272},
    {"item_id": "high17237.txt", "passage_id": "a71a6e6b692da7116efee579a5a78976", "reader_correct": 1, "a": 0.26204374029936345, "b": 0.697166186742388, "c": 0.7118422122213994, "c_mass": 0.999999463558197, "d": 0.30327027489158626, "e": 0.35112536852471415, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6978424410617096, "stem_number_mass": 0.9999879598617554, "stem_forecast": 0.7000156607494441, "stem_forecast_mass": 0.9999998807907104},
    {"item_id": "high8455.txt", "passage_id": "5e0a50c7a9cf3acf02b37b807fafc5af", "reader_correct": 1, "a": 0.10216019890483265, "b": 0.7000904151800027, "c": 0.700068152027073, "c_mass": 1.0, "d": 0.6520721256178661, "e": 0.6999285016716976, "f_grid_value": 70, "f": 0.7, "stem_number": 0.701491247255509, "stem_number_mass": 0.9999845027923584, "stem_forecast": 0.7000025702345127, "stem_forecast_mass": 0.9999995827674866},
    {"item_id": "high9405.txt", "passage_id": "c81787c9494f46f53ff8e1ad103b30d0", "reader_correct": 1, "a": 0.5374351566415464, "b": 0.778448362254039, "c": 0.7254755658079617, "c_mass": 0.9999998807907104, "d": 0.6562936403901841, "e": 0.7000091784833689, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7573543462490054, "stem_number_mass": 0.9999687075614929, "stem_forecast": 0.7383861858772105, "stem_forecast_mass": 0.9999933242797852},
    {"item_id": "high23149.txt", "passage_id": "6dc2549f3b24a76fe099e07d41338cad", "reader_correct": 1, "a": 0.6095779761035568, "b": 0.6999364432655789, "c": 0.6990673123135238, "c_mass": 0.9999997615814209, "d": 0.30149222558543404, "e": 0.4515386708977298, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7002503204689685, "stem_number_mass": 0.9999961853027344, "stem_forecast": 0.6999998917194128, "stem_forecast_mass": 0.9999999403953552},
    {"item_id": "high2537.txt", "passage_id": "70ff64baae5b410baa4243af9a838069", "reader_correct": 1, "a": 0.17153344144423924, "b": 0.7001993029938623, "c": 0.5919786132034547, "c_mass": 0.9999991655349731, "d": 0.30748540345982167, "e": 0.5507751398571845, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7009008055044803, "stem_number_mass": 0.9999955892562866, "stem_forecast": 0.7000005697362819, "stem_forecast_mass": 0.9999999403953552},
    {"item_id": "high13981.txt", "passage_id": "7538f3dbe489e3a84b856fa5da23d563", "reader_correct": 0, "a": 0.10045677611501069, "b": 0.10058932561158432, "c": 0.10006624737176723, "c_mass": 0.9996541142463684, "d": 0.13470899702936867, "e": 0.10261246666305328, "f_grid_value": 70, "f": 0.7, "stem_number": 0.10035679770719418, "stem_number_mass": 0.99992436170578, "stem_forecast": 0.10012027172486158, "stem_forecast_mass": 0.9999985694885254},
    {"item_id": "high18252.txt", "passage_id": "8bda5901e9dca26033a96b894026c467", "reader_correct": 1, "a": 0.22974851424980933, "b": 0.32479726702592465, "c": 0.3798307506258191, "c_mass": 0.9999934434890747, "d": 0.3000006943814924, "e": 0.2981520038703834, "f_grid_value": 70, "f": 0.7, "stem_number": 0.30390857923661296, "stem_number_mass": 0.9999927282333374, "stem_forecast": 0.3124870911043291, "stem_forecast_mass": 0.9999992847442627},
    {"item_id": "high5066.txt", "passage_id": "1292791a433c0cc844411777bbecd75f", "reader_correct": 1, "a": 0.24205769573199254, "b": 0.7034875860958832, "c": 0.6997933380541289, "c_mass": 1.0, "d": 0.4994488668508228, "e": 0.6999533256432697, "f_grid_value": 70, "f": 0.7, "stem_number": 0.718499574222484, "stem_number_mass": 0.9999051690101624, "stem_forecast": 0.7038247322465181, "stem_forecast_mass": 0.9999939203262329},
    {"item_id": "high4403.txt", "passage_id": "d79fa98d9a9e78964e4026616b86bacf", "reader_correct": 0, "a": 0.16651432967869373, "b": 0.7003122843811562, "c": 0.6991094044320884, "c_mass": 0.9999986886978149, "d": 0.4295570418977901, "e": 0.685937244138874, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7024445320653935, "stem_number_mass": 0.9999701380729675, "stem_forecast": 0.7000993745484115, "stem_forecast_mass": 0.9999969601631165},
    {"item_id": "high21511.txt", "passage_id": "390a3ade2f1597a283ffb63c697bedb4", "reader_correct": 1, "a": 0.12342901376574145, "b": 0.7057640711580582, "c": 0.7097648854783122, "c_mass": 0.9971073865890503, "d": 0.550531370461799, "e": 0.6999795254453521, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7026611704372325, "stem_number_mass": 0.99998539686203, "stem_forecast": 0.7000178899096471, "stem_forecast_mass": 0.9999998807907104},
    {"item_id": "high22074.txt", "passage_id": "67330df241746a3fe8b8037beb813c64", "reader_correct": 1, "a": 0.11096650370654307, "b": 0.6032134768603897, "c": 0.6052390236595053, "c_mass": 0.9999971985816956, "d": 0.3000087969139515, "e": 0.3019673431004982, "f_grid_value": 70, "f": 0.7, "stem_number": 0.4321977656371742, "stem_number_mass": 0.9994655251502991, "stem_forecast": 0.6781803158780076, "stem_forecast_mass": 0.9999892711639404},
    {"item_id": "high20059.txt", "passage_id": "fe335b156c01427c2f9a860be2029f2c", "reader_correct": 1, "a": 0.3878799194184985, "b": 0.7201733778276124, "c": 0.7086704744577871, "c_mass": 1.0, "d": 0.6483693109892031, "e": 0.7000148643589493, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7613718094789942, "stem_number_mass": 0.9999603629112244, "stem_forecast": 0.7004645675760586, "stem_forecast_mass": 0.9999997615814209},
    {"item_id": "high15576.txt", "passage_id": "161dbe69e4fd9e70d4496f209b1982e7", "reader_correct": 1, "a": 0.10405151862462435, "b": 0.7116463053626356, "c": 0.7190357391223864, "c_mass": 0.9999990463256836, "d": 0.6980617032019026, "e": 0.6997905829985637, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7192794355023722, "stem_number_mass": 0.9999697208404541, "stem_forecast": 0.7074621182007266, "stem_forecast_mass": 0.9999985098838806},
    {"item_id": "high6865.txt", "passage_id": "3d993b2575fbb55dc7045623c1304602", "reader_correct": 1, "a": 0.43567415860900566, "b": 0.6996415730719061, "c": 0.6719035080272866, "c_mass": 0.9999995231628418, "d": 0.32350528601869966, "e": 0.44939901945918875, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6978289186923242, "stem_number_mass": 0.999977707862854, "stem_forecast": 0.6999966816122519, "stem_forecast_mass": 0.9999998807907104},
    {"item_id": "high16036.txt", "passage_id": "b14ddbe8fede7e796fab941cd213ce6a", "reader_correct": 1, "a": 0.53668480255316, "b": 0.6930600731426597, "c": 0.6490152702418304, "c_mass": 0.999999463558197, "d": 0.300004624080873, "e": 0.3008841814896619, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6813318853241844, "stem_number_mass": 0.9999017119407654, "stem_forecast": 0.6830097802588726, "stem_forecast_mass": 0.9999949336051941},
    {"item_id": "high14755.txt", "passage_id": "c48028b6160129e6ec4d713714843f7d", "reader_correct": 1, "a": 0.11044808425078483, "b": 0.6998093554891904, "c": 0.7005848874617308, "c_mass": 0.9437854886054993, "d": 0.30432764729436523, "e": 0.6914761034471367, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7010346928294943, "stem_number_mass": 0.9999894499778748, "stem_forecast": 0.6999989723121635, "stem_forecast_mass": 0.9999997615814209},
    {"item_id": "high4188.txt", "passage_id": "8d4e8ebf772eb990aac0b0ca6836899d", "reader_correct": 0, "a": 0.1941797161554286, "b": 0.699195142746438, "c": 0.6963638595480623, "c_mass": 0.9999998807907104, "d": 0.4970906538565784, "e": 0.6990057818153271, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6988428370921189, "stem_number_mass": 0.9999377727508545, "stem_forecast": 0.6999975417259581, "stem_forecast_mass": 0.9999985098838806},
    {"item_id": "high1256.txt", "passage_id": "b6c88311c534dd6aa6620afff829be4c", "reader_correct": 1, "a": 0.1779119354872182, "b": 0.6858707433006255, "c": 0.6848441761915464, "c_mass": 0.9999989867210388, "d": 0.30003705988348356, "e": 0.30169398538971676, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6950774055944473, "stem_number_mass": 0.999981701374054, "stem_forecast": 0.6998463456323504, "stem_forecast_mass": 0.9999997615814209},
    {"item_id": "high125.txt", "passage_id": "67354655ed22b6d5bd9bdddef4c86b3b", "reader_correct": 1, "a": 0.6105072740779071, "b": 0.7004217081911405, "c": 0.7000836672989311, "c_mass": 1.0000001192092896, "d": 0.6027370567791267, "e": 0.6999960962141037, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7016114937993257, "stem_number_mass": 0.9999902248382568, "stem_forecast": 0.7000045682455499, "stem_forecast_mass": 0.9999996423721313},
    {"item_id": "high3760.txt", "passage_id": "7521392f178113875308e8c103b26be4", "reader_correct": 1, "a": 0.3941059507077456, "b": 0.36678986189118956, "c": 0.5054174968010976, "c_mass": 0.9999987483024597, "d": 0.300004258872985, "e": 0.3050373763208378, "f_grid_value": 50, "f": 0.5, "stem_number": 0.32907382968989085, "stem_number_mass": 0.9999629259109497, "stem_forecast": 0.6911884695688568, "stem_forecast_mass": 0.9999976754188538},
    {"item_id": "high21445.txt", "passage_id": "c7b0bbe378ac4f612be35e9a4c72752f", "reader_correct": 1, "a": 0.12465287841249913, "b": 0.2951204488664287, "c": 0.4517487217430792, "c_mass": 0.9999975562095642, "d": 0.29908634642743975, "e": 0.13408329312267783, "f_grid_value": 70, "f": 0.7, "stem_number": 0.2987253279637268, "stem_number_mass": 0.9999627470970154, "stem_forecast": 0.3001226477797929, "stem_forecast_mass": 0.9999992251396179},
    {"item_id": "high14715.txt", "passage_id": "ae1ece44503196c92fb2a6e6584e74cb", "reader_correct": 1, "a": 0.12789686583299226, "b": 0.3564566132549331, "c": 0.3889756270195595, "c_mass": 0.9999969005584717, "d": 0.29989601017036865, "e": 0.28748494269630936, "f_grid_value": 70, "f": 0.7, "stem_number": 0.30815709717621803, "stem_number_mass": 0.9998885989189148, "stem_forecast": 0.3076964226188621, "stem_forecast_mass": 0.9999926686286926},
    {"item_id": "high223.txt", "passage_id": "843ae724979fc20d7016e29b6bf88602", "reader_correct": 1, "a": 0.28376182522063814, "b": 0.7013374105692436, "c": 0.700289782782575, "c_mass": 0.9999999403953552, "d": 0.5545430762563028, "e": 0.6999971117420638, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7041741011446954, "stem_number_mass": 0.9999765157699585, "stem_forecast": 0.700061034137438, "stem_forecast_mass": 0.9999989867210388},
    {"item_id": "high20607.txt", "passage_id": "b28b09a953fefcedc92dc320a6d8d1a6", "reader_correct": 1, "a": 0.24465243016912253, "b": 0.7000748866419436, "c": 0.6816945450802031, "c_mass": 0.9999998807907104, "d": 0.30434863626113917, "e": 0.4370749511482583, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7001117929193739, "stem_number_mass": 0.999992311000824, "stem_forecast": 0.69999264827473, "stem_forecast_mass": 0.9999997019767761},
    {"item_id": "high3265.txt", "passage_id": "17851a527da07acc9f230c840d95d6a2", "reader_correct": 0, "a": 0.15643387554386784, "b": 0.7044555396296334, "c": 0.7053235362226747, "c_mass": 0.9999992847442627, "d": 0.49730305523315504, "e": 0.6999653129906462, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7123573953968585, "stem_number_mass": 0.9999902844429016, "stem_forecast": 0.7000074499033021, "stem_forecast_mass": 1.0},
    {"item_id": "high5288.txt", "passage_id": "638cc3c6ac678c8aeab5bb103c6f050f", "reader_correct": 1, "a": 0.24126451389833714, "b": 0.701295237328776, "c": 0.7003724313009018, "c_mass": 0.9999999403953552, "d": 0.30007890265023673, "e": 0.3814752637683298, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7052628859083495, "stem_number_mass": 0.9999740719795227, "stem_forecast": 0.700103442842091, "stem_forecast_mass": 0.9999992847442627},
    {"item_id": "high5396.txt", "passage_id": "7232befa704a2e020f89a6ee3418d620", "reader_correct": 1, "a": 0.1399804304165732, "b": 0.5031168183400176, "c": 0.5651595255480166, "c_mass": 0.988329291343689, "d": 0.3001665162093822, "e": 0.30953028703743524, "f_grid_value": 70, "f": 0.7, "stem_number": 0.5138093963443373, "stem_number_mass": 0.999981701374054, "stem_forecast": 0.6926605963854933, "stem_forecast_mass": 0.9999990463256836},
    {"item_id": "high5025.txt", "passage_id": "fffd15a3943a8d5de85108c719b7ce69", "reader_correct": 1, "a": 0.36963473289862947, "b": 0.6991994840781391, "c": 0.7013160757683181, "c_mass": 0.9999999403953552, "d": 0.30156977927379297, "e": 0.4298731687582543, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6991787899736894, "stem_number_mass": 0.9999869465827942, "stem_forecast": 0.7000486732292038, "stem_forecast_mass": 0.9999997019767761},
    {"item_id": "high5096.txt", "passage_id": "5c70fcc5c2ccb2ff6413836171e15ab4", "reader_correct": 1, "a": 0.564895862560799, "b": 0.30976947398965515, "c": 0.41352330555476846, "c_mass": 0.9999926090240479, "d": 0.2999510607173379, "e": 0.29616606008810864, "f_grid_value": 70, "f": 0.7, "stem_number": 0.3177853728456706, "stem_number_mass": 0.9999192357063293, "stem_forecast": 0.3374503385060986, "stem_forecast_mass": 0.9999821782112122},
    {"item_id": "high4860.txt", "passage_id": "2f512cf599e6e455a915cd5f4dce7d10", "reader_correct": 1, "a": 0.13203228482664703, "b": 0.7002228205897572, "c": 0.6927928944716423, "c_mass": 0.9999994039535522, "d": 0.49457074593664346, "e": 0.6993567491465091, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7005520881190542, "stem_number_mass": 0.9999567866325378, "stem_forecast": 0.7000352157232335, "stem_forecast_mass": 0.9999985098838806},
    {"item_id": "high15638.txt", "passage_id": "9c26db696422475150360555804da3dc", "reader_correct": 1, "a": 0.5907715329232364, "b": 0.6998395217990907, "c": 0.6987563135853134, "c_mass": 0.9999998807907104, "d": 0.30286920133552014, "e": 0.6003851607669659, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6951043924157669, "stem_number_mass": 0.9999687671661377, "stem_forecast": 0.6999067662556262, "stem_forecast_mass": 0.9999995231628418},
    {"item_id": "high10757.txt", "passage_id": "7f29cd33ff03d0547b3be8734bc4ee63", "reader_correct": 0, "a": 0.4669381249838492, "b": 0.6999992016545531, "c": 0.6995726314375544, "c_mass": 1.0, "d": 0.4767375879642207, "e": 0.6998704050639406, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7002587125146063, "stem_number_mass": 0.9999858736991882, "stem_forecast": 0.7000014386329694, "stem_forecast_mass": 0.9999998807907104},
    {"item_id": "high10707.txt", "passage_id": "afb63acbf98881628d72e462ebdd8705", "reader_correct": 1, "a": 0.45028143221511946, "b": 0.4008191948843625, "c": 0.3943451197981428, "c_mass": 0.9999973773956299, "d": 0.3000079233369205, "e": 0.30034696175391756, "f_grid_value": 70, "f": 0.7, "stem_number": 0.41791468196703835, "stem_number_mass": 0.9999225735664368, "stem_forecast": 0.4914702762849236, "stem_forecast_mass": 0.9999966025352478},
    {"item_id": "high20382.txt", "passage_id": "0e8d4224513ec25bded73c18143874ad", "reader_correct": 1, "a": 0.28102636851380824, "b": 0.6965779630629717, "c": 0.6936291211020712, "c_mass": 0.9999997019767761, "d": 0.29987357579818863, "e": 0.2674067788500079, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6664949412742271, "stem_number_mass": 0.9999648928642273, "stem_forecast": 0.69827141198272, "stem_forecast_mass": 0.9999992847442627},
    {"item_id": "high17441.txt", "passage_id": "e2bc3c3eae1d3da64af4b9cbe84020a7", "reader_correct": 1, "a": 0.3952330306689909, "b": 0.700326174952446, "c": 0.7002847748157506, "c_mass": 0.9999999403953552, "d": 0.3084450852894828, "e": 0.6755941380955934, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7021388053389976, "stem_number_mass": 0.9999797344207764, "stem_forecast": 0.7000074201057188, "stem_forecast_mass": 0.9999999403953552},
    {"item_id": "high16295.txt", "passage_id": "98ffdbe9e96f0024ac5c7596c5abef2f", "reader_correct": 1, "a": 0.1330572932168394, "b": 0.7004249187533662, "c": 0.7129921101405201, "c_mass": 1.0, "d": 0.5503847915682775, "e": 0.6647157897942707, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7145075041900045, "stem_number_mass": 0.9999485611915588, "stem_forecast": 0.700106885013915, "stem_forecast_mass": 0.9999979138374329},
    {"item_id": "high15473.txt", "passage_id": "a0e89900c039c73e9bc115dadc5cbfd7", "reader_correct": 1, "a": 0.1936458883227218, "b": 0.8803825267138942, "c": 0.7953146109739376, "c_mass": 0.9999980926513672, "d": 0.6999989495159492, "e": 0.7891057304367765, "f_grid_value": 70, "f": 0.7, "stem_number": 0.8382036774041801, "stem_number_mass": 0.9999709129333496, "stem_forecast": 0.8185330348505477, "stem_forecast_mass": 0.9999970197677612},
    {"item_id": "high15503.txt", "passage_id": "200ac890c39b62225d7b43c986ad6e5f", "reader_correct": 0, "a": 0.3058615455680078, "b": 0.19202168881950926, "c": 0.42530570387199174, "c_mass": 0.9999468326568604, "d": 0.2975625924893962, "e": 0.12043931648539526, "f_grid_value": 70, "f": 0.7, "stem_number": 0.18284036782948826, "stem_number_mass": 0.9996674060821533, "stem_forecast": 0.2141576243009795, "stem_forecast_mass": 0.9999634027481079},
    {"item_id": "high21191.txt", "passage_id": "04747d2546b01f060b6721bb9636ab6b", "reader_correct": 1, "a": 0.11132211997571158, "b": 0.11358203643441282, "c": 0.18510917768971882, "c_mass": 0.9999938607215881, "d": 0.2939596073916995, "e": 0.19902481778508446, "f_grid_value": 70, "f": 0.7, "stem_number": 0.20097500975491447, "stem_number_mass": 0.9998210668563843, "stem_forecast": 0.26510307149490386, "stem_forecast_mass": 0.9999919533729553},
    {"item_id": "high9928.txt", "passage_id": "352053adace11ea460cf8844c614fd98", "reader_correct": 1, "a": 0.3567056850457943, "b": 0.7010798420307174, "c": 0.6535017076296908, "c_mass": 0.9999942779541016, "d": 0.30065848558468267, "e": 0.2881101692363096, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6928931887703056, "stem_number_mass": 0.9999315142631531, "stem_forecast": 0.7030491039393325, "stem_forecast_mass": 0.9999983310699463},
    {"item_id": "high10755.txt", "passage_id": "5d9b94cb461e97026b42bb384cf446d9", "reader_correct": 1, "a": 0.4654629263351676, "b": 0.7165383612813302, "c": 0.7984370635110307, "c_mass": 1.0, "d": 0.3410509763787492, "e": 0.6999824235119534, "f_grid_value": 70, "f": 0.7, "stem_number": 0.8641877015096665, "stem_number_mass": 0.9999074935913086, "stem_forecast": 0.751361888088035, "stem_forecast_mass": 0.9999774694442749},
    {"item_id": "high830.txt", "passage_id": "ad507a40ee4f5d0aeb74167f10ea101b", "reader_correct": 1, "a": 0.14618725812695887, "b": 0.7456288036239266, "c": 0.7005172310057138, "c_mass": 0.9999997019767761, "d": 0.6999053398373978, "e": 0.700015825910895, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7581807991242092, "stem_number_mass": 0.999667227268219, "stem_forecast": 0.7058388491219969, "stem_forecast_mass": 0.9998845458030701},
    {"item_id": "high4461.txt", "passage_id": "5fcb9f89a8d912efc0c7decf0eca0bf2", "reader_correct": 0, "a": 0.5120781605644827, "b": 0.7000091026012036, "c": 0.6711972296608734, "c_mass": 0.999997615814209, "d": 0.4211652895412925, "e": 0.6997396905905995, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7000660073662431, "stem_number_mass": 0.9999988079071045, "stem_forecast": 0.7000002072388507, "stem_forecast_mass": 1.0000001192092896},
    {"item_id": "high20724.txt", "passage_id": "4e2577a1fc3b748b6dee124f04a21160", "reader_correct": 1, "a": 0.25240164637362156, "b": 0.4039643144300572, "c": 0.5160849271143829, "c_mass": 0.9999949932098389, "d": 0.30000642572921365, "e": 0.3013977072144495, "f_grid_value": 70, "f": 0.7, "stem_number": 0.32820625001040804, "stem_number_mass": 0.9999805092811584, "stem_forecast": 0.34737548462108964, "stem_forecast_mass": 0.9999961853027344},
    {"item_id": "high23195.txt", "passage_id": "05216fac972afa2ddf205c6d08322104", "reader_correct": 0, "a": 0.7930882423489916, "b": 0.6623995435934555, "c": 0.6560601093602575, "c_mass": 0.9999958872795105, "d": 0.30004716141700705, "e": 0.2987683271252798, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6905787346529592, "stem_number_mass": 0.999975323677063, "stem_forecast": 0.6920852268165129, "stem_forecast_mass": 0.999999463558197},
    {"item_id": "high22633.txt", "passage_id": "a09057a1af71a4cd490f8809da9a4894", "reader_correct": 1, "a": 0.18601363155531528, "b": 0.7048728052340558, "c": 0.697598226135508, "c_mass": 0.9999986290931702, "d": 0.31034623187497157, "e": 0.6999513309162309, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7181953647422948, "stem_number_mass": 0.9999573230743408, "stem_forecast": 0.7011054628469249, "stem_forecast_mass": 0.9999974370002747},
    {"item_id": "high22961.txt", "passage_id": "667629fc4ebe706684b57d04da5beff1", "reader_correct": 0, "a": 0.11681319368745839, "b": 0.7029101990801108, "c": 0.6708866698818099, "c_mass": 0.9953617453575134, "d": 0.3074436228549711, "e": 0.3983231580092032, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6834919977955953, "stem_number_mass": 0.9999626278877258, "stem_forecast": 0.6997666524181846, "stem_forecast_mass": 0.9999997019767761},
    {"item_id": "high13818.txt", "passage_id": "2dbd37c30399fac85a2a7980e0dee28e", "reader_correct": 1, "a": 0.435761810871809, "b": 0.7002315998933392, "c": 0.700549565767029, "c_mass": 1.0, "d": 0.4638315286099272, "e": 0.6997620199135047, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7019982337230437, "stem_number_mass": 0.9999884366989136, "stem_forecast": 0.7002266325234, "stem_forecast_mass": 0.9999994039535522},
    {"item_id": "high23987.txt", "passage_id": "4b565d64e6364a12f274b9b179366164", "reader_correct": 1, "a": 0.1973345427235443, "b": 0.6996934260751708, "c": 0.6957577624262583, "c_mass": 0.9999999403953552, "d": 0.3322725030370933, "e": 0.6208876199611608, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6974250354915781, "stem_number_mass": 0.9999948143959045, "stem_forecast": 0.6874029777552556, "stem_forecast_mass": 0.9999862909317017},
    {"item_id": "high7566.txt", "passage_id": "fd102a17addb28b2c39ff3b927ccef70", "reader_correct": 1, "a": 0.4247300954338768, "b": 0.6999620625601263, "c": 0.6886738773498188, "c_mass": 0.9999999403953552, "d": 0.30281484905333644, "e": 0.5806994213591453, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6998700420631286, "stem_number_mass": 0.9999942183494568, "stem_forecast": 0.6999763797137211, "stem_forecast_mass": 0.9999996423721313},
    {"item_id": "high5219.txt", "passage_id": "81b34fd2c4be0bea694169a6d0667c50", "reader_correct": 0, "a": 0.3481834615317867, "b": 0.6981023514011192, "c": 0.6852682530652158, "c_mass": 0.9999978542327881, "d": 0.30122123872239137, "e": 0.4231086859640276, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6980645719531741, "stem_number_mass": 0.9999932050704956, "stem_forecast": 0.6999726147684648, "stem_forecast_mass": 0.9999999403953552},
    {"item_id": "high570.txt", "passage_id": "f07ee48683bae9ebc0251495ae82cc91", "reader_correct": 1, "a": 0.11919868397176533, "b": 0.6955094745119812, "c": 0.5076013570766226, "c_mass": 0.7386777997016907, "d": 0.3000056666298379, "e": 0.30082783028150667, "f_grid_value": 70, "f": 0.7, "stem_number": 0.4263081128509213, "stem_number_mass": 0.9999915957450867, "stem_forecast": 0.6938034980248766, "stem_forecast_mass": 0.999999463558197},
    {"item_id": "high12699.txt", "passage_id": "bdb7e0bb0d93704db8de540e6ea04790", "reader_correct": 0, "a": 0.15121587696126468, "b": 0.22386207592917, "c": 0.2893522283634052, "c_mass": 0.9999798536300659, "d": 0.3000149158236281, "e": 0.3000662178558028, "f_grid_value": 70, "f": 0.7, "stem_number": 0.2731946390815295, "stem_number_mass": 0.9999167919158936, "stem_forecast": 0.299828962018073, "stem_forecast_mass": 0.9999993443489075},
    {"item_id": "high9849.txt", "passage_id": "b79f7c450ce2de9fa466a4f58641635e", "reader_correct": 1, "a": 0.1468115760041087, "b": 0.6959173933510532, "c": 0.6361137501579989, "c_mass": 0.9999996423721313, "d": 0.30098248961973756, "e": 0.3283884638604051, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6986728624299443, "stem_number_mass": 0.9999769330024719, "stem_forecast": 0.6999431648294043, "stem_forecast_mass": 0.9999996423721313},
    {"item_id": "high18708.txt", "passage_id": "4984d0bf329c184c728747e0b26edc2d", "reader_correct": 1, "a": 0.13220076221896437, "b": 0.6236280132655467, "c": 0.639642131166508, "c_mass": 0.9999988079071045, "d": 0.299896752300812, "e": 0.29726667669832557, "f_grid_value": 70, "f": 0.7, "stem_number": 0.4316585946505975, "stem_number_mass": 0.9998602271080017, "stem_forecast": 0.6904411664971412, "stem_forecast_mass": 0.9999962449073792},
    {"item_id": "high13542.txt", "passage_id": "f7208b5ef410f0ed140da5bbe491366e", "reader_correct": 0, "a": 0.11698128955124523, "b": 0.31266468605598063, "c": 0.42574459550664084, "c_mass": 0.9999985694885254, "d": 0.2992609737914002, "e": 0.21112037063448252, "f_grid_value": 70, "f": 0.7, "stem_number": 0.4648886991482684, "stem_number_mass": 0.999843418598175, "stem_forecast": 0.6736798380182942, "stem_forecast_mass": 0.9999964237213135},
    {"item_id": "high10509.txt", "passage_id": "7235ad7ccd410e912773a95b2fd6eb9c", "reader_correct": 0, "a": 0.18394726110548634, "b": 0.8833722880645051, "c": 0.8738661471180866, "c_mass": 0.999997079372406, "d": 0.444795891122079, "e": 0.7090726101964127, "f_grid_value": 70, "f": 0.7, "stem_number": 0.8744023596522459, "stem_number_mass": 0.9999505281448364, "stem_forecast": 0.7890953723203222, "stem_forecast_mass": 0.9999709129333496},
    {"item_id": "high17536.txt", "passage_id": "2913a2859e40662d3c0885669865e4e0", "reader_correct": 1, "a": 0.3119267177461724, "b": 0.8108935421581493, "c": 0.7058383347707465, "c_mass": 1.0, "d": 0.6999996835946309, "e": 0.7280672074236934, "f_grid_value": 70, "f": 0.7, "stem_number": 0.8394419733349877, "stem_number_mass": 0.9998236894607544, "stem_forecast": 0.8288447406358436, "stem_forecast_mass": 0.9999924898147583},
    {"item_id": "high4224.txt", "passage_id": "b5d0ad857e9e79f73990e18af573623a", "reader_correct": 0, "a": 0.3349573415472346, "b": 0.6997577506948592, "c": 0.6905964869983984, "c_mass": 0.9999963045120239, "d": 0.3051044504056977, "e": 0.5049295438691598, "f_grid_value": 70, "f": 0.7, "stem_number": 0.698883022058624, "stem_number_mass": 0.9999774098396301, "stem_forecast": 0.6999962561853441, "stem_forecast_mass": 0.9999993443489075},
    {"item_id": "high18361.txt", "passage_id": "8e4d228015e74d192f581153602e88d1", "reader_correct": 1, "a": 0.11218982726288805, "b": 0.7031375813728638, "c": 0.7111710431017952, "c_mass": 0.9992721080780029, "d": 0.3078823256464548, "e": 0.672861844228721, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6007517675577394, "stem_number_mass": 0.9958261251449585, "stem_forecast": 0.7002991480315062, "stem_forecast_mass": 0.999994695186615},
    {"item_id": "high19427.txt", "passage_id": "ffeb719836ee5775511941a65a83884e", "reader_correct": 1, "a": 0.25325130466509954, "b": 0.6964238019510566, "c": 0.5728602407897903, "c_mass": 0.9999990463256836, "d": 0.30020072060672914, "e": 0.3461568478766227, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6573884578613735, "stem_number_mass": 0.9999643564224243, "stem_forecast": 0.6824735162967909, "stem_forecast_mass": 0.9999985098838806},
    {"item_id": "high3731.txt", "passage_id": "32afc3bfeccd652e1dd9010bab1609c8", "reader_correct": 1, "a": 0.7510231591828619, "b": 0.7047369551654673, "c": 0.7000246541684089, "c_mass": 1.0, "d": 0.6999911670544532, "e": 0.6999997037003419, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7157406203260704, "stem_number_mass": 0.9997780323028564, "stem_forecast": 0.7020896841333046, "stem_forecast_mass": 0.9998932480812073},
    {"item_id": "high215.txt", "passage_id": "fd2e5fe3728f14fb0584426b9e7d6035", "reader_correct": 0, "a": 0.205183068595848, "b": 0.584389653729141, "c": 0.5534431871808235, "c_mass": 0.9999995827674866, "d": 0.30003584588503807, "e": 0.3059642307316733, "f_grid_value": 70, "f": 0.7, "stem_number": 0.3172070210893448, "stem_number_mass": 0.9999755024909973, "stem_forecast": 0.328376234497566, "stem_forecast_mass": 0.9999975562095642},
    {"item_id": "high12004.txt", "passage_id": "3eb9f2c159c5eb3d3e9a12a82ef3e204", "reader_correct": 1, "a": 0.11942223352792326, "b": 0.5087831780506705, "c": 0.2785818332277579, "c_mass": 0.9998745322227478, "d": 0.3000699268948695, "e": 0.4505130887449974, "f_grid_value": 70, "f": 0.7, "stem_number": 0.30371098183735173, "stem_number_mass": 0.9998364448547363, "stem_forecast": 0.4131846700095632, "stem_forecast_mass": 0.9999808073043823},
    {"item_id": "high22988.txt", "passage_id": "16460cb7270bc26e75a0a9afbe5bbdb4", "reader_correct": 0, "a": 0.575933283249439, "b": 0.34182582239309794, "c": 0.42603752017561436, "c_mass": 0.9997349977493286, "d": 0.29990587833953875, "e": 0.2132792465899154, "f_grid_value": 70, "f": 0.7, "stem_number": 0.4111976203578308, "stem_number_mass": 0.9989758729934692, "stem_forecast": 0.6731616284599492, "stem_forecast_mass": 0.999986469745636},
    {"item_id": "high19014.txt", "passage_id": "8dab4b885ec21e986c97c9ee9aeecd22", "reader_correct": 1, "a": 0.22219653803299147, "b": 0.8146403324521805, "c": 0.7134579019306471, "c_mass": 0.9999992251396179, "d": 0.3000887348408115, "e": 0.2909671040219729, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7455561352948996, "stem_number_mass": 0.9995427131652832, "stem_forecast": 0.7470902887893143, "stem_forecast_mass": 0.9999105930328369},
    {"item_id": "high6813.txt", "passage_id": "63f9de90eb20dbdc4c403f3490a6c1ef", "reader_correct": 0, "a": 0.10070575876374449, "b": 0.3854345460306068, "c": 0.4807841975825645, "c_mass": 0.9999999403953552, "d": 0.300273739542467, "e": 0.3030629212352555, "f_grid_value": 70, "f": 0.7, "stem_number": 0.26715961117039033, "stem_number_mass": 0.9999426007270813, "stem_forecast": 0.30858815386448046, "stem_forecast_mass": 0.9999979138374329},
    {"item_id": "high14156.txt", "passage_id": "faba27077c7ff9d3724260fb41d9ee4e", "reader_correct": 0, "a": 0.3104031170172457, "b": 0.6981573467144834, "c": 0.6342942090083359, "c_mass": 0.9999999403953552, "d": 0.34250251980647073, "e": 0.5745311738207478, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6960625761844617, "stem_number_mass": 0.9999877214431763, "stem_forecast": 0.6998766757795407, "stem_forecast_mass": 0.9999986290931702},
    {"item_id": "high11202.txt", "passage_id": "6fd0937b68a387bc4e5a2f6ea440a488", "reader_correct": 1, "a": 0.4500972095885743, "b": 0.7004208687830794, "c": 0.6991843622024562, "c_mass": 1.0, "d": 0.3902630815227522, "e": 0.6996595433280357, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7003438255744747, "stem_number_mass": 0.9999842643737793, "stem_forecast": 0.7000014968422057, "stem_forecast_mass": 0.9999998211860657},
    {"item_id": "high1863.txt", "passage_id": "8341c0dbf93fb4b68bad9b3978f05a3b", "reader_correct": 1, "a": 0.6727967643932885, "b": 0.7000099774589993, "c": 0.7000808939663806, "c_mass": 1.0000001192092896, "d": 0.3004298000192709, "e": 0.6893005187946113, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7000260640880372, "stem_number_mass": 0.9999935030937195, "stem_forecast": 0.7000009427732012, "stem_forecast_mass": 1.0},
    {"item_id": "high14124.txt", "passage_id": "cb40f254002ee086969dcfcab6ea6eca", "reader_correct": 0, "a": 0.10610406506869277, "b": 0.6995851455333862, "c": 0.6775423715605794, "c_mass": 0.9999986290931702, "d": 0.3018390759590121, "e": 0.6357604362410262, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6996315981862805, "stem_number_mass": 0.9999940991401672, "stem_forecast": 0.6999980372251289, "stem_forecast_mass": 0.9999999403953552},
    {"item_id": "high596.txt", "passage_id": "8b6626e000011f2fc5818d77c6497a9c", "reader_correct": 1, "a": 0.11111686990958325, "b": 0.6998436940519224, "c": 0.6306522575287716, "c_mass": 0.9999986886978149, "d": 0.300065174113852, "e": 0.3481807240264247, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6962375377920924, "stem_number_mass": 0.999971330165863, "stem_forecast": 0.6980129035795827, "stem_forecast_mass": 0.9999972581863403},
    {"item_id": "high10763.txt", "passage_id": "3773c0685195cfd2680e24312a7fe1b0", "reader_correct": 1, "a": 0.133177517122929, "b": 0.6599188663323322, "c": 0.41827092210539146, "c_mass": 0.9999455213546753, "d": 0.3000899655249711, "e": 0.3046473672472337, "f_grid_value": 70, "f": 0.7, "stem_number": 0.5460859849578795, "stem_number_mass": 0.9998897910118103, "stem_forecast": 0.6405515562189246, "stem_forecast_mass": 0.9999054670333862},
    {"item_id": "high1919.txt", "passage_id": "2769494e9b2c059d9354e03c9ca72f2c", "reader_correct": 1, "a": 0.12610799592817534, "b": 0.4447413581081623, "c": 0.6381073714059984, "c_mass": 0.9999997615814209, "d": 0.3000089361450079, "e": 0.3001863874035792, "f_grid_value": 70, "f": 0.7, "stem_number": 0.5486881061959554, "stem_number_mass": 0.9999270439147949, "stem_forecast": 0.6862535462822394, "stem_forecast_mass": 0.9999969601631165},
    {"item_id": "high9850.txt", "passage_id": "dda0cce3d7a9e0efa45582c830adb64d", "reader_correct": 1, "a": 0.5275147336250876, "b": 0.3824658915758355, "c": 0.6871561459633997, "c_mass": 0.9999964237213135, "d": 0.30000606720453227, "e": 0.303285124003753, "f_grid_value": 70, "f": 0.7, "stem_number": 0.4613869299541275, "stem_number_mass": 0.9999023079872131, "stem_forecast": 0.561677770905105, "stem_forecast_mass": 0.999996542930603},
    {"item_id": "high24177.txt", "passage_id": "fe3c21f51cca5312399129f059345711", "reader_correct": 0, "a": 0.12797944052801952, "b": 0.7002581865121876, "c": 0.6951108795589908, "c_mass": 0.9999992251396179, "d": 0.3012307720984227, "e": 0.6762624528691232, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7006235452463402, "stem_number_mass": 0.999984622001648, "stem_forecast": 0.7000206127132048, "stem_forecast_mass": 0.9999995231628418},
    {"item_id": "high5244.txt", "passage_id": "87be757e5597b86b30e6fb83825b961c", "reader_correct": 1, "a": 0.18657952938957012, "b": 0.7158179599215703, "c": 0.8356257506067926, "c_mass": 0.9999996423721313, "d": 0.3003696805519131, "e": 0.6728545229977047, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7481884061426305, "stem_number_mass": 0.9998788833618164, "stem_forecast": 0.7251742984394527, "stem_forecast_mass": 0.9999624490737915},
    {"item_id": "high10775.txt", "passage_id": "e1cd5d315463ff8adc6c3a276283e695", "reader_correct": 1, "a": 0.10571139377855274, "b": 0.8726778384480206, "c": 0.7513625551936021, "c_mass": 0.9999998807907104, "d": 0.6999929280876717, "e": 0.7084174821863164, "f_grid_value": 70, "f": 0.7, "stem_number": 0.8737506535664489, "stem_number_mass": 0.999840259552002, "stem_forecast": 0.8886666757349796, "stem_forecast_mass": 0.9999678134918213},
    {"item_id": "high5947.txt", "passage_id": "a79a18ecab5320693565c1f8686af1ac", "reader_correct": 1, "a": 0.2596567557066698, "b": 0.7000243160892278, "c": 0.6431782794306039, "c_mass": 0.9999996423721313, "d": 0.4505575794782506, "e": 0.6999853154849648, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7000768822510829, "stem_number_mass": 0.9999960660934448, "stem_forecast": 0.6999989155544117, "stem_forecast_mass": 0.9999997019767761},
    {"item_id": "high14851.txt", "passage_id": "91948b0b9163fda978e0e696ff87c146", "reader_correct": 1, "a": 0.1061592376682082, "b": 0.35649044708953337, "c": 0.40096386794635475, "c_mass": 0.9999867677688599, "d": 0.29984186235282256, "e": 0.28191525197688566, "f_grid_value": 70, "f": 0.7, "stem_number": 0.22190817029672213, "stem_number_mass": 0.999908447265625, "stem_forecast": 0.3036000558618394, "stem_forecast_mass": 0.9999939203262329},
    {"item_id": "high4882.txt", "passage_id": "62fe8e8fd66eefdec3a3d78e05d992bf", "reader_correct": 1, "a": 0.47822031785155567, "b": 0.6981812927974187, "c": 0.5901604072288449, "c_mass": 0.9999998211860657, "d": 0.3001939788253541, "e": 0.3189040284766081, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6699668086762385, "stem_number_mass": 0.9999504089355469, "stem_forecast": 0.699103072036184, "stem_forecast_mass": 0.9999995231628418},
    {"item_id": "high142.txt", "passage_id": "2f8f5044ffd91d67b3be755481236933", "reader_correct": 1, "a": 0.19751318107434673, "b": 0.6606354119090074, "c": 0.6177960956561689, "c_mass": 0.9999990463256836, "d": 0.30079285379201415, "e": 0.32160794303299983, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6790891377877771, "stem_number_mass": 0.9999604225158691, "stem_forecast": 0.6988347716799937, "stem_forecast_mass": 0.9999990463256836},
    {"item_id": "high12578.txt", "passage_id": "e3be6fd42f364337fe6e16b9f93da681", "reader_correct": 1, "a": 0.22338233249803274, "b": 0.7053981996189969, "c": 0.7554319778213877, "c_mass": 0.9963042736053467, "d": 0.3088166469046258, "e": 0.5460701103036546, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7097448106031381, "stem_number_mass": 0.9999521374702454, "stem_forecast": 0.7003818317176161, "stem_forecast_mass": 0.9999988079071045},
    {"item_id": "high6275.txt", "passage_id": "2f4368d8987e991966d50e1704135154", "reader_correct": 1, "a": 0.12016757681327764, "b": 0.10271331105760473, "c": 0.1884103280518385, "c_mass": 0.9981998801231384, "d": 0.2554659126035625, "e": 0.14566273081447076, "f_grid_value": 30, "f": 0.3, "stem_number": 0.10301463511207881, "stem_number_mass": 0.9999921917915344, "stem_forecast": 0.15187579845347507, "stem_forecast_mass": 0.9999970197677612},
    {"item_id": "high23762.txt", "passage_id": "2aeb005b82100644f79972780faaee2f", "reader_correct": 1, "a": 0.29867427927273754, "b": 0.28391045454857394, "c": 0.5430126110154037, "c_mass": 0.9999986886978149, "d": 0.29992290933296695, "e": 0.21420342161539047, "f_grid_value": 70, "f": 0.7, "stem_number": 0.3048975126286111, "stem_number_mass": 0.999918520450592, "stem_forecast": 0.3103021637471192, "stem_forecast_mass": 0.9999986886978149},
    {"item_id": "high9501.txt", "passage_id": "b563246b32d3c26b2dec882c2702265c", "reader_correct": 1, "a": 0.42140064562558943, "b": 0.7000827956120231, "c": 0.6990943894049689, "c_mass": 1.0000001192092896, "d": 0.3757573922377536, "e": 0.6782020770288733, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7000436630743132, "stem_number_mass": 0.9999788999557495, "stem_forecast": 0.7000228000759106, "stem_forecast_mass": 0.999998152256012},
    {"item_id": "high16947.txt", "passage_id": "fe40b9fe0a3a40e14925fc52362e2559", "reader_correct": 1, "a": 0.11431042737073793, "b": 0.2902217203735724, "c": 0.550755909967836, "c_mass": 0.9997415542602539, "d": 0.30003310788807414, "e": 0.2996645529724276, "f_grid_value": 70, "f": 0.7, "stem_number": 0.31888234280134103, "stem_number_mass": 0.9999810457229614, "stem_forecast": 0.3428187802842122, "stem_forecast_mass": 0.9999938011169434},
    {"item_id": "high5537.txt", "passage_id": "db01e484a1cd58d3e79c7a67d9e10735", "reader_correct": 1, "a": 0.39682635854495246, "b": 0.7004148634415416, "c": 0.6986725920380398, "c_mass": 0.9999534487724304, "d": 0.32325384417991787, "e": 0.6878439791340951, "f_grid_value": 70, "f": 0.7, "stem_number": 0.700995554319968, "stem_number_mass": 0.9999786019325256, "stem_forecast": 0.7000043870660285, "stem_forecast_mass": 0.9999999403953552},
    {"item_id": "high3867.txt", "passage_id": "7450b898b5835277e41667535f869fdb", "reader_correct": 1, "a": 0.43496460088444977, "b": 0.6891634367442138, "c": 0.7007758981248318, "c_mass": 0.9999995827674866, "d": 0.30056405801289293, "e": 0.3025131441408681, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6945180847063199, "stem_number_mass": 0.9999532699584961, "stem_forecast": 0.6987537911212847, "stem_forecast_mass": 0.9999985098838806},
    {"item_id": "high15750.txt", "passage_id": "6ce30373f605c06a29175f584b12e71d", "reader_correct": 1, "a": 0.10704865555839578, "b": 0.39599009123586465, "c": 0.5622676549106082, "c_mass": 0.9999979734420776, "d": 0.30001430789944217, "e": 0.3033727372688503, "f_grid_value": 70, "f": 0.7, "stem_number": 0.3066027850539925, "stem_number_mass": 0.9999061822891235, "stem_forecast": 0.31383450259563767, "stem_forecast_mass": 0.9999866485595703},
    {"item_id": "high1258.txt", "passage_id": "e335a4ea6ba962632672b576736906cd", "reader_correct": 1, "a": 0.14242623859295991, "b": 0.7016599701479381, "c": 0.6900750190011647, "c_mass": 0.9993103742599487, "d": 0.309560847878213, "e": 0.6927703664926185, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7099278242609768, "stem_number_mass": 0.9999649524688721, "stem_forecast": 0.7000508502009591, "stem_forecast_mass": 0.9999995231628418},
    {"item_id": "high16400.txt", "passage_id": "cf81ea94258160e8d11dade116871d75", "reader_correct": 1, "a": 0.286187826917893, "b": 0.7273214683266139, "c": 0.7213310894718421, "c_mass": 0.9999998807907104, "d": 0.5479750007545263, "e": 0.6999925628440085, "f_grid_value": 70, "f": 0.7, "stem_number": 0.750131078918897, "stem_number_mass": 0.99996018409729, "stem_forecast": 0.7434666081612504, "stem_forecast_mass": 0.9999810457229614},
    {"item_id": "high8662.txt", "passage_id": "51d57397caa0430d04e4442b48f23286", "reader_correct": 1, "a": 0.44328212002527106, "b": 0.6972985361809152, "c": 0.5332197909676079, "c_mass": 0.9999946355819702, "d": 0.3007428423712989, "e": 0.4592862003637135, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6148721265120505, "stem_number_mass": 0.9999148845672607, "stem_forecast": 0.6972595511920145, "stem_forecast_mass": 0.9999992251396179},
    {"item_id": "high1046.txt", "passage_id": "7dd32db79f9cf166a6a2f81f6bc9e1a9", "reader_correct": 1, "a": 0.23175497606509016, "b": 0.49071987843938786, "c": 0.3283774123755608, "c_mass": 0.9999974370002747, "d": 0.3000159663757834, "e": 0.3006434565023631, "f_grid_value": 70, "f": 0.7, "stem_number": 0.33724133724195104, "stem_number_mass": 0.9999158382415771, "stem_forecast": 0.3299354132159366, "stem_forecast_mass": 0.9999974370002747},
    {"item_id": "high312.txt", "passage_id": "c4763a1b7e69876a2e1c6b32befa2d38", "reader_correct": 0, "a": 0.6508778406309654, "b": 0.6996014955810866, "c": 0.7012422499317476, "c_mass": 1.0, "d": 0.33328516738593766, "e": 0.6426894657503095, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6998588242686617, "stem_number_mass": 0.999994158744812, "stem_forecast": 0.7000206207969502, "stem_forecast_mass": 0.9999997615814209},
    {"item_id": "high12664.txt", "passage_id": "397463e6e8f4e521cbfdcb034d25598f", "reader_correct": 1, "a": 0.1046957639661026, "b": 0.8973545667506633, "c": 0.89901891797907, "c_mass": 0.9999999403953552, "d": 0.6999958432083745, "e": 0.7000736577944003, "f_grid_value": 70, "f": 0.7, "stem_number": 0.8964162285259689, "stem_number_mass": 0.9999706745147705, "stem_forecast": 0.8994615198298821, "stem_forecast_mass": 0.9999486207962036},
    {"item_id": "high9172.txt", "passage_id": "f4df321f465bf253ff9829e914da905c", "reader_correct": 0, "a": 0.491558280804855, "b": 0.7002214032006873, "c": 0.7055116011482524, "c_mass": 0.9999997615814209, "d": 0.3054801816419944, "e": 0.620224554564191, "f_grid_value": 10, "f": 0.1, "stem_number": 0.7006041968921726, "stem_number_mass": 0.9999807476997375, "stem_forecast": 0.7004355564280547, "stem_forecast_mass": 0.9999968409538269},
    {"item_id": "high22873.txt", "passage_id": "a3c7e46dc4907d1403be41172f1b5660", "reader_correct": 1, "a": 0.15316945372374363, "b": 0.7007904672342401, "c": 0.6736745882025372, "c_mass": 0.9991339445114136, "d": 0.4913897072762665, "e": 0.6999871753343773, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7002950109211062, "stem_number_mass": 0.9999927282333374, "stem_forecast": 0.7000147669175668, "stem_forecast_mass": 0.9999995231628418},
    {"item_id": "high197.txt", "passage_id": "005168651d49018eb842f13232bd5f3c", "reader_correct": 1, "a": 0.15475533080893486, "b": 0.7089306678149038, "c": 0.699742383593192, "c_mass": 0.9999998211860657, "d": 0.3700325741502203, "e": 0.6998941867757243, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7224662276819883, "stem_number_mass": 0.9998435378074646, "stem_forecast": 0.7000308028209219, "stem_forecast_mass": 0.9999997019767761},
    {"item_id": "high8081.txt", "passage_id": "d641a4938f4892cb816b3eaf846b94a4", "reader_correct": 0, "a": 0.20189793893192878, "b": 0.7000455534412154, "c": 0.7016498647784741, "c_mass": 1.0, "d": 0.3098107270083381, "e": 0.6168401319110831, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7008455763749243, "stem_number_mass": 0.9999871253967285, "stem_forecast": 0.7000520366677273, "stem_forecast_mass": 0.9999997615814209},
    {"item_id": "high3432.txt", "passage_id": "2bc05e47d62bdcd12d170f621a59de2e", "reader_correct": 1, "a": 0.39500547128730634, "b": 0.7304025652512703, "c": 0.7060234257015625, "c_mass": 0.9999995231628418, "d": 0.3003910345929753, "e": 0.6988521897957113, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7812799057587814, "stem_number_mass": 0.9999054074287415, "stem_forecast": 0.7180158525058508, "stem_forecast_mass": 0.9999903440475464},
    {"item_id": "high9004.txt", "passage_id": "702c4e5705f3440afa019e4044e0bf77", "reader_correct": 1, "a": 0.10067298775060415, "b": 0.11771092812420209, "c": 0.29688089087885694, "c_mass": 0.9999995231628418, "d": 0.27481732376227297, "e": 0.19400994603431845, "f_grid_value": 70, "f": 0.7, "stem_number": 0.10966345598934579, "stem_number_mass": 0.9999839067459106, "stem_forecast": 0.1033841418572019, "stem_forecast_mass": 0.9999991059303284},
    {"item_id": "high23841.txt", "passage_id": "bbedd00628597897b401eb49418732de", "reader_correct": 1, "a": 0.15672024680357774, "b": 0.7279286524584434, "c": 0.6691927217560547, "c_mass": 0.9999990463256836, "d": 0.30666565364417697, "e": 0.5001034818532332, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7180824700682443, "stem_number_mass": 0.9989120364189148, "stem_forecast": 0.7095656990206172, "stem_forecast_mass": 0.9999833703041077},
    {"item_id": "high4281.txt", "passage_id": "180cb6c1591836d4f6b8b8513b23b681", "reader_correct": 0, "a": 0.21663800709083023, "b": 0.7083124208227916, "c": 0.6746885979196229, "c_mass": 0.014565755613148212, "d": 0.30386174103178054, "e": 0.33376453279759755, "f_grid_value": 10, "f": 0.1, "stem_number": 0.7084940242480446, "stem_number_mass": 0.9999852180480957, "stem_forecast": 0.7000143418765626, "stem_forecast_mass": 0.9999938011169434},
    {"item_id": "high14956.txt", "passage_id": "41a78c1dd8e1fd38d3a8a59a65069063", "reader_correct": 1, "a": 0.23253221391298323, "b": 0.7001763639986455, "c": 0.716486161454188, "c_mass": 0.9999862313270569, "d": 0.6181011769630301, "e": 0.699993961851439, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7004881948409412, "stem_number_mass": 0.9999982714653015, "stem_forecast": 0.7000197943855327, "stem_forecast_mass": 1.0},
    {"item_id": "high14462.txt", "passage_id": "7965aa77dbba4a81c1b4f2a22ba79d12", "reader_correct": 1, "a": 0.19594788875587507, "b": 0.3053595341555715, "c": 0.4773108768947889, "c_mass": 0.999963104724884, "d": 0.3000077435144802, "e": 0.30001338733823385, "f_grid_value": 70, "f": 0.7, "stem_number": 0.3118336140198824, "stem_number_mass": 0.9999656081199646, "stem_forecast": 0.30054535608551897, "stem_forecast_mass": 0.999999463558197},
    {"item_id": "high14544.txt", "passage_id": "cf4626c1fc61a3586ab67ac3a8c16358", "reader_correct": 1, "a": 0.4052629841246977, "b": 0.699997177649827, "c": 0.6884368909982517, "c_mass": 0.9999989867210388, "d": 0.31361599764035225, "e": 0.6952942092406217, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7001738757184214, "stem_number_mass": 0.9999850392341614, "stem_forecast": 0.7000020809880668, "stem_forecast_mass": 1.0000001192092896},
    {"item_id": "high17246.txt", "passage_id": "66df32b3f0e7e8372fe562c27f9d015e", "reader_correct": 1, "a": 0.15119415951863033, "b": 0.7022656386529843, "c": 0.7195921356489511, "c_mass": 0.9999997019767761, "d": 0.5535062944337914, "e": 0.6999880044386735, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7069624272482614, "stem_number_mass": 0.9999872446060181, "stem_forecast": 0.7000073296784806, "stem_forecast_mass": 1.0},
    {"item_id": "high17082.txt", "passage_id": "a766b9b3c22c64c7e66c1575ce2f8852", "reader_correct": 0, "a": 0.1211066111514861, "b": 0.6991784587444384, "c": 0.6744280907070308, "c_mass": 0.9999979734420776, "d": 0.3002919362352051, "e": 0.3268583992082487, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6924104966536091, "stem_number_mass": 0.9999892711639404, "stem_forecast": 0.6958126437792188, "stem_forecast_mass": 0.9999979734420776},
    {"item_id": "high20399.txt", "passage_id": "98ddb1d68212f3f666674586f9a2c3bc", "reader_correct": 1, "a": 0.11684970102581496, "b": 0.5773196888878588, "c": 0.5986845728961423, "c_mass": 0.9997408390045166, "d": 0.30032409574206587, "e": 0.31461395832317174, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7017088389740143, "stem_number_mass": 0.9999790787696838, "stem_forecast": 0.6998665052692975, "stem_forecast_mass": 0.9999990463256836},
    {"item_id": "high9276.txt", "passage_id": "c1e990f8dd8d6792d8788ef04a3d8796", "reader_correct": 1, "a": 0.1996413371348502, "b": 0.7000020836116209, "c": 0.700155832145883, "c_mass": 0.9999999403953552, "d": 0.3261266084238596, "e": 0.6952506565637687, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6999350344655134, "stem_number_mass": 0.9999863505363464, "stem_forecast": 0.6999992491414441, "stem_forecast_mass": 0.9999999403953552},
    {"item_id": "high9077.txt", "passage_id": "0ee11ebba633f25812b7d09529a23735", "reader_correct": 1, "a": 0.10246203818331874, "b": 0.23650193467499234, "c": 0.34232214085151924, "c_mass": 0.9999986290931702, "d": 0.30000248822546255, "e": 0.29821655960663507, "f_grid_value": 70, "f": 0.7, "stem_number": 0.24340640382129136, "stem_number_mass": 0.9999645352363586, "stem_forecast": 0.2967689466555868, "stem_forecast_mass": 0.9999977350234985},
    {"item_id": "high18154.txt", "passage_id": "8edec63f6fac82f996cd0856d548d95d", "reader_correct": 0, "a": 0.19543971631387674, "b": 0.5244055615409097, "c": 0.48496581856251, "c_mass": 0.9999980926513672, "d": 0.2997275735157851, "e": 0.2999897885031046, "f_grid_value": 70, "f": 0.7, "stem_number": 0.5032905462046686, "stem_number_mass": 0.9997482299804688, "stem_forecast": 0.5860633914647725, "stem_forecast_mass": 0.999989926815033},
    {"item_id": "high7930.txt", "passage_id": "792a70a25c7f5d37f12ef1a803edd9d3", "reader_correct": 0, "a": 0.3751081342553104, "b": 0.6991648408768375, "c": 0.7068131999225308, "c_mass": 0.9976162910461426, "d": 0.30667028523904466, "e": 0.5305867400784517, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6970928273341884, "stem_number_mass": 0.9999659657478333, "stem_forecast": 0.6998133332801975, "stem_forecast_mass": 0.999999463558197},
    {"item_id": "high7231.txt", "passage_id": "594dbb701e68f86504df453ab2df8e70", "reader_correct": 1, "a": 0.12074553763103187, "b": 0.2975795766539477, "c": 0.44155513094177423, "c_mass": 0.9999934434890747, "d": 0.17404768152779604, "e": 0.12076609548957701, "f_grid_value": 70, "f": 0.7, "stem_number": 0.28640871829955084, "stem_number_mass": 0.9999637603759766, "stem_forecast": 0.29987165269384397, "stem_forecast_mass": 0.9999982714653015},
    {"item_id": "high20626.txt", "passage_id": "92249ef0a4c8f006e6ec6d2b327733af", "reader_correct": 1, "a": 0.10576679912072112, "b": 0.6999312842232033, "c": 0.6625472779451035, "c_mass": 0.9999392628669739, "d": 0.4991407621149563, "e": 0.6423840253899807, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6986793723619821, "stem_number_mass": 0.9999682903289795, "stem_forecast": 0.699990005552586, "stem_forecast_mass": 0.9999967813491821},
    {"item_id": "high1936.txt", "passage_id": "24b07de166bbbb8ecf0dc06e1f0c6fd8", "reader_correct": 0, "a": 0.11831352618506759, "b": 0.7088814265108763, "c": 0.5920726203324851, "c_mass": 0.9999464750289917, "d": 0.3001601971447715, "e": 0.30346490209757015, "f_grid_value": 70, "f": 0.7, "stem_number": 0.5027576067295925, "stem_number_mass": 0.9998323917388916, "stem_forecast": 0.565703296631852, "stem_forecast_mass": 0.999984085559845},
    {"item_id": "high9786.txt", "passage_id": "755e66c72cbdbb350b0e1410cfbd3a89", "reader_correct": 1, "a": 0.11809621819054378, "b": 0.8031194730668938, "c": 0.8274058733196497, "c_mass": 0.9999997615814209, "d": 0.6999954341908541, "e": 0.7064187897297504, "f_grid_value": 70, "f": 0.7, "stem_number": 0.8847283848820878, "stem_number_mass": 0.9999395608901978, "stem_forecast": 0.8543554613376045, "stem_forecast_mass": 0.9999558925628662},
    {"item_id": "high7081.txt", "passage_id": "d50d3408fede467ec4acace752558378", "reader_correct": 1, "a": 0.5188122799502469, "b": 0.6944392334826159, "c": 0.6917466513279861, "c_mass": 1.0, "d": 0.30004717023258687, "e": 0.31993831039174997, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6960075658099829, "stem_number_mass": 0.9999604821205139, "stem_forecast": 0.6999597626508641, "stem_forecast_mass": 0.9999995827674866},
    {"item_id": "high13709.txt", "passage_id": "1836eeb20fcb148a5bc3451f127f1ffb", "reader_correct": 1, "a": 0.45569255010344834, "b": 0.8868728069236329, "c": 0.7444631240155384, "c_mass": 0.9999998807907104, "d": 0.6999722151036031, "e": 0.7011274303711643, "f_grid_value": 70, "f": 0.7, "stem_number": 0.856815832767766, "stem_number_mass": 0.9999327659606934, "stem_forecast": 0.8624075236582955, "stem_forecast_mass": 0.9997215867042542},
    {"item_id": "high4080.txt", "passage_id": "cfd35b1ad17f517a3dcbb5037c228d47", "reader_correct": 0, "a": 0.17303277261392047, "b": 0.7006759046711069, "c": 0.6838657990349163, "c_mass": 0.999999463558197, "d": 0.3586793356735468, "e": 0.6948321491611739, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7010201447987648, "stem_number_mass": 0.9999865889549255, "stem_forecast": 0.699999102096136, "stem_forecast_mass": 0.9999993443489075},
    {"item_id": "high19338.txt", "passage_id": "5bbcb3b7a6a020f830ffe4cf0572689e", "reader_correct": 0, "a": 0.3309338652646683, "b": 0.7000988487699953, "c": 0.6829891720911985, "c_mass": 1.0, "d": 0.3468119797200199, "e": 0.6686846683856007, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7004819419596154, "stem_number_mass": 0.9999315142631531, "stem_forecast": 0.7000110610098519, "stem_forecast_mass": 0.9999988079071045},
    {"item_id": "high19233.txt", "passage_id": "9f79e264fd5008144bd05deaf930e95a", "reader_correct": 0, "a": 0.44613998413627026, "b": 0.7027441728822638, "c": 0.7169343208066418, "c_mass": 0.999998927116394, "d": 0.3022166703378505, "e": 0.6985162891420266, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7238447453908929, "stem_number_mass": 0.999900221824646, "stem_forecast": 0.7023346818815563, "stem_forecast_mass": 0.9999972581863403},
    {"item_id": "high1465.txt", "passage_id": "af388f051a7418d0b4e436284b5867ae", "reader_correct": 1, "a": 0.12370428177817136, "b": 0.3213486035345468, "c": 0.2999669747954641, "c_mass": 0.9999524354934692, "d": 0.2999668691006588, "e": 0.14797578223693195, "f_grid_value": 70, "f": 0.7, "stem_number": 0.29456880615000053, "stem_number_mass": 0.9999574422836304, "stem_forecast": 0.3450587534317551, "stem_forecast_mass": 0.9999969005584717},
    {"item_id": "high8131.txt", "passage_id": "3c9666299471776da4a9b3f9ebaa942d", "reader_correct": 1, "a": 0.7435154106404416, "b": 0.8998992473049279, "c": 0.8596353249809261, "c_mass": 0.9999990463256836, "d": 0.7006147215458474, "e": 0.8990189074736495, "f_grid_value": 70, "f": 0.7, "stem_number": 0.8996387998612675, "stem_number_mass": 0.9999831914901733, "stem_forecast": 0.899979945948915, "stem_forecast_mass": 0.9999991655349731},
    {"item_id": "high15940.txt", "passage_id": "23f8c0b055a96cac7e7edd39efdab68b", "reader_correct": 0, "a": 0.1515123809937542, "b": 0.6200045683130347, "c": 0.6949004071105515, "c_mass": 0.9999975562095642, "d": 0.30017823678917344, "e": 0.45145972975330195, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6737416071107735, "stem_number_mass": 0.9999271631240845, "stem_forecast": 0.6584608024085568, "stem_forecast_mass": 0.9999979734420776},
    {"item_id": "high11433.txt", "passage_id": "69182efd326daea31babc06dee30a9d9", "reader_correct": 1, "a": 0.4705130132895071, "b": 0.699223468154947, "c": 0.6470713193401358, "c_mass": 0.9999994039535522, "d": 0.300294603823818, "e": 0.3282225815975124, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6944731921166706, "stem_number_mass": 0.9999858140945435, "stem_forecast": 0.6999686947282497, "stem_forecast_mass": 0.9999998211860657},
    {"item_id": "high2776.txt", "passage_id": "3792c84ea8feff6625a63833361a9c67", "reader_correct": 0, "a": 0.1013006817654058, "b": 0.5814108605594714, "c": 0.5234333340474165, "c_mass": 0.9999983310699463, "d": 0.30014599654925683, "e": 0.3026742920801755, "f_grid_value": 70, "f": 0.7, "stem_number": 0.5237040956443646, "stem_number_mass": 0.9999426603317261, "stem_forecast": 0.6983339818747578, "stem_forecast_mass": 0.9999967217445374},
    {"item_id": "high5652.txt", "passage_id": "7c8c317db63b1ca9cf2a5c2362cb2f54", "reader_correct": 0, "a": 0.1406808750689093, "b": 0.6424409771184513, "c": 0.26613742326200174, "c_mass": 0.9999364614486694, "d": 0.2998315919342768, "e": 0.1733727145587732, "f_grid_value": 70, "f": 0.7, "stem_number": 0.4288884271827762, "stem_number_mass": 0.9998847842216492, "stem_forecast": 0.43406724352035275, "stem_forecast_mass": 0.9999980926513672},
    {"item_id": "high953.txt", "passage_id": "860922a2f01979e5fc848d3d4d22b5d7", "reader_correct": 1, "a": 0.1820799611362333, "b": 0.6493070950073999, "c": 0.597355262443796, "c_mass": 0.999990701675415, "d": 0.30002669686427813, "e": 0.30183220088437884, "f_grid_value": 70, "f": 0.7, "stem_number": 0.4568383701380787, "stem_number_mass": 0.9999093413352966, "stem_forecast": 0.6720247609485556, "stem_forecast_mass": 0.999997615814209},
    {"item_id": "high4162.txt", "passage_id": "008a361c0419d9d2a96c65e2206c2886", "reader_correct": 1, "a": 0.41068413431225775, "b": 0.7393550808809048, "c": 0.7480523623846885, "c_mass": 0.9999160766601562, "d": 0.30203717729262725, "e": 0.6994495890761725, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7193504414101537, "stem_number_mass": 0.999973475933075, "stem_forecast": 0.701074108486585, "stem_forecast_mass": 0.9999995827674866},
    {"item_id": "high19056.txt", "passage_id": "651ed7e67efe8e265bbb478cb5538bab", "reader_correct": 1, "a": 0.5044365739004673, "b": 0.7050251142093459, "c": 0.6997228755869978, "c_mass": 0.9999997019767761, "d": 0.30020121748326767, "e": 0.6895462302168649, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7165183350810466, "stem_number_mass": 0.9999562501907349, "stem_forecast": 0.7001779050524872, "stem_forecast_mass": 0.9999992847442627},
    {"item_id": "high23508.txt", "passage_id": "bdfd2f78681d725c3bf653411795615e", "reader_correct": 1, "a": 0.12530199687346122, "b": 0.7001673532001669, "c": 0.7011650746661094, "c_mass": 0.9994889497756958, "d": 0.30383252759967905, "e": 0.5861430130509898, "f_grid_value": 70, "f": 0.7, "stem_number": 0.699630185017333, "stem_number_mass": 0.9999919533729553, "stem_forecast": 0.6999807287361541, "stem_forecast_mass": 0.9999997615814209},
    {"item_id": "high9693.txt", "passage_id": "dd36c8f7820791ef0db57697f587a8b7", "reader_correct": 1, "a": 0.14273772234086615, "b": 0.5565438368539857, "c": 0.628963664296599, "c_mass": 0.9999998211860657, "d": 0.30008391694829845, "e": 0.40825200067914735, "f_grid_value": 70, "f": 0.7, "stem_number": 0.45497988122735733, "stem_number_mass": 0.9999385476112366, "stem_forecast": 0.3063094456192632, "stem_forecast_mass": 0.9999994039535522},
    {"item_id": "high9302.txt", "passage_id": "d2e8e3f70c2de33a368731d058fd25fb", "reader_correct": 1, "a": 0.10388861018637247, "b": 0.3347558749479884, "c": 0.2258125821884173, "c_mass": 0.9999903440475464, "d": 0.13040868357416066, "e": 0.19409291652807836, "f_grid_value": 70, "f": 0.7, "stem_number": 0.22208108770039744, "stem_number_mass": 0.9999130964279175, "stem_forecast": 0.2891109213607545, "stem_forecast_mass": 0.9999919533729553},
    {"item_id": "high4226.txt", "passage_id": "7d1c2f008bd43533590530fbac2fa13c", "reader_correct": 1, "a": 0.1456260250853382, "b": 0.7000152846565313, "c": 0.698833567663015, "c_mass": 0.9999999403953552, "d": 0.47729849870029095, "e": 0.6999751145902561, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7006620797119242, "stem_number_mass": 0.9999871850013733, "stem_forecast": 0.6999999180228856, "stem_forecast_mass": 1.0},
    {"item_id": "high9472.txt", "passage_id": "2214d26f6cc73155d8a2fb6a06f5d5f2", "reader_correct": 1, "a": 0.19472998255798185, "b": 0.7000591156893516, "c": 0.7000117301776391, "c_mass": 0.9999999403953552, "d": 0.6987804164090405, "e": 0.7000000051308626, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7001493817549075, "stem_number_mass": 0.9999969601631165, "stem_forecast": 0.7000068489637271, "stem_forecast_mass": 0.9999999403953552},
    {"item_id": "high4269.txt", "passage_id": "2a20763b139ac8df024e8e1befcd18f4", "reader_correct": 1, "a": 0.45871786499829537, "b": 0.7000378763570053, "c": 0.7000988978786944, "c_mass": 0.9999999403953552, "d": 0.30344475851684816, "e": 0.6757579636234619, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7001953082655001, "stem_number_mass": 0.9999983906745911, "stem_forecast": 0.7000023330151955, "stem_forecast_mass": 1.0},
    {"item_id": "high10709.txt", "passage_id": "c8524265f022b763937e31fc2db4526c", "reader_correct": 0, "a": 0.15043192667494007, "b": 0.6995088292966953, "c": 0.6676254887240379, "c_mass": 0.2585498094558716, "d": 0.34883650462051297, "e": 0.6347654050576571, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6973619386919715, "stem_number_mass": 0.9999457597732544, "stem_forecast": 0.6995889221544942, "stem_forecast_mass": 0.9999727010726929},
    {"item_id": "high22828.txt", "passage_id": "afae6da3efaa6fc43083ffb773404009", "reader_correct": 1, "a": 0.10051373366868056, "b": 0.376261332415197, "c": 0.4794682309236483, "c_mass": 0.9997813701629639, "d": 0.30002271681299797, "e": 0.3002857396534812, "f_grid_value": 70, "f": 0.7, "stem_number": 0.40558293923469885, "stem_number_mass": 0.9999277591705322, "stem_forecast": 0.6043132112595377, "stem_forecast_mass": 0.9999904632568359},
    {"item_id": "high12011.txt", "passage_id": "883aaf817994fd078979a9c133a46a0b", "reader_correct": 1, "a": 0.12303896987996807, "b": 0.2789844482491249, "c": 0.5546904208061918, "c_mass": 0.9999983310699463, "d": 0.2998465537657663, "e": 0.24201947062700185, "f_grid_value": 70, "f": 0.7, "stem_number": 0.2950596240235296, "stem_number_mass": 0.9999432563781738, "stem_forecast": 0.30355471137251966, "stem_forecast_mass": 0.9999972581863403},
    {"item_id": "high20730.txt", "passage_id": "5cd67be58ea260a778fbbe184b0be1b9", "reader_correct": 1, "a": 0.1180812012151988, "b": 0.6970839853969043, "c": 0.7015635975931155, "c_mass": 0.9999983310699463, "d": 0.3002446953889133, "e": 0.6092424106342669, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6689400027598746, "stem_number_mass": 0.999877393245697, "stem_forecast": 0.6993227051142491, "stem_forecast_mass": 0.999998152256012},
    {"item_id": "high9091.txt", "passage_id": "a302fcecd41e55f5467909b85fdadc59", "reader_correct": 0, "a": 0.5673669967012797, "b": 0.6997470206113784, "c": 0.700746851677652, "c_mass": 1.0, "d": 0.3002539942138041, "e": 0.3317102978479289, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7018616016071272, "stem_number_mass": 0.9999885559082031, "stem_forecast": 0.699981955309534, "stem_forecast_mass": 1.0},
    {"item_id": "high2182.txt", "passage_id": "9e09926c4e452b2fda2ff05b64d4cdfc", "reader_correct": 1, "a": 0.14694430375460046, "b": 0.6303788838253082, "c": 0.5286780594639305, "c_mass": 0.999999463558197, "d": 0.29998114161549677, "e": 0.2939972645638723, "f_grid_value": 70, "f": 0.7, "stem_number": 0.5274223661018106, "stem_number_mass": 0.9999417066574097, "stem_forecast": 0.6753032904506039, "stem_forecast_mass": 0.9999883770942688},
    {"item_id": "high12355.txt", "passage_id": "76a5d334768cb8c75b8cae7e73e9dacf", "reader_correct": 0, "a": 0.11509311916629704, "b": 0.6906827556863991, "c": 0.5010587617924623, "c_mass": 0.9999996423721313, "d": 0.3024908224814842, "e": 0.6631678921573703, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6882940365782636, "stem_number_mass": 0.9999895691871643, "stem_forecast": 0.6997222524438572, "stem_forecast_mass": 0.9999992847442627},
    {"item_id": "high19264.txt", "passage_id": "20064e475f215bfe3549b6faffd4208f", "reader_correct": 1, "a": 0.1796443141311086, "b": 0.6999766480077272, "c": 0.6504498874114992, "c_mass": 0.9999963641166687, "d": 0.30233852219050045, "e": 0.37840530431506436, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6998387821683602, "stem_number_mass": 0.9999891519546509, "stem_forecast": 0.7000010701616767, "stem_forecast_mass": 0.9999998211860657},
    {"item_id": "high188.txt", "passage_id": "c447d03916f79cf0823cb4bf512b459e", "reader_correct": 0, "a": 0.11602881617115572, "b": 0.699734621234993, "c": 0.7039447114368885, "c_mass": 1.0, "d": 0.30195505391675137, "e": 0.34938520902974596, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6973163902628235, "stem_number_mass": 0.9999721050262451, "stem_forecast": 0.699998477250319, "stem_forecast_mass": 0.9999998807907104},
    {"item_id": "high7693.txt", "passage_id": "f55c7a550eae9d1c3218e6c55263ddaa", "reader_correct": 0, "a": 0.10737899032908937, "b": 0.15314338937842617, "c": 0.2079082442068005, "c_mass": 0.9999932050704956, "d": 0.29998682800793, "e": 0.2510062205624988, "f_grid_value": 70, "f": 0.7, "stem_number": 0.10807879868583016, "stem_number_mass": 0.9999939203262329, "stem_forecast": 0.1151754285604764, "stem_forecast_mass": 0.999999463558197},
    {"item_id": "high20268.txt", "passage_id": "336f7fed07fa8a20116a3b9b09ee6ed1", "reader_correct": 1, "a": 0.11837392764567811, "b": 0.7413077162402013, "c": 0.7033415956590326, "c_mass": 0.9999980926513672, "d": 0.5377300897488343, "e": 0.7004648182429061, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7575702532450058, "stem_number_mass": 0.9998297691345215, "stem_forecast": 0.7288266156194603, "stem_forecast_mass": 0.9999727010726929},
    {"item_id": "high21773.txt", "passage_id": "889685d4d49104bfa55f1b0322493584", "reader_correct": 1, "a": 0.10007585615469664, "b": 0.2596639036427077, "c": 0.10398387945177684, "c_mass": 0.9998906850814819, "d": 0.30006293762916786, "e": 0.22605152022168493, "f_grid_value": 70, "f": 0.7, "stem_number": 0.11310728947522723, "stem_number_mass": 0.9998983144760132, "stem_forecast": 0.15464847579103744, "stem_forecast_mass": 0.9999819397926331},
    {"item_id": "high20742.txt", "passage_id": "643c5404243ec44adcff50d1dcaf8dec", "reader_correct": 1, "a": 0.36278133095435633, "b": 0.70312307145099, "c": 0.7375952906343652, "c_mass": 0.9999977350234985, "d": 0.3002770456708895, "e": 0.5029672771057394, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7213749395052625, "stem_number_mass": 0.9998952150344849, "stem_forecast": 0.7066791911548047, "stem_forecast_mass": 0.9999950528144836},
    {"item_id": "high3449.txt", "passage_id": "3c84381f4800bcedafe3f29430990540", "reader_correct": 0, "a": 0.1062588775253583, "b": 0.22694824820827272, "c": 0.3442494964313508, "c_mass": 0.9996858835220337, "d": 0.29999818973416364, "e": 0.2856886502405453, "f_grid_value": 70, "f": 0.7, "stem_number": 0.25445061160494586, "stem_number_mass": 0.9999648332595825, "stem_forecast": 0.2997371203582663, "stem_forecast_mass": 0.9999991059303284},
    {"item_id": "high8296.txt", "passage_id": "25fbcbe5c1982698b08ce912464261a1", "reader_correct": 0, "a": 0.10475837506544032, "b": 0.504632424281309, "c": 0.6543488792499587, "c_mass": 0.9999976754188538, "d": 0.3000611675092301, "e": 0.3028531931445087, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6040814775619845, "stem_number_mass": 0.999933123588562, "stem_forecast": 0.6828479792641932, "stem_forecast_mass": 0.9999975562095642},
    {"item_id": "high9741.txt", "passage_id": "12088b0c460d3845e55a20c7005ce670", "reader_correct": 1, "a": 0.12280755983819057, "b": 0.700113148100562, "c": 0.7035334426368021, "c_mass": 0.9999837875366211, "d": 0.3087403658527848, "e": 0.4221288519418958, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7010071886449296, "stem_number_mass": 0.9999895691871643, "stem_forecast": 0.7000031469793179, "stem_forecast_mass": 0.9999998807907104},
    {"item_id": "high7116.txt", "passage_id": "35a883756ddbeb96b3e9bfcaaae816d7", "reader_correct": 1, "a": 0.5797744064460649, "b": 0.7010372701175972, "c": 0.7001616205130669, "c_mass": 1.0, "d": 0.673284123370253, "e": 0.6999988201107431, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7053119364193278, "stem_number_mass": 0.9999457001686096, "stem_forecast": 0.7000780264411429, "stem_forecast_mass": 0.9999983906745911},
    {"item_id": "high1827.txt", "passage_id": "390968de3e3b7ca3962c7d1a800d53fe", "reader_correct": 0, "a": 0.2190217267204088, "b": 0.696224106551333, "c": 0.6840496385125826, "c_mass": 0.9999998807907104, "d": 0.30056965783437045, "e": 0.3982249639808046, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6952701786087844, "stem_number_mass": 0.9999765157699585, "stem_forecast": 0.6998705662506226, "stem_forecast_mass": 1.0},
    {"item_id": "high2900.txt", "passage_id": "09cf5e385feed9a5cea6d9a54cfef4b4", "reader_correct": 0, "a": 0.29371986947037854, "b": 0.6998289606394763, "c": 0.6914481097352875, "c_mass": 0.9999998807907104, "d": 0.31013471590783487, "e": 0.5177984280931487, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6998194612561454, "stem_number_mass": 0.9999964237213135, "stem_forecast": 0.7000087465154158, "stem_forecast_mass": 1.0},
    {"item_id": "high11840.txt", "passage_id": "d68f39dcc1551b9264e64c7cc80709db", "reader_correct": 1, "a": 0.48958896605170743, "b": 0.6950378668075976, "c": 0.6383450826922469, "c_mass": 0.9999996423721313, "d": 0.30130032600433215, "e": 0.3557050246145974, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6911539131834659, "stem_number_mass": 0.9999620914459229, "stem_forecast": 0.6999940223169318, "stem_forecast_mass": 0.9999998807907104},
    {"item_id": "high13196.txt", "passage_id": "c9c1355fe68327b29059d59ee4e743d2", "reader_correct": 0, "a": 0.3272939472441962, "b": 0.7006620052505712, "c": 0.6957717147876448, "c_mass": 0.9999992847442627, "d": 0.42753731140232115, "e": 0.6988686716213407, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7009453835659704, "stem_number_mass": 0.9999992251396179, "stem_forecast": 0.7000105282554641, "stem_forecast_mass": 0.9999998807907104},
    {"item_id": "high18880.txt", "passage_id": "703094d5266a7f2c40274761dd22d5c1", "reader_correct": 1, "a": 0.1313443000578517, "b": 0.7006196097905469, "c": 0.5936281321110418, "c_mass": 0.9999996423721313, "d": 0.3172392796550987, "e": 0.6992261424168565, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7024671041527539, "stem_number_mass": 0.9999876618385315, "stem_forecast": 0.7000070803851126, "stem_forecast_mass": 1.0},
    {"item_id": "high23337.txt", "passage_id": "df66d7b6737c8fdbe2faafc45ec18f0f", "reader_correct": 1, "a": 0.2994393218442903, "b": 0.7000073980341475, "c": 0.6962699856604565, "c_mass": 0.9999999403953552, "d": 0.30238907501658535, "e": 0.6904222180013113, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6997641938502727, "stem_number_mass": 0.9999937415122986, "stem_forecast": 0.6999965365670512, "stem_forecast_mass": 1.0},
    {"item_id": "high11857.txt", "passage_id": "0054a723272e378edcfcb82f37008f43", "reader_correct": 1, "a": 0.12817306467181838, "b": 0.7015297383332786, "c": 0.6976820260646711, "c_mass": 0.9999998211860657, "d": 0.5161448351983874, "e": 0.6999798357612965, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7001861323787364, "stem_number_mass": 0.9999863505363464, "stem_forecast": 0.700007799157275, "stem_forecast_mass": 0.9999974966049194},
    {"item_id": "high3250.txt", "passage_id": "02aca2e703e8114ca3e5d04bf095c83e", "reader_correct": 0, "a": 0.20820962452680136, "b": 0.7000526422227421, "c": 0.6991245484304376, "c_mass": 1.0, "d": 0.310051943584884, "e": 0.6921511257000703, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7005188632889919, "stem_number_mass": 0.9999837875366211, "stem_forecast": 0.7000043089213944, "stem_forecast_mass": 1.0},
    {"item_id": "high16790.txt", "passage_id": "59d9f23953ba4cef54d107dd51ce667b", "reader_correct": 1, "a": 0.18319403131026255, "b": 0.28489393448341743, "c": 0.4843094502085969, "c_mass": 0.9998900890350342, "d": 0.30000153644762306, "e": 0.29833258512241273, "f_grid_value": 70, "f": 0.7, "stem_number": 0.3299392518458176, "stem_number_mass": 0.9998882412910461, "stem_forecast": 0.30015366707120616, "stem_forecast_mass": 0.9999970197677612},
    {"item_id": "high10043.txt", "passage_id": "93b2b744f8a5ac0fe5961bb51a1c87fa", "reader_correct": 1, "a": 0.24690256915867245, "b": 0.717015459801352, "c": 0.7027253384413019, "c_mass": 1.0, "d": 0.6995898425675635, "e": 0.7002731209756535, "f_grid_value": 70, "f": 0.7, "stem_number": 0.7600284683977254, "stem_number_mass": 0.9997667074203491, "stem_forecast": 0.7033797842444718, "stem_forecast_mass": 0.9999591112136841},
    {"item_id": "high20395.txt", "passage_id": "60c9aed3bfc087d1f971decabd6f38ec", "reader_correct": 0, "a": 0.6090186480497529, "b": 0.6893794533438251, "c": 0.6813970675195157, "c_mass": 0.9999999403953552, "d": 0.2999347162977163, "e": 0.2503933479455161, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6069942714454717, "stem_number_mass": 0.9999169707298279, "stem_forecast": 0.6985411078560918, "stem_forecast_mass": 0.9999979734420776},
    {"item_id": "high9963.txt", "passage_id": "974113869a82ff13c984b91acf967715", "reader_correct": 1, "a": 0.18813051715401433, "b": 0.4007565818861251, "c": 0.6453343592670165, "c_mass": 0.9999936819076538, "d": 0.29981213474812657, "e": 0.33369891159146703, "f_grid_value": 70, "f": 0.7, "stem_number": 0.3947014938222516, "stem_number_mass": 0.9999399781227112, "stem_forecast": 0.3013126919570782, "stem_forecast_mass": 0.9999980926513672},
    {"item_id": "high14580.txt", "passage_id": "264429cfcf0ddb1290b3893dbab0b560", "reader_correct": 0, "a": 0.4514934084222974, "b": 0.7005261174225925, "c": 0.6638415710191351, "c_mass": 0.9999990463256836, "d": 0.3024911145048693, "e": 0.5355179685228101, "f_grid_value": 70, "f": 0.7, "stem_number": 0.6988625196770999, "stem_number_mass": 0.9999905228614807, "stem_forecast": 0.700024304132615, "stem_forecast_mass": 0.9999998211860657}
   ]
  },
  "Meta-Llama-3-8B-Instruct": {
   "model": "Meta-Llama-3-8B-Instruct",
   "passages": 240,
   "rows": [
    {"item_id": "high6240.txt", "passage_id": "096779c80d1e2ff3cc4c17751e7e1fce", "reader_correct": 0, "a": 0.7635894227338988, "b": 0.6228578354203905, "c": 0.5633929214361318, "c_mass": 0.012553748674690723, "d": 0.5532364036670714, "e": 0.42806138368113716, "f_grid_value": null, "f": null},
    {"item_id": "high20780.txt", "passage_id": "db9da0ccee64f244430cd1b9e4c457fa", "reader_correct": 0, "a": 0.648191700220772, "b": 0.5210051155017003, "c": 0.5222178432759328, "c_mass": 0.0037927734665572643, "d": 0.5718984087744353, "e": 0.344721252188418, "f_grid_value": null, "f": null},
    {"item_id": "high1206.txt", "passage_id": "6bcbcbdbda31c49bb534aca87a1855d8", "reader_correct": 1, "a": 0.6842056231453695, "b": 0.4273466109963904, "c": 0.5690407241242228, "c_mass": 0.0021648150868713856, "d": 0.5556655059971207, "e": 0.36427019420052476, "f_grid_value": null, "f": null},
    {"item_id": "high18909.txt", "passage_id": "73e19986a7a79b0ff274da3f5cfd2480", "reader_correct": 1, "a": 0.6908678526687603, "b": 0.756977749022008, "c": 0.6401989054458594, "c_mass": 9.815439989324659e-05, "d": 0.5595691366045378, "e": 0.39581051924998584, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high4942.txt", "passage_id": "883c9fee98d5d4634468ef1377832089", "reader_correct": 0, "a": 0.8142613375517863, "b": 0.5013964579923534, "c": 0.5612220059897298, "c_mass": 0.004062250256538391, "d": 0.5577437493136183, "e": 0.4273746610477908, "f_grid_value": null, "f": null},
    {"item_id": "high8756.txt", "passage_id": "1f5cac56879ade11a0eb631fd8425854", "reader_correct": 1, "a": 0.6775142756563722, "b": 0.20989004337754358, "c": 0.4479623217744157, "c_mass": 0.005995902232825756, "d": 0.5624795175473801, "e": 0.4106842206588788, "f_grid_value": null, "f": null},
    {"item_id": "high4255.txt", "passage_id": "645f89d16484e1547658d6de5d982ae2", "reader_correct": 1, "a": 0.6784445277892582, "b": 0.8098178252343479, "c": 0.583878206564258, "c_mass": 0.006384864449501038, "d": 0.5912112150102903, "e": 0.6012627863299739, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high17779.txt", "passage_id": "35beca4d228ecc6a0f6d17512cc445aa", "reader_correct": 0, "a": 0.7494820972765759, "b": 0.8489614289211111, "c": 0.6895693297679835, "c_mass": 0.02462662197649479, "d": 0.5860499198576775, "e": 0.546657321028102, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high1845.txt", "passage_id": "da5677b722ecd8c7146a3e6a1ba106ad", "reader_correct": 0, "a": 0.6747352971697732, "b": 0.48176763291200664, "c": 0.709348642714422, "c_mass": 5.0328162615187466e-05, "d": 0.5513656214682716, "e": 0.3969864651225168, "f_grid_value": 50, "f": 0.5},
    {"item_id": "high3499.txt", "passage_id": "83acd2fee5364efb89f4f40395558fc6", "reader_correct": 1, "a": 0.8779130427305746, "b": 0.8994479438663732, "c": 0.8108729027041944, "c_mass": 0.006951210089027882, "d": 0.6269212147743141, "e": 0.7369214191634519, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high21760.txt", "passage_id": "162867d7bf40fa06afc6cd184cb92bc0", "reader_correct": 1, "a": 0.7899157792655526, "b": 0.8732961667321412, "c": 0.7237153881165187, "c_mass": 0.0051344893872737885, "d": 0.6111801448918986, "e": 0.6446563275296554, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high5687.txt", "passage_id": "f1bd4db8a7582507b3d7a448649c331f", "reader_correct": 0, "a": 0.8217260861050374, "b": 0.5374095410978981, "c": 0.7723803591230458, "c_mass": 0.0002864729904104024, "d": 0.5411359017697508, "e": 0.34672149256289747, "f_grid_value": null, "f": null},
    {"item_id": "high4079.txt", "passage_id": "2a976972507159a5c5fac39009b1f0cf", "reader_correct": 0, "a": 0.7419001568038541, "b": 0.7166113464982015, "c": 0.6647058506350104, "c_mass": 0.016202550381422043, "d": 0.5430224206019566, "e": 0.3962523958113153, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high3463.txt", "passage_id": "bf5207c78bea66780075028236e33296", "reader_correct": 1, "a": 0.7638140217346515, "b": 0.5616042482230572, "c": 0.7498310786477047, "c_mass": 0.0004213450592942536, "d": 0.575134797410928, "e": 0.48732778047518743, "f_grid_value": null, "f": null},
    {"item_id": "high18043.txt", "passage_id": "211dc774b86a30a7f9f3d86cccbd8513", "reader_correct": 1, "a": 0.7622701611037547, "b": 0.7445141342960866, "c": 0.6912806721395472, "c_mass": 0.0019332520896568894, "d": 0.5866596118005789, "e": 0.4495130183727355, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high957.txt", "passage_id": "2e420ffca7ff75cadbaadaf965d766c4", "reader_correct": 1, "a": 0.8161142940024211, "b": 0.6998733589166796, "c": 0.7183703501663198, "c_mass": 0.000985703314654529, "d": 0.5664308058640625, "e": 0.4001799822170492, "f_grid_value": null, "f": null},
    {"item_id": "high8082.txt", "passage_id": "ef5307e6eced41d74c9054f08d7a9f50", "reader_correct": 1, "a": 0.6068312752191212, "b": 0.6610283540003912, "c": 0.36648745162383034, "c_mass": 0.024589436128735542, "d": 0.5770391936022687, "e": 0.38814938048247205, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high19318.txt", "passage_id": "7aa775f0500a68e6dedc947cd0f57e8c", "reader_correct": 1, "a": 0.6481410935191299, "b": 0.7453481582547526, "c": 0.5340992746853894, "c_mass": 0.0002984114980790764, "d": 0.5815550515833304, "e": 0.49479325239744276, "f_grid_value": null, "f": null},
    {"item_id": "high10118.txt", "passage_id": "b8d1090d17a0ce940fe4e9f8adba4ef0", "reader_correct": 1, "a": 0.7416010892904712, "b": 0.17740128986974057, "c": 0.6767047748702117, "c_mass": 0.000599863356910646, "d": 0.5499058847530419, "e": 0.3723761460400605, "f_grid_value": null, "f": null},
    {"item_id": "high24270.txt", "passage_id": "02941a327e9c26c268ebdec65737ca13", "reader_correct": 1, "a": 0.7868224505310348, "b": 0.8025879093261483, "c": 0.741446236362793, "c_mass": 0.00885879248380661, "d": 0.571223852088241, "e": 0.48702031671998536, "f_grid_value": null, "f": null},
    {"item_id": "high20161.txt", "passage_id": "35a993c53821f1940962ba3f964a55f1", "reader_correct": 0, "a": 0.7743723046038996, "b": 0.7914502441511478, "c": 0.7183496918479324, "c_mass": 0.0037367581389844418, "d": 0.5967631227396581, "e": 0.5402023099185673, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high1523.txt", "passage_id": "0f484530f056029de5b2b7c650d2e395", "reader_correct": 1, "a": 0.755300839682813, "b": 0.4215144490939743, "c": 0.6713699393324799, "c_mass": 0.004034857265651226, "d": 0.5905881662527674, "e": 0.4862062344070293, "f_grid_value": null, "f": null},
    {"item_id": "high6632.txt", "passage_id": "bb205db05d555ab3a2d30033ac43670f", "reader_correct": 1, "a": 0.7280096938284616, "b": 0.7439540265832388, "c": 0.6297117088146761, "c_mass": 0.00011267358786426485, "d": 0.6023034427005893, "e": 0.5078655590882306, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high13122.txt", "passage_id": "a60a7488e8195ee9bc64bfe0e50a63d9", "reader_correct": 0, "a": 0.5908098618169448, "b": 0.5455241976622073, "c": 0.407885774865954, "c_mass": 0.0006310357712209225, "d": 0.5617688532310592, "e": 0.4211676390498088, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high14898.txt", "passage_id": "60befca05ce045f8f72d15a3ad2e4f38", "reader_correct": 1, "a": 0.6782829629092233, "b": 0.6276533122131491, "c": 0.4925394553180183, "c_mass": 0.0025102270301431417, "d": 0.6019181428461381, "e": 0.5218967410795878, "f_grid_value": null, "f": null},
    {"item_id": "high716.txt", "passage_id": "6ab16c89cd9e5dc01481c64b29d183b8", "reader_correct": 0, "a": 0.761570510144336, "b": 0.7411178012436561, "c": 0.5216430784552288, "c_mass": 0.00854289811104536, "d": 0.5433895919382727, "e": 0.33772099412519774, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high13990.txt", "passage_id": "0ca9c7f3386d57e9154102cf6114337b", "reader_correct": 0, "a": 0.7705287099885676, "b": 0.12435619172053448, "c": 0.42675320915667064, "c_mass": 0.0036533758975565434, "d": 0.5019879657782277, "e": 0.22238756574474258, "f_grid_value": null, "f": null},
    {"item_id": "high7307.txt", "passage_id": "f508dcc5de0e7a9e102b312577cab80f", "reader_correct": 1, "a": 0.8159130561970382, "b": 0.8360894366616418, "c": 0.604189161641425, "c_mass": 0.014154816046357155, "d": 0.5550880365433336, "e": 0.47319862702823745, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high6406.txt", "passage_id": "4a93a87066eb48377877fe0d5fece6a8", "reader_correct": 1, "a": 0.709843433415329, "b": 0.8557006044526121, "c": 0.6664775559355566, "c_mass": 0.0027772814501076937, "d": 0.5858020791427918, "e": 0.479938486949559, "f_grid_value": null, "f": null},
    {"item_id": "high23160.txt", "passage_id": "cec1a8bf394d19f514b994e76e7220ac", "reader_correct": 1, "a": 0.5833767334746119, "b": 0.828544760315006, "c": 0.6429438569009962, "c_mass": 0.002431080909445882, "d": 0.5967780001677141, "e": 0.5923042469986602, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high23952.txt", "passage_id": "0ba3c483612388b39c687520e9928998", "reader_correct": 0, "a": 0.6730914360380794, "b": 0.7503238006721421, "c": 0.5084135349196928, "c_mass": 0.002464910503476858, "d": 0.5926221244924235, "e": 0.490110138536654, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high14114.txt", "passage_id": "686f0cf6894f263c5797641a2c3d6ec0", "reader_correct": 1, "a": 0.7035266952425462, "b": 0.8148219379107752, "c": 0.5480698395354018, "c_mass": 0.00018772482872009277, "d": 0.5918824760015094, "e": 0.5284170217944679, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high8046.txt", "passage_id": "8f90e5292af651d118162db107e1ebbd", "reader_correct": 1, "a": 0.7564050396157076, "b": 0.30165129071362023, "c": 0.6514918225932442, "c_mass": 0.001440582680515945, "d": 0.4940324006166778, "e": 0.2914148974435349, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high713.txt", "passage_id": "b2ad9bfc3b5b0fa2587da834e0ec8585", "reader_correct": 1, "a": 0.6623700671525368, "b": 0.523725024327134, "c": 0.6557248962610488, "c_mass": 0.0005972219514660537, "d": 0.5266687177377024, "e": 0.33928002369014143, "f_grid_value": null, "f": null},
    {"item_id": "high2885.txt", "passage_id": "e1c9e9a93bf5cad75951ba66a8ba1e9f", "reader_correct": 0, "a": 0.8441906392448595, "b": 0.8744544286986117, "c": 0.8129957707581502, "c_mass": 0.0035172910429537296, "d": 0.582763715244471, "e": 0.5596822383532942, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high20569.txt", "passage_id": "8d6c46b23fc8d6d7d10b723aae8d9a53", "reader_correct": 0, "a": 0.710667175682032, "b": 0.1635351236406919, "c": 0.32024507669925056, "c_mass": 0.006505829282104969, "d": 0.5329129585733121, "e": 0.27903011198963845, "f_grid_value": null, "f": null},
    {"item_id": "high21385.txt", "passage_id": "fd545a218ddb638849e01503feb64223", "reader_correct": 1, "a": 0.8200750539179785, "b": 0.8483102271550413, "c": 0.8256032206974382, "c_mass": 0.007230880204588175, "d": 0.5846025664573902, "e": 0.5152030641697127, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high20667.txt", "passage_id": "e621c4fcd4f6cf181b89489f43a562e7", "reader_correct": 1, "a": 0.768348114683846, "b": 0.4370632856063523, "c": 0.6487867134058347, "c_mass": 0.0010531870648264885, "d": 0.5496519719239857, "e": 0.35627129925822587, "f_grid_value": null, "f": null},
    {"item_id": "high23037.txt", "passage_id": "c3d337596b0cd10cd41b964d9b7d300e", "reader_correct": 1, "a": 0.7988838837212807, "b": 0.7522665696987069, "c": 0.6944360532818673, "c_mass": 0.0017935892101377249, "d": 0.5664524505745221, "e": 0.4786687666548892, "f_grid_value": null, "f": null},
    {"item_id": "high14829.txt", "passage_id": "d597000f9603815a1af8ad29fd21e8ec", "reader_correct": 1, "a": 0.7368241143300891, "b": 0.7115242493643169, "c": 0.7037059311698063, "c_mass": 0.00611682515591383, "d": 0.5621902831187627, "e": 0.46686735809790025, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high10461.txt", "passage_id": "805865d758c523ba250c504ff0b8793c", "reader_correct": 1, "a": 0.8047684598854904, "b": 0.8677253550968804, "c": 0.754378651990255, "c_mass": 0.0022174157202243805, "d": 0.5900738036984501, "e": 0.5069051934588085, "f_grid_value": null, "f": null},
    {"item_id": "high20779.txt", "passage_id": "11b8c6fc3f4fe97492260fa6a85ec57b", "reader_correct": 1, "a": 0.7721592608018737, "b": 0.6520711735441268, "c": 0.5795043770023018, "c_mass": 0.013253956101834774, "d": 0.5714758598283298, "e": 0.4629240028556811, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high11653.txt", "passage_id": "077810454df00b494c7279f792480178", "reader_correct": 0, "a": 0.7461336679234991, "b": 0.5383859609962942, "c": 0.7307185855443737, "c_mass": 0.00031191480229608715, "d": 0.5997912032611676, "e": 0.553693925930098, "f_grid_value": null, "f": null},
    {"item_id": "high20198.txt", "passage_id": "a4366d5ce62f7ea78280957f8eb2ac34", "reader_correct": 0, "a": 0.6129754828319433, "b": 0.46272618570779234, "c": 0.5180235964320324, "c_mass": 0.0008436476928181946, "d": 0.5582584797799158, "e": 0.42580583300521463, "f_grid_value": null, "f": null},
    {"item_id": "high3139.txt", "passage_id": "41c256a3bff46e27d4fb9c8747aa5f14", "reader_correct": 1, "a": 0.7307904959820142, "b": 0.6701699657131713, "c": 0.5347373736504307, "c_mass": 0.004925929941236973, "d": 0.5682300981183859, "e": 0.45651229360247914, "f_grid_value": null, "f": null},
    {"item_id": "high12547.txt", "passage_id": "570b3eb63c4e6db7eda2eed84eaf658b", "reader_correct": 0, "a": 0.6328854846768294, "b": 0.3932045337367157, "c": 0.49976139066844466, "c_mass": 0.005275992676615715, "d": 0.598221376468484, "e": 0.47719072952261415, "f_grid_value": null, "f": null},
    {"item_id": "high10041.txt", "passage_id": "5bf99604706a05176fcf4a50e511fc14", "reader_correct": 1, "a": 0.7368193179921904, "b": 0.28660933882725037, "c": 0.5084747252739693, "c_mass": 0.008424320258200169, "d": 0.5610709855840991, "e": 0.3554626636865631, "f_grid_value": null, "f": null},
    {"item_id": "high22926.txt", "passage_id": "d2721e22aca4a174c9b337986efc01aa", "reader_correct": 0, "a": 0.7333168647897003, "b": 0.6858685134849025, "c": 0.5651598356628965, "c_mass": 0.0035606236197054386, "d": 0.5742213865788355, "e": 0.43663651242033236, "f_grid_value": null, "f": null},
    {"item_id": "high10753.txt", "passage_id": "525b57bcf795543b6997a20747dad7d8", "reader_correct": 0, "a": 0.7120244352945191, "b": 0.3473722180619862, "c": 0.6603916818155278, "c_mass": 0.0005015204078517854, "d": 0.5187835826852011, "e": 0.3201019372543333, "f_grid_value": 30, "f": 0.3},
    {"item_id": "high4543.txt", "passage_id": "0a80c1bfdba194c50171e44314b74613", "reader_correct": 1, "a": 0.7554198844692335, "b": 0.7899262469331133, "c": 0.7093657629723279, "c_mass": 0.040257085114717484, "d": 0.6113294443485441, "e": 0.6447992988190914, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high19409.txt", "passage_id": "794cfaddab1421960975d52b337bc778", "reader_correct": 1, "a": 0.7783631020489149, "b": 0.7847687032097033, "c": 0.6437184274441732, "c_mass": 0.0011585395550355315, "d": 0.5760156916085595, "e": 0.45658073735375243, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high9852.txt", "passage_id": "dfa5386c8ecfca94f67a817c35017a53", "reader_correct": 1, "a": 0.831864045352542, "b": 0.8701524553263543, "c": 0.7668861632900672, "c_mass": 0.007010345812886953, "d": 0.6038025408648365, "e": 0.611075919850251, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high7493.txt", "passage_id": "4a80f45a5a6471a95e9d8c5e526941c2", "reader_correct": 0, "a": 0.6998007358449083, "b": 0.15732399938541267, "c": 0.41278443674361615, "c_mass": 0.00311300135217607, "d": 0.525267642603541, "e": 0.32622644480334195, "f_grid_value": null, "f": null},
    {"item_id": "high19706.txt", "passage_id": "39f9601e36e5e2020e2b32665c3a0453", "reader_correct": 1, "a": 0.6633169381410532, "b": 0.7845466258181226, "c": 0.6667772971376449, "c_mass": 0.0002772021107375622, "d": 0.5895455721880167, "e": 0.5638574596013064, "f_grid_value": null, "f": null},
    {"item_id": "high11152.txt", "passage_id": "b65f14d7d3c7203306a213776b76bbe7", "reader_correct": 0, "a": 0.6400106865877107, "b": 0.6869100950048306, "c": 0.6197661647026381, "c_mass": 0.00023555339430458844, "d": 0.5634144676948949, "e": 0.47638087409210705, "f_grid_value": null, "f": null},
    {"item_id": "high17619.txt", "passage_id": "dca36985adabee088eafb6100e3cc596", "reader_correct": 1, "a": 0.6276715393180881, "b": 0.48909534635305635, "c": 0.4658135270060695, "c_mass": 9.916611452354118e-05, "d": 0.549487722993442, "e": 0.35621891594975064, "f_grid_value": null, "f": null},
    {"item_id": "high14850.txt", "passage_id": "b119047e79733b0abad7b6c839d5b621", "reader_correct": 0, "a": 0.7467230481990214, "b": 0.5782577322062263, "c": 0.6568676943834973, "c_mass": 0.0009465485927648842, "d": 0.5809094709856628, "e": 0.45125370424486705, "f_grid_value": 30, "f": 0.3},
    {"item_id": "high2565.txt", "passage_id": "85f13422655c8636fbce75193df3a9a2", "reader_correct": 1, "a": 0.684235298850285, "b": 0.13096510729573593, "c": 0.4977390648946291, "c_mass": 0.010553400963544846, "d": 0.5280305254634344, "e": 0.3200298192180515, "f_grid_value": null, "f": null},
    {"item_id": "high5426.txt", "passage_id": "dc2e68cbf881c384334467714869ddd4", "reader_correct": 1, "a": 0.8195092729712711, "b": 0.7515339471516413, "c": 0.6851337719952992, "c_mass": 0.02622155100107193, "d": 0.5868869563397994, "e": 0.5758002433076341, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high9023.txt", "passage_id": "5f75316b2e4fb851f410c9d76e3ce190", "reader_correct": 1, "a": 0.7567888868654911, "b": 0.6430123630579168, "c": 0.6779699896149791, "c_mass": 0.005444038193672895, "d": 0.5734746406628821, "e": 0.4566104852245906, "f_grid_value": null, "f": null},
    {"item_id": "high14199.txt", "passage_id": "658254fbca147d6fbcbfcd3a2f507960", "reader_correct": 0, "a": 0.6858157666163988, "b": 0.6243943573696106, "c": 0.48684793571239027, "c_mass": 0.009714565239846706, "d": 0.5753918612796681, "e": 0.3919550730403892, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high18931.txt", "passage_id": "13ecd048007d9e58d9fcc8ef3f46993d", "reader_correct": 1, "a": 0.7150573377669218, "b": 0.7634665404503214, "c": 0.7534471860042451, "c_mass": 0.0021778340451419353, "d": 0.5863810054635565, "e": 0.5498458999434065, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high3488.txt", "passage_id": "5f70788f1eb77aac5ae892098db54633", "reader_correct": 0, "a": 0.818347859973479, "b": 0.829860510568562, "c": 0.7822631639667434, "c_mass": 0.005302055273205042, "d": 0.5974579539075118, "e": 0.572788436519529, "f_grid_value": null, "f": null},
    {"item_id": "high21403.txt", "passage_id": "548cc0f1e8b77b981b4634914feed9b3", "reader_correct": 1, "a": 0.7693766372195893, "b": 0.7243942751575106, "c": 0.7383837502934009, "c_mass": 0.00073297752533108, "d": 0.5574265120572575, "e": 0.476982202348361, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high5054.txt", "passage_id": "41869873c46f279c3cf87052772371cb", "reader_correct": 0, "a": 0.7474811582435812, "b": 0.7427920616362024, "c": 0.7084002694676323, "c_mass": 0.0017332981806248426, "d": 0.5915048006662021, "e": 0.5623341484123858, "f_grid_value": null, "f": null},
    {"item_id": "high22097.txt", "passage_id": "4dfdc7a89ecd35d46bea022ca195e08d", "reader_correct": 1, "a": 0.7229677605541572, "b": 0.13680747547351238, "c": 0.6498059337919414, "c_mass": 7.133366307243705e-05, "d": 0.5343796161405676, "e": 0.30864067473517603, "f_grid_value": 30, "f": 0.3},
    {"item_id": "high6657.txt", "passage_id": "0c2c2126fc54b41f3dd4f6d28ffe2b86", "reader_correct": 0, "a": 0.7333811126364478, "b": 0.17846716964515494, "c": 0.5949902472392891, "c_mass": 0.002191948238760233, "d": 0.5196276321082041, "e": 0.30652879370926095, "f_grid_value": null, "f": null},
    {"item_id": "high20931.txt", "passage_id": "254b50dd834c469b1df586915924990c", "reader_correct": 0, "a": 0.7581701668581957, "b": 0.8922445855273797, "c": 0.7198373027781386, "c_mass": 0.0028302837163209915, "d": 0.609638142872024, "e": 0.6314528301503196, "f_grid_value": null, "f": null},
    {"item_id": "high14309.txt", "passage_id": "879b9967ff97adf1a4835a1751751c9d", "reader_correct": 1, "a": 0.7420175059296481, "b": 0.7658862829082935, "c": 0.5821277314908183, "c_mass": 0.013524007052183151, "d": 0.5977364046052107, "e": 0.5748801941511628, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high10866.txt", "passage_id": "72945d23d8de06882390936e652f6243", "reader_correct": 1, "a": 0.773540066287125, "b": 0.7219303896805306, "c": 0.5964698725510552, "c_mass": 0.0023196444381028414, "d": 0.5933769905806539, "e": 0.5033240690898448, "f_grid_value": null, "f": null},
    {"item_id": "high22639.txt", "passage_id": "eaa9b0f038d479d6e6e8336075fa9f85", "reader_correct": 0, "a": 0.7821337918061643, "b": 0.8579497938114259, "c": 0.7231856895322661, "c_mass": 0.0010103131644427776, "d": 0.5908119191379078, "e": 0.5923866953221566, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high72.txt", "passage_id": "21fed239fb8df5da8cf9f8eeebc54c24", "reader_correct": 1, "a": 0.8214807647418164, "b": 0.8777467437180716, "c": 0.7085946270809824, "c_mass": 0.0008945716544985771, "d": 0.6135599610019821, "e": 0.5522922785740121, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high17237.txt", "passage_id": "a71a6e6b692da7116efee579a5a78976", "reader_correct": 0, "a": 0.7046694980283578, "b": 0.47670193221943374, "c": 0.5649374309205611, "c_mass": 0.0005577128613367677, "d": 0.5875229733064032, "e": 0.4361338575877686, "f_grid_value": null, "f": null},
    {"item_id": "high8455.txt", "passage_id": "5e0a50c7a9cf3acf02b37b807fafc5af", "reader_correct": 1, "a": 0.656338743450992, "b": 0.566415226978872, "c": 0.4644988696544278, "c_mass": 0.005084201693534851, "d": 0.5560608796729332, "e": 0.38107012579540084, "f_grid_value": null, "f": null},
    {"item_id": "high9405.txt", "passage_id": "c81787c9494f46f53ff8e1ad103b30d0", "reader_correct": 1, "a": 0.6477661034531573, "b": 0.5485093687922302, "c": 0.5377623942913958, "c_mass": 0.006097337231040001, "d": 0.5853955862835266, "e": 0.5077696753109827, "f_grid_value": null, "f": null},
    {"item_id": "high23149.txt", "passage_id": "6dc2549f3b24a76fe099e07d41338cad", "reader_correct": 1, "a": 0.6887492098430967, "b": 0.8025452228669684, "c": 0.6772400320493226, "c_mass": 0.0031131673604249954, "d": 0.5797481983049052, "e": 0.576710635310493, "f_grid_value": null, "f": null},
    {"item_id": "high2537.txt", "passage_id": "70ff64baae5b410baa4243af9a838069", "reader_correct": 1, "a": 0.6664710234206618, "b": 0.7363952911326747, "c": 0.6175022348628287, "c_mass": 0.0003717209037858993, "d": 0.5855733282433558, "e": 0.5521673458124515, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high13981.txt", "passage_id": "7538f3dbe489e3a84b856fa5da23d563", "reader_correct": 0, "a": 0.6389006810523596, "b": 0.13383997340542492, "c": 0.33395179481269655, "c_mass": 0.011424335651099682, "d": 0.5278511540322489, "e": 0.2994661380179243, "f_grid_value": null, "f": null},
    {"item_id": "high18252.txt", "passage_id": "8bda5901e9dca26033a96b894026c467", "reader_correct": 1, "a": 0.6593234825233082, "b": 0.5589650610378629, "c": 0.44868639377952846, "c_mass": 0.00040918958256952465, "d": 0.5889139959292807, "e": 0.49138908454642005, "f_grid_value": null, "f": null},
    {"item_id": "high5066.txt", "passage_id": "1292791a433c0cc844411777bbecd75f", "reader_correct": 1, "a": 0.832055888766748, "b": 0.8516297817546208, "c": 0.6524981096079802, "c_mass": 0.023439530283212662, "d": 0.5718357736853041, "e": 0.5406197618909347, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high4403.txt", "passage_id": "d79fa98d9a9e78964e4026616b86bacf", "reader_correct": 0, "a": 0.7936298522453267, "b": 0.7187908637557143, "c": 0.6325422126036829, "c_mass": 0.003359041642397642, "d": 0.5626816092563903, "e": 0.4660654915837089, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high21511.txt", "passage_id": "390a3ade2f1597a283ffb63c697bedb4", "reader_correct": 0, "a": 0.6529603001549712, "b": 0.5480916146607802, "c": 0.454097651898082, "c_mass": 0.002741702366620302, "d": 0.5722725114674257, "e": 0.44320019088851464, "f_grid_value": 50, "f": 0.5},
    {"item_id": "high22074.txt", "passage_id": "67330df241746a3fe8b8037beb813c64", "reader_correct": 1, "a": 0.6856751652827314, "b": 0.32423768474488596, "c": 0.5100879669752391, "c_mass": 0.002231989521533251, "d": 0.5599155889913223, "e": 0.4129545138616377, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high20059.txt", "passage_id": "fe335b156c01427c2f9a860be2029f2c", "reader_correct": 0, "a": 0.7909751605142517, "b": 0.8678601141990039, "c": 0.6733892894089195, "c_mass": 0.006619388237595558, "d": 0.6014281808546216, "e": 0.569887356927861, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high15576.txt", "passage_id": "161dbe69e4fd9e70d4496f209b1982e7", "reader_correct": 1, "a": 0.8329631106081058, "b": 0.804782054727773, "c": 0.7022243674617237, "c_mass": 0.010731477290391922, "d": 0.5523245583889415, "e": 0.3444109459861607, "f_grid_value": null, "f": null},
    {"item_id": "high6865.txt", "passage_id": "3d993b2575fbb55dc7045623c1304602", "reader_correct": 1, "a": 0.6789617770248536, "b": 0.4605656291540169, "c": 0.6285918316790349, "c_mass": 9.845946624409407e-05, "d": 0.5892539419619776, "e": 0.46559160287021817, "f_grid_value": null, "f": null},
    {"item_id": "high16036.txt", "passage_id": "b14ddbe8fede7e796fab941cd213ce6a", "reader_correct": 1, "a": 0.7612929462107714, "b": 0.5321403538470745, "c": 0.6637509031834525, "c_mass": 0.00040283010457642376, "d": 0.5714265881986715, "e": 0.3608720981691583, "f_grid_value": null, "f": null},
    {"item_id": "high14755.txt", "passage_id": "c48028b6160129e6ec4d713714843f7d", "reader_correct": 1, "a": 0.635514105664905, "b": 0.6846771222518095, "c": 0.5076827790324385, "c_mass": 0.010743672028183937, "d": 0.5791216379627161, "e": 0.4319426785015238, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high4188.txt", "passage_id": "8d4e8ebf772eb990aac0b0ca6836899d", "reader_correct": 0, "a": 0.7615736187005949, "b": 0.6219177795883593, "c": 0.6496608223176439, "c_mass": 0.02255718782544136, "d": 0.5543616430894711, "e": 0.3927897096135798, "f_grid_value": 50, "f": 0.5},
    {"item_id": "high1256.txt", "passage_id": "b6c88311c534dd6aa6620afff829be4c", "reader_correct": 1, "a": 0.7895954005026937, "b": 0.7343782210632223, "c": 0.7395537078960328, "c_mass": 0.00022545944375451654, "d": 0.5867841991317088, "e": 0.4845999891554946, "f_grid_value": null, "f": null},
    {"item_id": "high125.txt", "passage_id": "67354655ed22b6d5bd9bdddef4c86b3b", "reader_correct": 1, "a": 0.8039860451271693, "b": 0.8443057151962952, "c": 0.7439191063300044, "c_mass": 0.02206854522228241, "d": 0.5875708502491175, "e": 0.5507546414337816, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high3760.txt", "passage_id": "7521392f178113875308e8c103b26be4", "reader_correct": 0, "a": 0.5450583928070597, "b": 0.3884736007206415, "c": 0.652435211140992, "c_mass": 0.0003855074173770845, "d": 0.558506284624713, "e": 0.3559769943503688, "f_grid_value": null, "f": null},
    {"item_id": "high21445.txt", "passage_id": "c7b0bbe378ac4f612be35e9a4c72752f", "reader_correct": 1, "a": 0.7174651014680933, "b": 0.33319619983272764, "c": 0.44096307517180194, "c_mass": 0.031835123896598816, "d": 0.5602582288197246, "e": 0.3529984581867224, "f_grid_value": null, "f": null},
    {"item_id": "high14715.txt", "passage_id": "ae1ece44503196c92fb2a6e6584e74cb", "reader_correct": 1, "a": 0.6929557486804865, "b": 0.23698807630944843, "c": 0.4149504025026804, "c_mass": 0.025145025923848152, "d": 0.5101526115608823, "e": 0.2956288872541473, "f_grid_value": null, "f": null},
    {"item_id": "high223.txt", "passage_id": "843ae724979fc20d7016e29b6bf88602", "reader_correct": 1, "a": 0.8061307543776761, "b": 0.7776773516193364, "c": 0.6704854444904024, "c_mass": 0.0032730489037930965, "d": 0.5574343545220058, "e": 0.4763936369891028, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high20607.txt", "passage_id": "b28b09a953fefcedc92dc320a6d8d1a6", "reader_correct": 0, "a": 0.7872863172275947, "b": 0.8319325402342311, "c": 0.8023055182130087, "c_mass": 0.00010043388465419412, "d": 0.5672588731929075, "e": 0.43446864478334646, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high3265.txt", "passage_id": "17851a527da07acc9f230c840d95d6a2", "reader_correct": 1, "a": 0.7307208367104785, "b": 0.5155318389568396, "c": 0.486446055072822, "c_mass": 0.0021530394442379475, "d": 0.5811664840473102, "e": 0.4385812832071214, "f_grid_value": null, "f": null},
    {"item_id": "high5288.txt", "passage_id": "638cc3c6ac678c8aeab5bb103c6f050f", "reader_correct": 1, "a": 0.7795620879315291, "b": 0.8457615823505897, "c": 0.7480343602031099, "c_mass": 0.0007485166424885392, "d": 0.6055231258169219, "e": 0.5473292146738682, "f_grid_value": null, "f": null},
    {"item_id": "high5396.txt", "passage_id": "7232befa704a2e020f89a6ee3418d620", "reader_correct": 0, "a": 0.6811221147933029, "b": 0.33365347056069744, "c": 0.5842139901541373, "c_mass": 0.0014863971155136824, "d": 0.580919968481484, "e": 0.4267812601919489, "f_grid_value": null, "f": null},
    {"item_id": "high5025.txt", "passage_id": "fffd15a3943a8d5de85108c719b7ce69", "reader_correct": 1, "a": 0.7964076804754933, "b": 0.8444273193885201, "c": 0.7076874564520943, "c_mass": 0.00045085710007697344, "d": 0.5960001890481464, "e": 0.597775429977403, "f_grid_value": null, "f": null},
    {"item_id": "high5096.txt", "passage_id": "5c70fcc5c2ccb2ff6413836171e15ab4", "reader_correct": 1, "a": 0.7097655210848312, "b": 0.22858658405382942, "c": 0.4618522893618254, "c_mass": 0.0065852198749780655, "d": 0.5450715294189206, "e": 0.3409140457708827, "f_grid_value": null, "f": null},
    {"item_id": "high4860.txt", "passage_id": "2f512cf599e6e455a915cd5f4dce7d10", "reader_correct": 0, "a": 0.7285783669190642, "b": 0.5950805342062075, "c": 0.6476381671979164, "c_mass": 0.004719781223684549, "d": 0.5706720096914348, "e": 0.45494654258478767, "f_grid_value": 50, "f": 0.5},
    {"item_id": "high15638.txt", "passage_id": "9c26db696422475150360555804da3dc", "reader_correct": 1, "a": 0.7471023691934034, "b": 0.7787993109780648, "c": 0.6866529184849023, "c_mass": 0.0037429030053317547, "d": 0.5700666602953423, "e": 0.4639240747699362, "f_grid_value": null, "f": null},
    {"item_id": "high10757.txt", "passage_id": "7f29cd33ff03d0547b3be8734bc4ee63", "reader_correct": 0, "a": 0.772234732816121, "b": 0.8108927626146153, "c": 0.7449782728530772, "c_mass": 0.000355260242940858, "d": 0.5943813033403198, "e": 0.5641351924829566, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high10707.txt", "passage_id": "afb63acbf98881628d72e462ebdd8705", "reader_correct": 0, "a": 0.782815221312285, "b": 0.75983058202881, "c": 0.7239799330534998, "c_mass": 0.0016662458656355739, "d": 0.5454525411813789, "e": 0.3554508170759821, "f_grid_value": 10, "f": 0.1},
    {"item_id": "high20382.txt", "passage_id": "0e8d4224513ec25bded73c18143874ad", "reader_correct": 1, "a": 0.7440268789491912, "b": 0.6982283463522905, "c": 0.5981189787301522, "c_mass": 0.008364267647266388, "d": 0.6032524557022717, "e": 0.5809801101301921, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high17441.txt", "passage_id": "e2bc3c3eae1d3da64af4b9cbe84020a7", "reader_correct": 1, "a": 0.7297789605042931, "b": 0.845354211334031, "c": 0.667679629693114, "c_mass": 0.0026900023221969604, "d": 0.5823174351261429, "e": 0.4734067433786778, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high16295.txt", "passage_id": "98ffdbe9e96f0024ac5c7596c5abef2f", "reader_correct": 1, "a": 0.7005935945100722, "b": 0.28095451754037937, "c": 0.44886149472723574, "c_mass": 0.025445077568292618, "d": 0.5445591565504344, "e": 0.3521688333500581, "f_grid_value": null, "f": null},
    {"item_id": "high15473.txt", "passage_id": "a0e89900c039c73e9bc115dadc5cbfd7", "reader_correct": 1, "a": 0.7744076219418587, "b": 0.7867447571509271, "c": 0.6345924562229499, "c_mass": 0.0023691619280725718, "d": 0.6015472860174989, "e": 0.457159093127846, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high15503.txt", "passage_id": "200ac890c39b62225d7b43c986ad6e5f", "reader_correct": 0, "a": 0.7174867215543538, "b": 0.5278407003554262, "c": 0.49995371960080476, "c_mass": 0.006019173189997673, "d": 0.5742447888741073, "e": 0.48762035642234913, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high21191.txt", "passage_id": "04747d2546b01f060b6721bb9636ab6b", "reader_correct": 1, "a": 0.6038045945535677, "b": 0.29769567125711965, "c": 0.45580447976638316, "c_mass": 0.005702708847820759, "d": 0.5487563089159568, "e": 0.3381407104436176, "f_grid_value": null, "f": null},
    {"item_id": "high9928.txt", "passage_id": "352053adace11ea460cf8844c614fd98", "reader_correct": 1, "a": 0.677385020303614, "b": 0.6310026668465665, "c": 0.34714110962338673, "c_mass": 0.002278325380757451, "d": 0.5730630597044226, "e": 0.510683830629455, "f_grid_value": null, "f": null},
    {"item_id": "high10755.txt", "passage_id": "5d9b94cb461e97026b42bb384cf446d9", "reader_correct": 1, "a": 0.8034069019997971, "b": 0.85854940266646, "c": 0.8026742408308413, "c_mass": 0.0033970579970628023, "d": 0.5792687041689353, "e": 0.5751365213472105, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high830.txt", "passage_id": "ad507a40ee4f5d0aeb74167f10ea101b", "reader_correct": 1, "a": 0.7125993415584073, "b": 0.7808976443238989, "c": 0.633612620728307, "c_mass": 0.03163871169090271, "d": 0.577339241138955, "e": 0.5086592762064099, "f_grid_value": 50, "f": 0.5},
    {"item_id": "high4461.txt", "passage_id": "5fcb9f89a8d912efc0c7decf0eca0bf2", "reader_correct": 0, "a": 0.7895324647891783, "b": 0.8154572482378674, "c": 0.7218186209327182, "c_mass": 0.0014519589021801949, "d": 0.604636025184029, "e": 0.5529520277422288, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high20724.txt", "passage_id": "4e2577a1fc3b748b6dee124f04a21160", "reader_correct": 1, "a": 0.595044174108884, "b": 0.42308039101603934, "c": 0.5631081898788084, "c_mass": 0.0006485768826678395, "d": 0.5753554335372961, "e": 0.4585600162072538, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high23195.txt", "passage_id": "05216fac972afa2ddf205c6d08322104", "reader_correct": 0, "a": 0.8405610693210034, "b": 0.8210401421197294, "c": 0.8358619035458478, "c_mass": 0.000722631230019033, "d": 0.5949319683780465, "e": 0.4529557845794885, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high22633.txt", "passage_id": "a09057a1af71a4cd490f8809da9a4894", "reader_correct": 0, "a": 0.6778044713758667, "b": 0.7953077123391842, "c": 0.5243522980293693, "c_mass": 0.01734127849340439, "d": 0.6075751746524655, "e": 0.5745818890634519, "f_grid_value": null, "f": null},
    {"item_id": "high22961.txt", "passage_id": "667629fc4ebe706684b57d04da5beff1", "reader_correct": 0, "a": 0.6515037028548785, "b": 0.6708052963380563, "c": 0.4286122164867764, "c_mass": 0.005498793907463551, "d": 0.5745208284147585, "e": 0.4133578877574385, "f_grid_value": null, "f": null},
    {"item_id": "high13818.txt", "passage_id": "2dbd37c30399fac85a2a7980e0dee28e", "reader_correct": 1, "a": 0.7731590195753009, "b": 0.721294548838678, "c": 0.7563005937344548, "c_mass": 0.006508927326649427, "d": 0.5736709053821315, "e": 0.49482271472050077, "f_grid_value": null, "f": null},
    {"item_id": "high23987.txt", "passage_id": "4b565d64e6364a12f274b9b179366164", "reader_correct": 1, "a": 0.6753733631693196, "b": 0.40801442396147725, "c": 0.5378889170582919, "c_mass": 0.0015878392150625587, "d": 0.5967026183720938, "e": 0.4678184340009677, "f_grid_value": 30, "f": 0.3},
    {"item_id": "high7566.txt", "passage_id": "fd102a17addb28b2c39ff3b927ccef70", "reader_correct": 0, "a": 0.6953888659697581, "b": 0.7669497015050963, "c": 0.701586016726597, "c_mass": 0.0007541916565969586, "d": 0.5721546213649831, "e": 0.5094553202388354, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high5219.txt", "passage_id": "81b34fd2c4be0bea694169a6d0667c50", "reader_correct": 0, "a": 0.7595854159600127, "b": 0.7655688934780094, "c": 0.6792354846215215, "c_mass": 0.00019923163927160203, "d": 0.5557572542055477, "e": 0.4081595525949497, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high570.txt", "passage_id": "f07ee48683bae9ebc0251495ae82cc91", "reader_correct": 1, "a": 0.6298703620922625, "b": 0.2727327354075692, "c": 0.44921682691378195, "c_mass": 0.003157453378662467, "d": 0.5914488601277064, "e": 0.40524778805999573, "f_grid_value": null, "f": null},
    {"item_id": "high12699.txt", "passage_id": "bdb7e0bb0d93704db8de540e6ea04790", "reader_correct": 0, "a": 0.678201693371571, "b": 0.23708536592298193, "c": 0.6053347837019103, "c_mass": 0.0011066951556131244, "d": 0.5896717225197288, "e": 0.3481376750317658, "f_grid_value": null, "f": null},
    {"item_id": "high9849.txt", "passage_id": "b79f7c450ce2de9fa466a4f58641635e", "reader_correct": 1, "a": 0.6636911544223468, "b": 0.7955666597467077, "c": 0.6351602199837185, "c_mass": 0.00041628393228165805, "d": 0.5753353991541198, "e": 0.49847120404075246, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high18708.txt", "passage_id": "4984d0bf329c184c728747e0b26edc2d", "reader_correct": 1, "a": 0.6627917380446797, "b": 0.5881568815680436, "c": 0.6051209792265927, "c_mass": 0.0015029152855277061, "d": 0.5635172606432625, "e": 0.39892811268577005, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high13542.txt", "passage_id": "f7208b5ef410f0ed140da5bbe491366e", "reader_correct": 0, "a": 0.5860849638631429, "b": 0.721082816147756, "c": 0.4486871843796593, "c_mass": 0.026530705392360687, "d": 0.5376035406455251, "e": 0.35868141971647843, "f_grid_value": null, "f": null},
    {"item_id": "high10509.txt", "passage_id": "7235ad7ccd410e912773a95b2fd6eb9c", "reader_correct": 0, "a": 0.5837645459824935, "b": 0.4531838303709764, "c": 0.46506717717207496, "c_mass": 0.003868773812428117, "d": 0.5644957226967403, "e": 0.44213864036832845, "f_grid_value": null, "f": null},
    {"item_id": "high17536.txt", "passage_id": "2913a2859e40662d3c0885669865e4e0", "reader_correct": 1, "a": 0.7984775838443401, "b": 0.8907559204059258, "c": 0.5527925278937796, "c_mass": 0.0021588443778455257, "d": 0.6086438589086162, "e": 0.6243905279712089, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high4224.txt", "passage_id": "b5d0ad857e9e79f73990e18af573623a", "reader_correct": 0, "a": 0.6670455210495336, "b": 0.5771597886155726, "c": 0.6285753158595657, "c_mass": 0.000521254085469991, "d": 0.5655931695091457, "e": 0.500864338612946, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high18361.txt", "passage_id": "8e4d228015e74d192f581153602e88d1", "reader_correct": 1, "a": 0.6225945352252941, "b": 0.6328463373223642, "c": 0.5892613829143939, "c_mass": 1.4884545862514642e-06, "d": 0.5804541141568433, "e": 0.5015255028792112, "f_grid_value": 50, "f": 0.5},
    {"item_id": "high19427.txt", "passage_id": "ffeb719836ee5775511941a65a83884e", "reader_correct": 0, "a": 0.6043846151104498, "b": 0.44463778336386717, "c": 0.41357307379814784, "c_mass": 0.0016657514497637749, "d": 0.571862530206443, "e": 0.4347954237157258, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high3731.txt", "passage_id": "32afc3bfeccd652e1dd9010bab1609c8", "reader_correct": 1, "a": 0.7913077598151683, "b": 0.6828441963562005, "c": 0.6651282930604676, "c_mass": 0.010204624384641647, "d": 0.5584257536670174, "e": 0.5377455583929223, "f_grid_value": null, "f": null},
    {"item_id": "high215.txt", "passage_id": "fd2e5fe3728f14fb0584426b9e7d6035", "reader_correct": 0, "a": 0.7383966688122834, "b": 0.7599098239312387, "c": 0.6480003270664317, "c_mass": 0.0005605558399111032, "d": 0.5726133895207105, "e": 0.4097488768887298, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high12004.txt", "passage_id": "3eb9f2c159c5eb3d3e9a12a82ef3e204", "reader_correct": 1, "a": 0.6225362651810697, "b": 0.4144910405927319, "c": 0.5182022612545597, "c_mass": 0.0006696860655210912, "d": 0.5294108995090137, "e": 0.3413924064745038, "f_grid_value": null, "f": null},
    {"item_id": "high22988.txt", "passage_id": "16460cb7270bc26e75a0a9afbe5bbdb4", "reader_correct": 0, "a": 0.7681879415119065, "b": 0.4055536775434677, "c": 0.6329709603924614, "c_mass": 1.6177596080524381e-06, "d": 0.4962356814574644, "e": 0.32952698956609056, "f_grid_value": null, "f": null},
    {"item_id": "high19014.txt", "passage_id": "8dab4b885ec21e986c97c9ee9aeecd22", "reader_correct": 1, "a": 0.6881863434798335, "b": 0.6874057731983257, "c": 0.6317866352199613, "c_mass": 0.003997474443167448, "d": 0.5800441854968373, "e": 0.4870334510181442, "f_grid_value": null, "f": null},
    {"item_id": "high6813.txt", "passage_id": "63f9de90eb20dbdc4c403f3490a6c1ef", "reader_correct": 0, "a": 0.7218247820796989, "b": 0.19098843544738645, "c": 0.6472766012532627, "c_mass": 0.0008661497267894447, "d": 0.5476283283352243, "e": 0.3381845297661111, "f_grid_value": null, "f": null},
    {"item_id": "high14156.txt", "passage_id": "faba27077c7ff9d3724260fb41d9ee4e", "reader_correct": 1, "a": 0.7212914199107777, "b": 0.6523579878581134, "c": 0.6651477062906789, "c_mass": 0.012535124085843563, "d": 0.5699090645537946, "e": 0.47399658455592086, "f_grid_value": 50, "f": 0.5},
    {"item_id": "high11202.txt", "passage_id": "6fd0937b68a387bc4e5a2f6ea440a488", "reader_correct": 0, "a": 0.8648180060995156, "b": 0.8968162601286352, "c": 0.7869799788676478, "c_mass": 0.014442319050431252, "d": 0.6208675254182316, "e": 0.6789191778220357, "f_grid_value": null, "f": null},
    {"item_id": "high1863.txt", "passage_id": "8341c0dbf93fb4b68bad9b3978f05a3b", "reader_correct": 1, "a": 0.8058390553331128, "b": 0.7586138856337957, "c": 0.6078307048085175, "c_mass": 0.003038886934518814, "d": 0.5740648899395228, "e": 0.5001918737645665, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high14124.txt", "passage_id": "cb40f254002ee086969dcfcab6ea6eca", "reader_correct": 1, "a": 0.656020975431081, "b": 0.7479804057346311, "c": 0.5816565504788318, "c_mass": 0.0004972168244421482, "d": 0.5931486793895818, "e": 0.4665500866280625, "f_grid_value": null, "f": null},
    {"item_id": "high596.txt", "passage_id": "8b6626e000011f2fc5818d77c6497a9c", "reader_correct": 1, "a": 0.6753504978885765, "b": 0.722428581723623, "c": 0.5963734359419731, "c_mass": 0.00021870285854674876, "d": 0.5725905943356134, "e": 0.43001769954157587, "f_grid_value": null, "f": null},
    {"item_id": "high10763.txt", "passage_id": "3773c0685195cfd2680e24312a7fe1b0", "reader_correct": 0, "a": 0.726490467448355, "b": 0.4937005468304617, "c": 0.6236168703216344, "c_mass": 0.002250061370432377, "d": 0.5390218193499042, "e": 0.3513809205483875, "f_grid_value": 50, "f": 0.5},
    {"item_id": "high1919.txt", "passage_id": "2769494e9b2c059d9354e03c9ca72f2c", "reader_correct": 0, "a": 0.67786746594669, "b": 0.3827162985733859, "c": 0.559330851076528, "c_mass": 0.0012696615885943174, "d": 0.5321015573827154, "e": 0.32280362042205124, "f_grid_value": 50, "f": 0.5},
    {"item_id": "high9850.txt", "passage_id": "dda0cce3d7a9e0efa45582c830adb64d", "reader_correct": 1, "a": 0.7240749165639754, "b": 0.588024546006394, "c": 0.5352439465665457, "c_mass": 0.0023565138690173626, "d": 0.5662285191576736, "e": 0.41408139887880535, "f_grid_value": 50, "f": 0.5},
    {"item_id": "high24177.txt", "passage_id": "fe3c21f51cca5312399129f059345711", "reader_correct": 0, "a": 0.6604241102897418, "b": 0.6446290357450173, "c": 0.5978793681246892, "c_mass": 0.0012725014239549637, "d": 0.5829742258564269, "e": 0.4965731614185259, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high5244.txt", "passage_id": "87be757e5597b86b30e6fb83825b961c", "reader_correct": 0, "a": 0.6657709832209097, "b": 0.7101363741521152, "c": 0.7368976646442408, "c_mass": 0.006121757905930281, "d": 0.5408123675274338, "e": 0.35235420730290873, "f_grid_value": null, "f": null},
    {"item_id": "high10775.txt", "passage_id": "e1cd5d315463ff8adc6c3a276283e695", "reader_correct": 1, "a": 0.6704555888785224, "b": 0.8310321859944, "c": 0.6168790850695492, "c_mass": 0.0013881544582545757, "d": 0.5790921264941655, "e": 0.5185969483009357, "f_grid_value": null, "f": null},
    {"item_id": "high5947.txt", "passage_id": "a79a18ecab5320693565c1f8686af1ac", "reader_correct": 1, "a": 0.7399586455852287, "b": 0.7703550020062687, "c": 0.5620682305534481, "c_mass": 0.026142921298742294, "d": 0.5620652392149519, "e": 0.43994678638897733, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high14851.txt", "passage_id": "91948b0b9163fda978e0e696ff87c146", "reader_correct": 1, "a": 0.7024907626877618, "b": 0.30264748073514575, "c": 0.5725913093879401, "c_mass": 0.0019098345655947924, "d": 0.5568506173859976, "e": 0.43353458600561157, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high4882.txt", "passage_id": "62fe8e8fd66eefdec3a3d78e05d992bf", "reader_correct": 1, "a": 0.7391702861624382, "b": 0.5648881639786257, "c": 0.5950065476674998, "c_mass": 0.0002428962616249919, "d": 0.5671326993474948, "e": 0.4201069349055495, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high142.txt", "passage_id": "2f8f5044ffd91d67b3be755481236933", "reader_correct": 1, "a": 0.717106593738425, "b": 0.5306664270091508, "c": 0.5983615953584019, "c_mass": 0.00029614625964313745, "d": 0.4635771100201819, "e": 0.17275424164177725, "f_grid_value": null, "f": null},
    {"item_id": "high12578.txt", "passage_id": "e3be6fd42f364337fe6e16b9f93da681", "reader_correct": 0, "a": 0.644897465495372, "b": 0.7708285164803951, "c": 0.538190261715675, "c_mass": 0.000600030180066824, "d": 0.5937104568353726, "e": 0.47343551302313464, "f_grid_value": null, "f": null},
    {"item_id": "high6275.txt", "passage_id": "2f4368d8987e991966d50e1704135154", "reader_correct": 0, "a": 0.7543323272086537, "b": 0.6933495785441917, "c": 0.6899899233188721, "c_mass": 0.00012148655514465645, "d": 0.5763771824349745, "e": 0.4823422609180422, "f_grid_value": null, "f": null},
    {"item_id": "high23762.txt", "passage_id": "2aeb005b82100644f79972780faaee2f", "reader_correct": 1, "a": 0.8017771925753104, "b": 0.24185823896461378, "c": 0.6863620710416035, "c_mass": 0.0018143892521038651, "d": 0.5261182117684393, "e": 0.32677917629908326, "f_grid_value": null, "f": null},
    {"item_id": "high9501.txt", "passage_id": "b563246b32d3c26b2dec882c2702265c", "reader_correct": 0, "a": 0.7301240175524635, "b": 0.7026604928538231, "c": 0.6274542458216108, "c_mass": 0.011520357802510262, "d": 0.5844723286508389, "e": 0.49902337974445254, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high16947.txt", "passage_id": "fe40b9fe0a3a40e14925fc52362e2559", "reader_correct": 1, "a": 0.68219023453639, "b": 0.5658038147356388, "c": 0.5980315419594153, "c_mass": 0.002015306381508708, "d": 0.5750303827803727, "e": 0.457570799022952, "f_grid_value": null, "f": null},
    {"item_id": "high5537.txt", "passage_id": "db01e484a1cd58d3e79c7a67d9e10735", "reader_correct": 1, "a": 0.8378797027860708, "b": 0.7723296160887737, "c": 0.6906063905423558, "c_mass": 0.0010129212168976665, "d": 0.5723566493700465, "e": 0.5272742367755157, "f_grid_value": null, "f": null},
    {"item_id": "high3867.txt", "passage_id": "7450b898b5835277e41667535f869fdb", "reader_correct": 1, "a": 0.7757229641718204, "b": 0.7309959977678918, "c": 0.661785466088571, "c_mass": 0.01150185614824295, "d": 0.5706546794362688, "e": 0.46048951101117724, "f_grid_value": null, "f": null},
    {"item_id": "high15750.txt", "passage_id": "6ce30373f605c06a29175f584b12e71d", "reader_correct": 0, "a": 0.6387239118272785, "b": 0.3779659023929929, "c": 0.3611379015573849, "c_mass": 0.007544978521764278, "d": 0.5450530017769816, "e": 0.39998203232318685, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high1258.txt", "passage_id": "e335a4ea6ba962632672b576736906cd", "reader_correct": 1, "a": 0.7871341918680691, "b": 0.78969173252884, "c": 0.8260101634877547, "c_mass": 0.0003989228280261159, "d": 0.5616015832801694, "e": 0.4195503565472019, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high16400.txt", "passage_id": "cf81ea94258160e8d11dade116871d75", "reader_correct": 1, "a": 0.7703029480517629, "b": 0.8698399983050069, "c": 0.7286394188269679, "c_mass": 0.0005555485258810222, "d": 0.5674655654896604, "e": 0.47922803102502287, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high8662.txt", "passage_id": "51d57397caa0430d04e4442b48f23286", "reader_correct": 1, "a": 0.7055191687292162, "b": 0.5562879137597889, "c": 0.5306493382601056, "c_mass": 0.0008029288146644831, "d": 0.5693141907586732, "e": 0.4288204188993256, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high1046.txt", "passage_id": "7dd32db79f9cf166a6a2f81f6bc9e1a9", "reader_correct": 1, "a": 0.7284507194013458, "b": 0.6466904564971264, "c": 0.7430498276046124, "c_mass": 0.0040615517646074295, "d": 0.5701376989503049, "e": 0.40352471598923845, "f_grid_value": null, "f": null},
    {"item_id": "high312.txt", "passage_id": "c4763a1b7e69876a2e1c6b32befa2d38", "reader_correct": 0, "a": 0.7582275127794619, "b": 0.6193560897297757, "c": 0.5533581591719698, "c_mass": 0.02972097508609295, "d": 0.5731484522145219, "e": 0.39842876277225137, "f_grid_value": null, "f": null},
    {"item_id": "high12664.txt", "passage_id": "397463e6e8f4e521cbfdcb034d25598f", "reader_correct": 1, "a": 0.7968292784780371, "b": 0.8896747808324342, "c": 0.6851771247987524, "c_mass": 0.09098820388317108, "d": 0.6032988519323912, "e": 0.7785343753631621, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high9172.txt", "passage_id": "f4df321f465bf253ff9829e914da905c", "reader_correct": 0, "a": 0.7730133120802603, "b": 0.5439485094023325, "c": 0.6721600856616784, "c_mass": 0.004858465865254402, "d": 0.5700339090025539, "e": 0.4132244417249812, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high22873.txt", "passage_id": "a3c7e46dc4907d1403be41172f1b5660", "reader_correct": 1, "a": 0.6731979841673775, "b": 0.7348615101806022, "c": 0.6089922623518178, "c_mass": 0.001671958016231656, "d": 0.5807988741838038, "e": 0.5416872832422703, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high197.txt", "passage_id": "005168651d49018eb842f13232bd5f3c", "reader_correct": 0, "a": 0.6305726095917589, "b": 0.29088962053608813, "c": 0.4509834602710526, "c_mass": 0.0014322753995656967, "d": 0.5716058962960171, "e": 0.33778370126571283, "f_grid_value": null, "f": null},
    {"item_id": "high8081.txt", "passage_id": "d641a4938f4892cb816b3eaf846b94a4", "reader_correct": 0, "a": 0.754605981460012, "b": 0.5283513844708274, "c": 0.4457323077009968, "c_mass": 0.010113421827554703, "d": 0.5638842948885144, "e": 0.4630165997561431, "f_grid_value": null, "f": null},
    {"item_id": "high3432.txt", "passage_id": "2bc05e47d62bdcd12d170f621a59de2e", "reader_correct": 0, "a": 0.8175037615977346, "b": 0.8504373039884735, "c": 0.760066954800023, "c_mass": 0.00047258930862881243, "d": 0.5782572264286078, "e": 0.5105264688593515, "f_grid_value": 30, "f": 0.3},
    {"item_id": "high9004.txt", "passage_id": "702c4e5705f3440afa019e4044e0bf77", "reader_correct": 0, "a": 0.7632993103016911, "b": 0.3823611984141132, "c": 0.47887274205270375, "c_mass": 0.00409629987552762, "d": 0.5334002629284913, "e": 0.35316575869187244, "f_grid_value": null, "f": null},
    {"item_id": "high23841.txt", "passage_id": "bbedd00628597897b401eb49418732de", "reader_correct": 0, "a": 0.691154168702403, "b": 0.6751099565692747, "c": 0.4892549264180947, "c_mass": 0.0026924109552055597, "d": 0.566451778198232, "e": 0.41377317170469835, "f_grid_value": null, "f": null},
    {"item_id": "high4281.txt", "passage_id": "180cb6c1591836d4f6b8b8513b23b681", "reader_correct": 0, "a": 0.7423999208943562, "b": 0.602156339974191, "c": 0.6580914597082643, "c_mass": 0.000329050439177081, "d": 0.5810559128459315, "e": 0.5157110042219575, "f_grid_value": 10, "f": 0.1},
    {"item_id": "high14956.txt", "passage_id": "41a78c1dd8e1fd38d3a8a59a65069063", "reader_correct": 1, "a": 0.6767440282822021, "b": 0.8235731661151016, "c": 0.5544451120812379, "c_mass": 0.0019167331047356129, "d": 0.591758354989302, "e": 0.5863943328960751, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high14462.txt", "passage_id": "7965aa77dbba4a81c1b4f2a22ba79d12", "reader_correct": 1, "a": 0.6106168916834713, "b": 0.284615995466878, "c": 0.4134735005461071, "c_mass": 0.0002223491610493511, "d": 0.5767582858061968, "e": 0.39802898526724845, "f_grid_value": null, "f": null},
    {"item_id": "high14544.txt", "passage_id": "cf4626c1fc61a3586ab67ac3a8c16358", "reader_correct": 1, "a": 0.741877647297377, "b": 0.7756747899357295, "c": 0.7068353361239883, "c_mass": 0.0003096081782132387, "d": 0.5917230321646402, "e": 0.5049731212723689, "f_grid_value": null, "f": null},
    {"item_id": "high17246.txt", "passage_id": "66df32b3f0e7e8372fe562c27f9d015e", "reader_correct": 1, "a": 0.7167139740891821, "b": 0.5696636469498754, "c": 0.5488303354310341, "c_mass": 0.0016634066123515368, "d": 0.5632035623416483, "e": 0.4873026666702847, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high17082.txt", "passage_id": "a766b9b3c22c64c7e66c1575ce2f8852", "reader_correct": 0, "a": 0.8063902989654749, "b": 0.8089237394567955, "c": 0.7874603321162561, "c_mass": 0.001525533152744174, "d": 0.6082953788097726, "e": 0.5704353710723569, "f_grid_value": null, "f": null},
    {"item_id": "high20399.txt", "passage_id": "98ddb1d68212f3f666674586f9a2c3bc", "reader_correct": 1, "a": 0.7220676608374709, "b": 0.7628992599431736, "c": 0.689332446965301, "c_mass": 0.0006595948943868279, "d": 0.5857341325527795, "e": 0.5563093540188968, "f_grid_value": null, "f": null},
    {"item_id": "high9276.txt", "passage_id": "c1e990f8dd8d6792d8788ef04a3d8796", "reader_correct": 1, "a": 0.7677517084590446, "b": 0.6106768016818447, "c": 0.6460662842099382, "c_mass": 0.016346672549843788, "d": 0.5704210048090318, "e": 0.41731210577888617, "f_grid_value": null, "f": null},
    {"item_id": "high9077.txt", "passage_id": "0ee11ebba633f25812b7d09529a23735", "reader_correct": 1, "a": 0.5844583709416288, "b": 0.5104491893833578, "c": 0.42537515360403366, "c_mass": 0.011140299029648304, "d": 0.571890080168227, "e": 0.44661472864153323, "f_grid_value": null, "f": null},
    {"item_id": "high18154.txt", "passage_id": "8edec63f6fac82f996cd0856d548d95d", "reader_correct": 1, "a": 0.624747228660728, "b": 0.5607519833368905, "c": 0.442190250223867, "c_mass": 0.0038764250930398703, "d": 0.5643262916442667, "e": 0.418583945260991, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high7930.txt", "passage_id": "792a70a25c7f5d37f12ef1a803edd9d3", "reader_correct": 0, "a": 0.7686557114053874, "b": 0.6069997242113042, "c": 0.577029669088224, "c_mass": 0.0117802107706666, "d": 0.5668547577235449, "e": 0.384394525527211, "f_grid_value": null, "f": null},
    {"item_id": "high7231.txt", "passage_id": "594dbb701e68f86504df453ab2df8e70", "reader_correct": 1, "a": 0.6394343407731984, "b": 0.672686161169721, "c": 0.5341750756479661, "c_mass": 0.0015417145332321525, "d": 0.546233583969804, "e": 0.4359637368127903, "f_grid_value": null, "f": null},
    {"item_id": "high20626.txt", "passage_id": "92249ef0a4c8f006e6ec6d2b327733af", "reader_correct": 1, "a": 0.7040497294173299, "b": 0.5975743781537143, "c": 0.595644745456311, "c_mass": 0.011228462681174278, "d": 0.5529481801150254, "e": 0.4155324494643739, "f_grid_value": null, "f": null},
    {"item_id": "high1936.txt", "passage_id": "24b07de166bbbb8ecf0dc06e1f0c6fd8", "reader_correct": 0, "a": 0.6756272124374266, "b": 0.3215864843728334, "c": 0.5798473159763214, "c_mass": 0.002998762996867299, "d": 0.5746875577793419, "e": 0.335946034860711, "f_grid_value": 10, "f": 0.1},
    {"item_id": "high9786.txt", "passage_id": "755e66c72cbdbb350b0e1410cfbd3a89", "reader_correct": 1, "a": 0.7080447878724335, "b": 0.8832443606671252, "c": 0.699947290982445, "c_mass": 0.007353306282311678, "d": 0.5878688449065842, "e": 0.6384280401837594, "f_grid_value": null, "f": null},
    {"item_id": "high7081.txt", "passage_id": "d50d3408fede467ec4acace752558378", "reader_correct": 1, "a": 0.7280860413632725, "b": 0.5174577692476305, "c": 0.5197907847522533, "c_mass": 0.000715269532520324, "d": 0.5429554196263225, "e": 0.3582241538829162, "f_grid_value": null, "f": null},
    {"item_id": "high13709.txt", "passage_id": "1836eeb20fcb148a5bc3451f127f1ffb", "reader_correct": 0, "a": 0.679613068898328, "b": 0.20437867842829188, "c": 0.3917567981084868, "c_mass": 0.009134717285633087, "d": 0.5423011598487105, "e": 0.3552933271968369, "f_grid_value": null, "f": null},
    {"item_id": "high4080.txt", "passage_id": "cfd35b1ad17f517a3dcbb5037c228d47", "reader_correct": 0, "a": 0.7241483857527977, "b": 0.8288860914049488, "c": 0.7070493533288186, "c_mass": 0.013183560222387314, "d": 0.5792915185221437, "e": 0.5418555675053145, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high19338.txt", "passage_id": "5bbcb3b7a6a020f830ffe4cf0572689e", "reader_correct": 0, "a": 0.8209237131604838, "b": 0.7542349982685217, "c": 0.6423117227562489, "c_mass": 0.0030255760066211224, "d": 0.5663983618005536, "e": 0.5318013542734394, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high19233.txt", "passage_id": "9f79e264fd5008144bd05deaf930e95a", "reader_correct": 0, "a": 0.6955608208520189, "b": 0.49762868831618057, "c": 0.4392283830937052, "c_mass": 0.021511508151888847, "d": 0.5572073419161724, "e": 0.4099857089262185, "f_grid_value": null, "f": null},
    {"item_id": "high1465.txt", "passage_id": "af388f051a7418d0b4e436284b5867ae", "reader_correct": 0, "a": 0.6536384236665034, "b": 0.13283416662603462, "c": 0.4322453859576302, "c_mass": 0.0034658885560929775, "d": 0.5311797281500034, "e": 0.31526826310136175, "f_grid_value": null, "f": null},
    {"item_id": "high8131.txt", "passage_id": "3c9666299471776da4a9b3f9ebaa942d", "reader_correct": 1, "a": 0.7957867389955869, "b": 0.8967862755609901, "c": 0.5761744879631703, "c_mass": 0.009419228881597519, "d": 0.5889914268165304, "e": 0.6253458593469605, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high15940.txt", "passage_id": "23f8c0b055a96cac7e7edd39efdab68b", "reader_correct": 0, "a": 0.7242046065304674, "b": 0.1884435477251339, "c": 0.6557354981393678, "c_mass": 0.0011165480827912688, "d": 0.5469396244195317, "e": 0.36373591896757446, "f_grid_value": null, "f": null},
    {"item_id": "high11433.txt", "passage_id": "69182efd326daea31babc06dee30a9d9", "reader_correct": 1, "a": 0.7467452040317596, "b": 0.39229744993814425, "c": 0.6766453095463892, "c_mass": 0.0009548384696245193, "d": 0.5751655227015724, "e": 0.4253813057533998, "f_grid_value": null, "f": null},
    {"item_id": "high2776.txt", "passage_id": "3792c84ea8feff6625a63833361a9c67", "reader_correct": 0, "a": 0.7355727121331145, "b": 0.5770995485814332, "c": 0.6398558405689428, "c_mass": 0.0004346195491962135, "d": 0.563781466778351, "e": 0.4470648049100024, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high5652.txt", "passage_id": "7c8c317db63b1ca9cf2a5c2362cb2f54", "reader_correct": 0, "a": 0.7497688020008857, "b": 0.6016772512697316, "c": 0.4302506188380828, "c_mass": 0.009312468580901623, "d": 0.5714809939485416, "e": 0.4713866783014598, "f_grid_value": null, "f": null},
    {"item_id": "high953.txt", "passage_id": "860922a2f01979e5fc848d3d4d22b5d7", "reader_correct": 0, "a": 0.7509109301734797, "b": 0.5990547633933193, "c": 0.5817580062624512, "c_mass": 0.005368963815271854, "d": 0.5441029913787084, "e": 0.3897543085797015, "f_grid_value": null, "f": null},
    {"item_id": "high4162.txt", "passage_id": "008a361c0419d9d2a96c65e2206c2886", "reader_correct": 1, "a": 0.7530207174409131, "b": 0.8647470429791604, "c": 0.5238969315482961, "c_mass": 0.003344036638736725, "d": 0.6045142483632613, "e": 0.5939292289083217, "f_grid_value": null, "f": null},
    {"item_id": "high19056.txt", "passage_id": "651ed7e67efe8e265bbb478cb5538bab", "reader_correct": 1, "a": 0.7306745828969905, "b": 0.8627624133477925, "c": 0.5936067729993402, "c_mass": 0.007128479424864054, "d": 0.5901439625872433, "e": 0.5849475124659295, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high23508.txt", "passage_id": "bdfd2f78681d725c3bf653411795615e", "reader_correct": 0, "a": 0.7052477675220727, "b": 0.6353413004609458, "c": 0.5907880096674077, "c_mass": 0.0030814586207270622, "d": 0.5638720299782757, "e": 0.4810461357692862, "f_grid_value": 30, "f": 0.3},
    {"item_id": "high9693.txt", "passage_id": "dd36c8f7820791ef0db57697f587a8b7", "reader_correct": 0, "a": 0.6918046068411485, "b": 0.4909614516470131, "c": 0.48056238257699496, "c_mass": 0.0028522724751383066, "d": 0.5875042982866697, "e": 0.4090839483267927, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high9302.txt", "passage_id": "d2e8e3f70c2de33a368731d058fd25fb", "reader_correct": 1, "a": 0.7178484435249814, "b": 0.8387566764856743, "c": 0.7664720682909598, "c_mass": 0.003691068384796381, "d": 0.5953134384148198, "e": 0.5916225509216139, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high4226.txt", "passage_id": "7d1c2f008bd43533590530fbac2fa13c", "reader_correct": 1, "a": 0.7455624517849236, "b": 0.6743968097572189, "c": 0.5552716519426798, "c_mass": 0.00244153942912817, "d": 0.5789352958055087, "e": 0.44004911259177143, "f_grid_value": null, "f": null},
    {"item_id": "high9472.txt", "passage_id": "2214d26f6cc73155d8a2fb6a06f5d5f2", "reader_correct": 1, "a": 0.6870796627066433, "b": 0.8538135008387479, "c": 0.582801380259857, "c_mass": 0.005367192439734936, "d": 0.6094066076361204, "e": 0.6127825145053988, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high4269.txt", "passage_id": "2a20763b139ac8df024e8e1befcd18f4", "reader_correct": 0, "a": 0.7294454589220716, "b": 0.2756921322330872, "c": 0.5957781760681128, "c_mass": 0.0008779568015597761, "d": 0.6010623624458153, "e": 0.45601490668160105, "f_grid_value": null, "f": null},
    {"item_id": "high10709.txt", "passage_id": "c8524265f022b763937e31fc2db4526c", "reader_correct": 1, "a": 0.7272636204466314, "b": 0.688001624677716, "c": 0.6666415044238881, "c_mass": 0.002681497950106859, "d": 0.5490330979698954, "e": 0.4644053075047899, "f_grid_value": 50, "f": 0.5},
    {"item_id": "high22828.txt", "passage_id": "afae6da3efaa6fc43083ffb773404009", "reader_correct": 0, "a": 0.6851649602661801, "b": 0.5782234606237057, "c": 0.570153034703009, "c_mass": 0.005292451940476894, "d": 0.5779000085651737, "e": 0.44158394862030503, "f_grid_value": null, "f": null},
    {"item_id": "high12011.txt", "passage_id": "883aaf817994fd078979a9c133a46a0b", "reader_correct": 1, "a": 0.7203230633458453, "b": 0.23771672220719806, "c": 0.5782521085105728, "c_mass": 0.0013968204148113728, "d": 0.5430973374846484, "e": 0.35750445229231553, "f_grid_value": null, "f": null},
    {"item_id": "high20730.txt", "passage_id": "5cd67be58ea260a778fbbe184b0be1b9", "reader_correct": 1, "a": 0.7677208650887563, "b": 0.5395816764733109, "c": 0.48880761706058, "c_mass": 0.003925323486328125, "d": 0.539418223785007, "e": 0.3599127326644408, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high9091.txt", "passage_id": "a302fcecd41e55f5467909b85fdadc59", "reader_correct": 0, "a": 0.7081951988191648, "b": 0.47728036109944305, "c": 0.5610824655808717, "c_mass": 0.001472574658691883, "d": 0.5725183238372777, "e": 0.358774760003642, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high2182.txt", "passage_id": "9e09926c4e452b2fda2ff05b64d4cdfc", "reader_correct": 1, "a": 0.7059401107852284, "b": 0.4889390905620899, "c": 0.5398121942341317, "c_mass": 0.00034970109118148685, "d": 0.540925549376639, "e": 0.3331988300036651, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high12355.txt", "passage_id": "76a5d334768cb8c75b8cae7e73e9dacf", "reader_correct": 0, "a": 0.7374802812619674, "b": 0.6004435845976842, "c": 0.6969281949856926, "c_mass": 0.0008592704543843865, "d": 0.5516318841400626, "e": 0.40550483343764837, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high19264.txt", "passage_id": "20064e475f215bfe3549b6faffd4208f", "reader_correct": 1, "a": 0.7800926380257944, "b": 0.8147024248017979, "c": 0.7371435228127917, "c_mass": 0.00020078802481293678, "d": 0.5974713051747401, "e": 0.5898835551161855, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high188.txt", "passage_id": "c447d03916f79cf0823cb4bf512b459e", "reader_correct": 1, "a": 0.7538396185600268, "b": 0.4258236278786104, "c": 0.57315385823506, "c_mass": 0.003810437163338065, "d": 0.5797671297992862, "e": 0.4072427282399473, "f_grid_value": null, "f": null},
    {"item_id": "high7693.txt", "passage_id": "f55c7a550eae9d1c3218e6c55263ddaa", "reader_correct": 0, "a": 0.7612600113938932, "b": 0.21782867225028194, "c": 0.6201290122560479, "c_mass": 0.00294441357254982, "d": 0.5858557840654813, "e": 0.34461000545519477, "f_grid_value": null, "f": null},
    {"item_id": "high20268.txt", "passage_id": "336f7fed07fa8a20116a3b9b09ee6ed1", "reader_correct": 0, "a": 0.778123506707112, "b": 0.7289085284974433, "c": 0.6262488396085879, "c_mass": 0.0009313253685832024, "d": 0.5808856417987868, "e": 0.46598620785737405, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high21773.txt", "passage_id": "889685d4d49104bfa55f1b0322493584", "reader_correct": 1, "a": 0.6871498350924486, "b": 0.6023219673168541, "c": 0.6463130802289165, "c_mass": 0.00042321652290411294, "d": 0.6175170266689727, "e": 0.6667852084974774, "f_grid_value": null, "f": null},
    {"item_id": "high20742.txt", "passage_id": "643c5404243ec44adcff50d1dcaf8dec", "reader_correct": 1, "a": 0.798114763872299, "b": 0.6007630639570634, "c": 0.5944820474395429, "c_mass": 0.0014424894470721483, "d": 0.5661768744864855, "e": 0.43895181064134375, "f_grid_value": null, "f": null},
    {"item_id": "high3449.txt", "passage_id": "3c84381f4800bcedafe3f29430990540", "reader_correct": 0, "a": 0.7702535517472301, "b": 0.8830647361040806, "c": 0.644301699262183, "c_mass": 0.0010610774625092745, "d": 0.5971432361658878, "e": 0.5832239970592408, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high8296.txt", "passage_id": "25fbcbe5c1982698b08ce912464261a1", "reader_correct": 0, "a": 0.6769445245257616, "b": 0.5642951149202352, "c": 0.5929113907831357, "c_mass": 5.7871809985954314e-05, "d": 0.5530612629851006, "e": 0.38063100162755825, "f_grid_value": null, "f": null},
    {"item_id": "high9741.txt", "passage_id": "12088b0c460d3845e55a20c7005ce670", "reader_correct": 1, "a": 0.7295740810905232, "b": 0.7156117957880783, "c": 0.7379648258967587, "c_mass": 0.0010030558332800865, "d": 0.5958098161636001, "e": 0.4901256942516625, "f_grid_value": 50, "f": 0.5},
    {"item_id": "high7116.txt", "passage_id": "35a883756ddbeb96b3e9bfcaaae816d7", "reader_correct": 0, "a": 0.7232718264997378, "b": 0.6981838423336398, "c": 0.5731986616625409, "c_mass": 0.005244335625320673, "d": 0.5673376748027475, "e": 0.5077201713514837, "f_grid_value": 50, "f": 0.5},
    {"item_id": "high1827.txt", "passage_id": "390968de3e3b7ca3962c7d1a800d53fe", "reader_correct": 1, "a": 0.7247187410798182, "b": 0.8040512667752145, "c": 0.6724685008618799, "c_mass": 0.013424256816506386, "d": 0.5655914138767278, "e": 0.43329240240861805, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high2900.txt", "passage_id": "09cf5e385feed9a5cea6d9a54cfef4b4", "reader_correct": 1, "a": 0.7604383408390695, "b": 0.6983550645062461, "c": 0.7049987532737569, "c_mass": 0.0001618237583898008, "d": 0.5676474282730372, "e": 0.4302123313808939, "f_grid_value": null, "f": null},
    {"item_id": "high11840.txt", "passage_id": "d68f39dcc1551b9264e64c7cc80709db", "reader_correct": 1, "a": 0.7399723546672577, "b": 0.6571027308769324, "c": 0.6799664867473592, "c_mass": 0.001948336255736649, "d": 0.5536284114200943, "e": 0.3355190678983584, "f_grid_value": null, "f": null},
    {"item_id": "high13196.txt", "passage_id": "c9c1355fe68327b29059d59ee4e743d2", "reader_correct": 1, "a": 0.6909110785678086, "b": 0.7203656169889315, "c": 0.6404267320570615, "c_mass": 0.0006173410220071673, "d": 0.5967819726637823, "e": 0.533445055244741, "f_grid_value": null, "f": null},
    {"item_id": "high18880.txt", "passage_id": "703094d5266a7f2c40274761dd22d5c1", "reader_correct": 1, "a": 0.6860071947951886, "b": 0.8461950654349866, "c": 0.6427186322559876, "c_mass": 0.001799851655960083, "d": 0.5968587041068478, "e": 0.6036720298680379, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high23337.txt", "passage_id": "df66d7b6737c8fdbe2faafc45ec18f0f", "reader_correct": 1, "a": 0.7597252933848588, "b": 0.6721701216755476, "c": 0.7114320661246109, "c_mass": 0.0017684807535260916, "d": 0.5931440873503931, "e": 0.5386839923545265, "f_grid_value": 70, "f": 0.7},
    {"item_id": "high11857.txt", "passage_id": "0054a723272e378edcfcb82f37008f43", "reader_correct": 0, "a": 0.8134054986998263, "b": 0.7791776605275545, "c": 0.7465883670841915, "c_mass": 0.0384533628821373, "d": 0.5526178946987845, "e": 0.379735034070043, "f_grid_value": 50, "f": 0.5},
    {"item_id": "high3250.txt", "passage_id": "02aca2e703e8114ca3e5d04bf095c83e", "reader_correct": 0, "a": 0.7338558550661884, "b": 0.47012344253600924, "c": 0.6017993856226902, "c_mass": 0.0012513739056885242, "d": 0.582905460176499, "e": 0.47120912682404875, "f_grid_value": null, "f": null},
    {"item_id": "high16790.txt", "passage_id": "59d9f23953ba4cef54d107dd51ce667b", "reader_correct": 0, "a": 0.6986240342040974, "b": 0.5558270711515706, "c": 0.4084810138010498, "c_mass": 0.00123629963491112, "d": 0.5839821773960133, "e": 0.3907986187264504, "f_grid_value": null, "f": null},
    {"item_id": "high10043.txt", "passage_id": "93b2b744f8a5ac0fe5961bb51a1c87fa", "reader_correct": 1, "a": 0.7701604837267395, "b": 0.8276646983520914, "c": 0.7499438532516742, "c_mass": 0.035573460161685944, "d": 0.575744616661501, "e": 0.5591316518831477, "f_grid_value": 90, "f": 0.9},
    {"item_id": "high20395.txt", "passage_id": "60c9aed3bfc087d1f971decabd6f38ec", "reader_correct": 0, "a": 0.7012478405074503, "b": 0.5395221898475818, "c": 0.537990081660055, "c_mass": 0.0015771646285429597, "d": 0.5467542902627313, "e": 0.44146538122910967, "f_grid_value": null, "f": null},
    {"item_id": "high9963.txt", "passage_id": "974113869a82ff13c984b91acf967715", "reader_correct": 1, "a": 0.7540305908348506, "b": 0.3587888132410807, "c": 0.6697657028248408, "c_mass": 0.0020291681867092848, "d": 0.5420687134467617, "e": 0.35195302085910407, "f_grid_value": null, "f": null},
    {"item_id": "high14580.txt", "passage_id": "264429cfcf0ddb1290b3893dbab0b560", "reader_correct": 0, "a": 0.6311965250584173, "b": 0.7269528777072897, "c": 0.5116445933603172, "c_mass": 0.0016428164672106504, "d": 0.5852094342949924, "e": 0.37955450580444255, "f_grid_value": 90, "f": 0.9}
   ]
  }
 }
}


==> anc/supplementary/forecast_two_positions.json <==
{
 "runs": {
  "Qwen3-4B-Instruct-2507": {
   "model": "Qwen3-4B-Instruct-2507",
   "passages": 240,
   "rows": [
    {"item_id": "high6240.txt", "passage_id": "096779c80d1e2ff3cc4c17751e7e1fce", "reader_correct": 0, "original": {"p": 0.5009179037447673, "pick": "50", "mass": 1.6849358575043993e-09, "argmax_token": "D"}, "answer_stem": {"p": 0.29996788071290037, "pick": "30", "mass": 0.9999963045120239}},
    {"item_id": "high20780.txt", "passage_id": "db9da0ccee64f244430cd1b9e4c457fa", "reader_correct": 0, "original": {"p": 0.17983253260908488, "pick": "10", "mass": 7.859286521838652e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.3005177478301614, "pick": "30", "mass": 0.9999608993530273}},
    {"item_id": "high1206.txt", "passage_id": "6bcbcbdbda31c49bb534aca87a1855d8", "reader_correct": 1, "original": {"p": 0.2059958458525199, "pick": "10", "mass": 2.71563993318178e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.28149539623678405, "pick": "30", "mass": 0.9980866312980652}},
    {"item_id": "high18909.txt", "passage_id": "73e19986a7a79b0ff274da3f5cfd2480", "reader_correct": 1, "original": {"p": 0.6129138426308378, "pick": "90", "mass": 9.099827153585658e-18, "argmax_token": "D"}, "answer_stem": {"p": 0.8913243781638209, "pick": "90", "mass": 0.9999955296516418}},
    {"item_id": "high4942.txt", "passage_id": "883c9fee98d5d4634468ef1377832089", "reader_correct": 0, "original": {"p": 0.1353278953024162, "pick": "10", "mass": 1.0663644209459814e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.3004613884338754, "pick": "30", "mass": 0.9999998807907104}},
    {"item_id": "high8756.txt", "passage_id": "1f5cac56879ade11a0eb631fd8425854", "reader_correct": 1, "original": {"p": 0.1910315508350073, "pick": "10", "mass": 8.221077322319217e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.2916256729851509, "pick": "30", "mass": 0.999822199344635}},
    {"item_id": "high4255.txt", "passage_id": "645f89d16484e1547658d6de5d982ae2", "reader_correct": 0, "original": {"p": 0.22154518122372674, "pick": "10", "mass": 2.403210771795847e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.5175555966342694, "pick": "50", "mass": 0.9999960064888}},
    {"item_id": "high17779.txt", "passage_id": "35beca4d228ecc6a0f6d17512cc445aa", "reader_correct": 0, "original": {"p": 0.13138850470752306, "pick": "10", "mass": 3.358271892393017e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.4985405810819274, "pick": "50", "mass": 0.9999991655349731}},
    {"item_id": "high1845.txt", "passage_id": "da5677b722ecd8c7146a3e6a1ba106ad", "reader_correct": 1, "original": {"p": 0.12589335574404906, "pick": "10", "mass": 5.017223903724293e-16, "argmax_token": "B"}, "answer_stem": {"p": 0.3144519705768168, "pick": "30", "mass": 0.9999982714653015}},
    {"item_id": "high3499.txt", "passage_id": "83acd2fee5364efb89f4f40395558fc6", "reader_correct": 1, "original": {"p": 0.10075809156278051, "pick": "10", "mass": 2.5406482351242128e-18, "argmax_token": "A"}, "answer_stem": {"p": 0.8994731337416753, "pick": "90", "mass": 0.9999904632568359}},
    {"item_id": "high21760.txt", "passage_id": "162867d7bf40fa06afc6cd184cb92bc0", "reader_correct": 1, "original": {"p": 0.15691790718335588, "pick": "10", "mass": 9.31633361391044e-19, "argmax_token": "C"}, "answer_stem": {"p": 0.7504606670219367, "pick": "70", "mass": 0.9999953508377075}},
    {"item_id": "high5687.txt", "passage_id": "f1bd4db8a7582507b3d7a448649c331f", "reader_correct": 0, "original": {"p": 0.16126930809457005, "pick": "10", "mass": 2.3569115273824534e-14, "argmax_token": "B"}, "answer_stem": {"p": 0.3004971995453503, "pick": "30", "mass": 0.9999997019767761}},
    {"item_id": "high4079.txt", "passage_id": "2a976972507159a5c5fac39009b1f0cf", "reader_correct": 1, "original": {"p": 0.1280368470937693, "pick": "10", "mass": 8.568512502530598e-17, "argmax_token": "B"}, "answer_stem": {"p": 0.5106229255932482, "pick": "50", "mass": 0.9999984502792358}},
    {"item_id": "high3463.txt", "passage_id": "bf5207c78bea66780075028236e33296", "reader_correct": 1, "original": {"p": 0.6016546563558648, "pick": "90", "mass": 2.003305050405835e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.49591470400994325, "pick": "50", "mass": 0.9999976754188538}},
    {"item_id": "high18043.txt", "passage_id": "211dc774b86a30a7f9f3d86cccbd8513", "reader_correct": 1, "original": {"p": 0.13338305590900998, "pick": "10", "mass": 9.127561526907826e-17, "argmax_token": "C"}, "answer_stem": {"p": 0.7269309142984576, "pick": "70", "mass": 0.9999603033065796}},
    {"item_id": "high957.txt", "passage_id": "2e420ffca7ff75cadbaadaf965d766c4", "reader_correct": 1, "original": {"p": 0.38477972118149467, "pick": "10", "mass": 1.2981139905674736e-14, "argmax_token": "B"}, "answer_stem": {"p": 0.5604824846748369, "pick": "50", "mass": 0.9999995231628418}},
    {"item_id": "high8082.txt", "passage_id": "ef5307e6eced41d74c9054f08d7a9f50", "reader_correct": 1, "original": {"p": 0.2137793400975974, "pick": "10", "mass": 3.388907353559531e-17, "argmax_token": "C"}, "answer_stem": {"p": 0.2031363207757676, "pick": "30", "mass": 0.9996218085289001}},
    {"item_id": "high19318.txt", "passage_id": "7aa775f0500a68e6dedc947cd0f57e8c", "reader_correct": 1, "original": {"p": 0.12153750552112312, "pick": "10", "mass": 4.626951885090098e-16, "argmax_token": "A"}, "answer_stem": {"p": 0.30027876470826553, "pick": "30", "mass": 0.999980628490448}},
    {"item_id": "high10118.txt", "passage_id": "b8d1090d17a0ce940fe4e9f8adba4ef0", "reader_correct": 1, "original": {"p": 0.10644130995875374, "pick": "10", "mass": 7.8369539687887e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.5567342558199878, "pick": "50", "mass": 0.999987781047821}},
    {"item_id": "high24270.txt", "passage_id": "02941a327e9c26c268ebdec65737ca13", "reader_correct": 0, "original": {"p": 0.1349697628386647, "pick": "10", "mass": 1.0256686751427501e-19, "argmax_token": "B"}, "answer_stem": {"p": 0.7051905227861682, "pick": "70", "mass": 0.9999851584434509}},
    {"item_id": "high20161.txt", "passage_id": "35a993c53821f1940962ba3f964a55f1", "reader_correct": 0, "original": {"p": 0.1618890136703401, "pick": "10", "mass": 7.997209955431253e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.30253164740636196, "pick": "30", "mass": 0.9999997019767761}},
    {"item_id": "high1523.txt", "passage_id": "0f484530f056029de5b2b7c650d2e395", "reader_correct": 1, "original": {"p": 0.12652362203166412, "pick": "10", "mass": 2.162231592367893e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.4538819694208708, "pick": "50", "mass": 0.9999954104423523}},
    {"item_id": "high6632.txt", "passage_id": "bb205db05d555ab3a2d30033ac43670f", "reader_correct": 1, "original": {"p": 0.11358392592306556, "pick": "10", "mass": 2.867091713786784e-17, "argmax_token": "C"}, "answer_stem": {"p": 0.726200554496401, "pick": "70", "mass": 0.999954342842102}},
    {"item_id": "high13122.txt", "passage_id": "a60a7488e8195ee9bc64bfe0e50a63d9", "reader_correct": 0, "original": {"p": 0.12713243209777225, "pick": "10", "mass": 1.9673091279977324e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.31057688899344277, "pick": "30", "mass": 0.9999942779541016}},
    {"item_id": "high14898.txt", "passage_id": "60befca05ce045f8f72d15a3ad2e4f38", "reader_correct": 1, "original": {"p": 0.18418832874796637, "pick": "10", "mass": 2.876646973350752e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.29979661450120537, "pick": "30", "mass": 0.9998551607131958}},
    {"item_id": "high716.txt", "passage_id": "6ab16c89cd9e5dc01481c64b29d183b8", "reader_correct": 1, "original": {"p": 0.11678533930007426, "pick": "10", "mass": 2.015807099542992e-18, "argmax_token": "A"}, "answer_stem": {"p": 0.6954869305650957, "pick": "70", "mass": 0.9999289512634277}},
    {"item_id": "high13990.txt", "passage_id": "0ca9c7f3386d57e9154102cf6114337b", "reader_correct": 0, "original": {"p": 0.19343913875453278, "pick": "10", "mass": 2.4178561832121108e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.11042008479573158, "pick": "10", "mass": 0.9938386082649231}},
    {"item_id": "high7307.txt", "passage_id": "f508dcc5de0e7a9e102b312577cab80f", "reader_correct": 0, "original": {"p": 0.15637895455810422, "pick": "10", "mass": 6.0316885301733706e-18, "argmax_token": "C"}, "answer_stem": {"p": 0.3047381982537277, "pick": "30", "mass": 0.9999983310699463}},
    {"item_id": "high6406.txt", "passage_id": "4a93a87066eb48377877fe0d5fece6a8", "reader_correct": 1, "original": {"p": 0.1691028379622987, "pick": "10", "mass": 1.245162784661055e-16, "argmax_token": "B"}, "answer_stem": {"p": 0.3569158529481206, "pick": "30", "mass": 0.999991774559021}},
    {"item_id": "high23160.txt", "passage_id": "cec1a8bf394d19f514b994e76e7220ac", "reader_correct": 1, "original": {"p": 0.12791334565791743, "pick": "10", "mass": 1.041111555050759e-16, "argmax_token": "B"}, "answer_stem": {"p": 0.6997217679653952, "pick": "70", "mass": 0.9999973177909851}},
    {"item_id": "high23952.txt", "passage_id": "0ba3c483612388b39c687520e9928998", "reader_correct": 1, "original": {"p": 0.25118915367495603, "pick": "10", "mass": 2.8979376758755807e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.2856936118691555, "pick": "30", "mass": 0.9995993375778198}},
    {"item_id": "high14114.txt", "passage_id": "686f0cf6894f263c5797641a2c3d6ec0", "reader_correct": 1, "original": {"p": 0.16846989508749383, "pick": "10", "mass": 2.1226411877099324e-14, "argmax_token": "A"}, "answer_stem": {"p": 0.296750801989383, "pick": "30", "mass": 0.9999980330467224}},
    {"item_id": "high8046.txt", "passage_id": "8f90e5292af651d118162db107e1ebbd", "reader_correct": 0, "original": {"p": 0.15192925690672032, "pick": "10", "mass": 1.459805036311133e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.3057494114325524, "pick": "30", "mass": 0.9999996423721313}},
    {"item_id": "high713.txt", "passage_id": "b2ad9bfc3b5b0fa2587da834e0ec8585", "reader_correct": 1, "original": {"p": 0.10977140770137638, "pick": "10", "mass": 1.794200673695126e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.49155897446076857, "pick": "50", "mass": 0.9999997019767761}},
    {"item_id": "high2885.txt", "passage_id": "e1c9e9a93bf5cad75951ba66a8ba1e9f", "reader_correct": 0, "original": {"p": 0.15979221350000508, "pick": "10", "mass": 1.2206790855624327e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.40233177081230653, "pick": "50", "mass": 0.9999964237213135}},
    {"item_id": "high20569.txt", "passage_id": "8d6c46b23fc8d6d7d10b723aae8d9a53", "reader_correct": 0, "original": {"p": 0.1875286962356415, "pick": "10", "mass": 4.431329096526125e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.3259518882203085, "pick": "30", "mass": 0.9999991059303284}},
    {"item_id": "high21385.txt", "passage_id": "fd545a218ddb638849e01503feb64223", "reader_correct": 1, "original": {"p": 0.13073024254102722, "pick": "10", "mass": 3.8366270491919216e-18, "argmax_token": "C"}, "answer_stem": {"p": 0.699102108884287, "pick": "70", "mass": 0.9999872446060181}},
    {"item_id": "high20667.txt", "passage_id": "e621c4fcd4f6cf181b89489f43a562e7", "reader_correct": 0, "original": {"p": 0.17096368228891165, "pick": "10", "mass": 6.704477959271074e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.3012456049232079, "pick": "30", "mass": 0.9999985098838806}},
    {"item_id": "high23037.txt", "passage_id": "c3d337596b0cd10cd41b964d9b7d300e", "reader_correct": 1, "original": {"p": 0.2988390616251485, "pick": "10", "mass": 2.2472309251083886e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.30018360935628946, "pick": "30", "mass": 0.9999950528144836}},
    {"item_id": "high14829.txt", "passage_id": "d597000f9603815a1af8ad29fd21e8ec", "reader_correct": 1, "original": {"p": 0.13504799309118748, "pick": "10", "mass": 4.185933014163877e-18, "argmax_token": "B"}, "answer_stem": {"p": 0.439381305059273, "pick": "50", "mass": 0.9999964833259583}},
    {"item_id": "high10461.txt", "passage_id": "805865d758c523ba250c504ff0b8793c", "reader_correct": 1, "original": {"p": 0.11004413290757276, "pick": "10", "mass": 1.76491474115438e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.7226484575382249, "pick": "70", "mass": 0.9999827146530151}},
    {"item_id": "high20779.txt", "passage_id": "11b8c6fc3f4fe97492260fa6a85ec57b", "reader_correct": 1, "original": {"p": 0.10667780409016037, "pick": "10", "mass": 2.3655026148846715e-19, "argmax_token": "A"}, "answer_stem": {"p": 0.6707891045426817, "pick": "70", "mass": 0.999990701675415}},
    {"item_id": "high11653.txt", "passage_id": "077810454df00b494c7279f792480178", "reader_correct": 0, "original": {"p": 0.5491914017482125, "pick": "90", "mass": 6.574252043465764e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.561605263840362, "pick": "50", "mass": 0.999984622001648}},
    {"item_id": "high20198.txt", "passage_id": "a4366d5ce62f7ea78280957f8eb2ac34", "reader_correct": 1, "original": {"p": 0.10704902192565728, "pick": "10", "mass": 2.441177905308333e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.337132729447775, "pick": "30", "mass": 0.9999909400939941}},
    {"item_id": "high3139.txt", "passage_id": "41c256a3bff46e27d4fb9c8747aa5f14", "reader_correct": 1, "original": {"p": 0.17864212882550937, "pick": "10", "mass": 7.992099302734656e-17, "argmax_token": "B"}, "answer_stem": {"p": 0.6873457076826024, "pick": "70", "mass": 0.9999960660934448}},
    {"item_id": "high12547.txt", "passage_id": "570b3eb63c4e6db7eda2eed84eaf658b", "reader_correct": 1, "original": {"p": 0.1463595620637853, "pick": "10", "mass": 8.185864045119487e-16, "argmax_token": "A"}, "answer_stem": {"p": 0.4414830647233285, "pick": "50", "mass": 0.9999698400497437}},
    {"item_id": "high10041.txt", "passage_id": "5bf99604706a05176fcf4a50e511fc14", "reader_correct": 1, "original": {"p": 0.3082574926952017, "pick": "10", "mass": 8.059040088916058e-14, "argmax_token": "B"}, "answer_stem": {"p": 0.30695098658027364, "pick": "30", "mass": 0.9999895691871643}},
    {"item_id": "high22926.txt", "passage_id": "d2721e22aca4a174c9b337986efc01aa", "reader_correct": 0, "original": {"p": 0.11601353135256665, "pick": "10", "mass": 1.8390251278682315e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.3243276675035543, "pick": "30", "mass": 0.9999918341636658}},
    {"item_id": "high10753.txt", "passage_id": "525b57bcf795543b6997a20747dad7d8", "reader_correct": 1, "original": {"p": 0.27980292699416565, "pick": "10", "mass": 2.0911950418975132e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.27040237974955533, "pick": "30", "mass": 0.9998549222946167}},
    {"item_id": "high4543.txt", "passage_id": "0a80c1bfdba194c50171e44314b74613", "reader_correct": 1, "original": {"p": 0.13484236191886415, "pick": "10", "mass": 5.1416347464408e-18, "argmax_token": "B"}, "answer_stem": {"p": 0.5208423872568031, "pick": "50", "mass": 0.9999985694885254}},
    {"item_id": "high19409.txt", "passage_id": "794cfaddab1421960975d52b337bc778", "reader_correct": 1, "original": {"p": 0.128797351698584, "pick": "10", "mass": 6.310937028735188e-16, "argmax_token": "B"}, "answer_stem": {"p": 0.5749230735280305, "pick": "50", "mass": 0.9999170303344727}},
    {"item_id": "high9852.txt", "passage_id": "dfa5386c8ecfca94f67a817c35017a53", "reader_correct": 1, "original": {"p": 0.23905419304673384, "pick": "10", "mass": 1.2986908291035405e-18, "argmax_token": "D"}, "answer_stem": {"p": 0.8990187209438238, "pick": "90", "mass": 0.9999993443489075}},
    {"item_id": "high7493.txt", "passage_id": "4a80f45a5a6471a95e9d8c5e526941c2", "reader_correct": 0, "original": {"p": 0.1537944124205716, "pick": "10", "mass": 6.279751393199653e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.13290801875087435, "pick": "10", "mass": 0.9973472356796265}},
    {"item_id": "high19706.txt", "passage_id": "39f9601e36e5e2020e2b32665c3a0453", "reader_correct": 0, "original": {"p": 0.15689685606901452, "pick": "10", "mass": 3.9961616516222675e-18, "argmax_token": "C"}, "answer_stem": {"p": 0.30677223134017345, "pick": "30", "mass": 0.9999964237213135}},
    {"item_id": "high11152.txt", "passage_id": "b65f14d7d3c7203306a213776b76bbe7", "reader_correct": 1, "original": {"p": 0.10078754904716772, "pick": "10", "mass": 6.288333722927136e-18, "argmax_token": "A"}, "answer_stem": {"p": 0.5058756901701756, "pick": "50", "mass": 0.9999903440475464}},
    {"item_id": "high17619.txt", "passage_id": "dca36985adabee088eafb6100e3cc596", "reader_correct": 0, "original": {"p": 0.13640048270661279, "pick": "10", "mass": 1.8379534657538323e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.30002300731275455, "pick": "30", "mass": 0.9999999403953552}},
    {"item_id": "high14850.txt", "passage_id": "b119047e79733b0abad7b6c839d5b621", "reader_correct": 1, "original": {"p": 0.1738126945309347, "pick": "10", "mass": 8.696665675774417e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.481192892661677, "pick": "50", "mass": 0.999993622303009}},
    {"item_id": "high2565.txt", "passage_id": "85f13422655c8636fbce75193df3a9a2", "reader_correct": 1, "original": {"p": 0.35936390176309047, "pick": "10", "mass": 2.721698192341415e-13, "argmax_token": "D"}, "answer_stem": {"p": 0.18911717945332035, "pick": "10", "mass": 0.47093138098716736}},
    {"item_id": "high5426.txt", "passage_id": "dc2e68cbf881c384334467714869ddd4", "reader_correct": 1, "original": {"p": 0.17052095764448902, "pick": "10", "mass": 1.1594996481643823e-19, "argmax_token": "C"}, "answer_stem": {"p": 0.7355469726928241, "pick": "70", "mass": 0.9999256134033203}},
    {"item_id": "high9023.txt", "passage_id": "5f75316b2e4fb851f410c9d76e3ce190", "reader_correct": 1, "original": {"p": 0.12894672583914604, "pick": "10", "mass": 2.2364060359483807e-17, "argmax_token": "B"}, "answer_stem": {"p": 0.6754746643861415, "pick": "70", "mass": 0.99998939037323}},
    {"item_id": "high14199.txt", "passage_id": "658254fbca147d6fbcbfcd3a2f507960", "reader_correct": 0, "original": {"p": 0.1151887054657146, "pick": "10", "mass": 1.2763984480800375e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.3018555214287909, "pick": "30", "mass": 0.999983012676239}},
    {"item_id": "high18931.txt", "passage_id": "13ecd048007d9e58d9fcc8ef3f46993d", "reader_correct": 1, "original": {"p": 0.15556540599364, "pick": "10", "mass": 1.8190407358501163e-19, "argmax_token": "C"}, "answer_stem": {"p": 0.891321510771239, "pick": "90", "mass": 0.999967098236084}},
    {"item_id": "high3488.txt", "passage_id": "5f70788f1eb77aac5ae892098db54633", "reader_correct": 1, "original": {"p": 0.24668676588072194, "pick": "10", "mass": 4.087735687186575e-15, "argmax_token": "B"}, "answer_stem": {"p": 0.5235796496797466, "pick": "50", "mass": 0.9999955296516418}},
    {"item_id": "high21403.txt", "passage_id": "548cc0f1e8b77b981b4634914feed9b3", "reader_correct": 0, "original": {"p": 0.13126853245381268, "pick": "10", "mass": 9.440246571653169e-15, "argmax_token": "B"}, "answer_stem": {"p": 0.3003849066543792, "pick": "30", "mass": 0.9999999403953552}},
    {"item_id": "high5054.txt", "passage_id": "41869873c46f279c3cf87052772371cb", "reader_correct": 0, "original": {"p": 0.20598546375178137, "pick": "10", "mass": 3.307104154061712e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.3000567654680954, "pick": "30", "mass": 0.9999995231628418}},
    {"item_id": "high22097.txt", "passage_id": "4dfdc7a89ecd35d46bea022ca195e08d", "reader_correct": 1, "original": {"p": 0.39613838890560127, "pick": "10", "mass": 6.428349559510027e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.15885553177385595, "pick": "10", "mass": 0.9987982511520386}},
    {"item_id": "high6657.txt", "passage_id": "0c2c2126fc54b41f3dd4f6d28ffe2b86", "reader_correct": 1, "original": {"p": 0.14497822666996898, "pick": "10", "mass": 4.757687185334063e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.29728035201764114, "pick": "30", "mass": 0.9999956488609314}},
    {"item_id": "high20931.txt", "passage_id": "254b50dd834c469b1df586915924990c", "reader_correct": 0, "original": {"p": 0.22324407471210375, "pick": "10", "mass": 4.2396222471564275e-15, "argmax_token": "B"}, "answer_stem": {"p": 0.48566628690435293, "pick": "50", "mass": 0.9999991059303284}},
    {"item_id": "high14309.txt", "passage_id": "879b9967ff97adf1a4835a1751751c9d", "reader_correct": 1, "original": {"p": 0.15553598480342085, "pick": "10", "mass": 2.2974377376482583e-17, "argmax_token": "C"}, "answer_stem": {"p": 0.5133593422881071, "pick": "50", "mass": 0.9999978542327881}},
    {"item_id": "high10866.txt", "passage_id": "72945d23d8de06882390936e652f6243", "reader_correct": 1, "original": {"p": 0.2683169914694966, "pick": "10", "mass": 2.1949219356121113e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.5285861309626054, "pick": "50", "mass": 0.999993085861206}},
    {"item_id": "high22639.txt", "passage_id": "eaa9b0f038d479d6e6e8336075fa9f85", "reader_correct": 0, "original": {"p": 0.11376157309664436, "pick": "10", "mass": 1.6678189573639256e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.695002198115736, "pick": "50", "mass": 0.9999489784240723}},
    {"item_id": "high72.txt", "passage_id": "21fed239fb8df5da8cf9f8eeebc54c24", "reader_correct": 1, "original": {"p": 0.11834177894467686, "pick": "10", "mass": 3.768591195655251e-17, "argmax_token": "C"}, "answer_stem": {"p": 0.8935600219788851, "pick": "90", "mass": 0.9999633431434631}},
    {"item_id": "high17237.txt", "passage_id": "a71a6e6b692da7116efee579a5a78976", "reader_correct": 0, "original": {"p": 0.5711807084443714, "pick": "90", "mass": 1.0940297279216082e-11, "argmax_token": "C"}, "answer_stem": {"p": 0.4697031602482845, "pick": "50", "mass": 0.9999992847442627}},
    {"item_id": "high8455.txt", "passage_id": "5e0a50c7a9cf3acf02b37b807fafc5af", "reader_correct": 1, "original": {"p": 0.15613863007655193, "pick": "10", "mass": 5.421198632426572e-18, "argmax_token": "D"}, "answer_stem": {"p": 0.5440413180376485, "pick": "50", "mass": 0.9999993443489075}},
    {"item_id": "high9405.txt", "passage_id": "c81787c9494f46f53ff8e1ad103b30d0", "reader_correct": 1, "original": {"p": 0.16191907505305225, "pick": "10", "mass": 4.767240393490111e-18, "argmax_token": "A"}, "answer_stem": {"p": 0.5005307903358318, "pick": "50", "mass": 0.999998152256012}},
    {"item_id": "high23149.txt", "passage_id": "6dc2549f3b24a76fe099e07d41338cad", "reader_correct": 1, "original": {"p": 0.19512759158859486, "pick": "10", "mass": 2.0000091657987296e-16, "argmax_token": "B"}, "answer_stem": {"p": 0.48866502736992345, "pick": "50", "mass": 0.9999865889549255}},
    {"item_id": "high2537.txt", "passage_id": "70ff64baae5b410baa4243af9a838069", "reader_correct": 1, "original": {"p": 0.16219249531136867, "pick": "10", "mass": 2.4566572669832828e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.4082411622515306, "pick": "50", "mass": 0.9999919533729553}},
    {"item_id": "high13981.txt", "passage_id": "7538f3dbe489e3a84b856fa5da23d563", "reader_correct": 0, "original": {"p": 0.11577508190621971, "pick": "10", "mass": 3.661433600754549e-09, "argmax_token": "C"}, "answer_stem": {"p": 0.26667570763280624, "pick": "30", "mass": 0.6384079456329346}},
    {"item_id": "high18252.txt", "passage_id": "8bda5901e9dca26033a96b894026c467", "reader_correct": 1, "original": {"p": 0.2533808232070694, "pick": "10", "mass": 7.865602872996106e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.2997698708658502, "pick": "30", "mass": 0.9999966025352478}},
    {"item_id": "high5066.txt", "passage_id": "1292791a433c0cc844411777bbecd75f", "reader_correct": 1, "original": {"p": 0.1282877243786598, "pick": "10", "mass": 3.313716811654341e-19, "argmax_token": "C"}, "answer_stem": {"p": 0.5755130567073965, "pick": "50", "mass": 0.9999982714653015}},
    {"item_id": "high4403.txt", "passage_id": "d79fa98d9a9e78964e4026616b86bacf", "reader_correct": 0, "original": {"p": 0.10869574731383852, "pick": "10", "mass": 2.9059696575261135e-18, "argmax_token": "A"}, "answer_stem": {"p": 0.6302663862788113, "pick": "70", "mass": 0.9999886751174927}},
    {"item_id": "high21511.txt", "passage_id": "390a3ade2f1597a283ffb63c697bedb4", "reader_correct": 1, "original": {"p": 0.13558331215488734, "pick": "10", "mass": 5.832997679086602e-18, "argmax_token": "C"}, "answer_stem": {"p": 0.3219591656297566, "pick": "30", "mass": 0.9999642968177795}},
    {"item_id": "high22074.txt", "passage_id": "67330df241746a3fe8b8037beb813c64", "reader_correct": 1, "original": {"p": 0.20857247231765325, "pick": "10", "mass": 4.720560606290274e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.38772677367681363, "pick": "30", "mass": 0.9999939203262329}},
    {"item_id": "high20059.txt", "passage_id": "fe335b156c01427c2f9a860be2029f2c", "reader_correct": 1, "original": {"p": 0.3986612340789163, "pick": "10", "mass": 2.5297184908953965e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.6329388348504399, "pick": "50", "mass": 0.9999442100524902}},
    {"item_id": "high15576.txt", "passage_id": "161dbe69e4fd9e70d4496f209b1982e7", "reader_correct": 1, "original": {"p": 0.11578532980633456, "pick": "10", "mass": 9.119061418933231e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.3491312883817025, "pick": "30", "mass": 0.9999975562095642}},
    {"item_id": "high6865.txt", "passage_id": "3d993b2575fbb55dc7045623c1304602", "reader_correct": 1, "original": {"p": 0.31977356789965516, "pick": "10", "mass": 2.1346048504635416e-14, "argmax_token": "A"}, "answer_stem": {"p": 0.6415710889984396, "pick": "70", "mass": 0.9999990463256836}},
    {"item_id": "high16036.txt", "passage_id": "b14ddbe8fede7e796fab941cd213ce6a", "reader_correct": 1, "original": {"p": 0.20032006741690114, "pick": "10", "mass": 1.2662720739044057e-14, "argmax_token": "B"}, "answer_stem": {"p": 0.3092830823619403, "pick": "30", "mass": 0.999999463558197}},
    {"item_id": "high14755.txt", "passage_id": "c48028b6160129e6ec4d713714843f7d", "reader_correct": 1, "original": {"p": 0.1355577047691276, "pick": "10", "mass": 3.829254371848624e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.2967757461065934, "pick": "30", "mass": 0.9985333681106567}},
    {"item_id": "high4188.txt", "passage_id": "8d4e8ebf772eb990aac0b0ca6836899d", "reader_correct": 1, "original": {"p": 0.10219644956087252, "pick": "10", "mass": 4.1738114577687365e-19, "argmax_token": "A"}, "answer_stem": {"p": 0.3023846169530631, "pick": "30", "mass": 0.9999977946281433}},
    {"item_id": "high1256.txt", "passage_id": "b6c88311c534dd6aa6620afff829be4c", "reader_correct": 1, "original": {"p": 0.7696529621186807, "pick": "90", "mass": 6.775582987061284e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.34474444209839816, "pick": "30", "mass": 0.9999996423721313}},
    {"item_id": "high125.txt", "passage_id": "67354655ed22b6d5bd9bdddef4c86b3b", "reader_correct": 1, "original": {"p": 0.16396461032921186, "pick": "10", "mass": 1.217574292911717e-18, "argmax_token": "C"}, "answer_stem": {"p": 0.5367612507220895, "pick": "50", "mass": 0.9999969005584717}},
    {"item_id": "high3760.txt", "passage_id": "7521392f178113875308e8c103b26be4", "reader_correct": 1, "original": {"p": 0.19891131052691682, "pick": "10", "mass": 7.114606653650397e-15, "argmax_token": "B"}, "answer_stem": {"p": 0.4999283521256955, "pick": "50", "mass": 0.9999967217445374}},
    {"item_id": "high21445.txt", "passage_id": "c7b0bbe378ac4f612be35e9a4c72752f", "reader_correct": 1, "original": {"p": 0.2385679305770833, "pick": "10", "mass": 1.1366905542955873e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.29358568024829995, "pick": "30", "mass": 0.9999955296516418}},
    {"item_id": "high14715.txt", "passage_id": "ae1ece44503196c92fb2a6e6584e74cb", "reader_correct": 1, "original": {"p": 0.1300773814901236, "pick": "10", "mass": 3.973608108999866e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.30360679440013255, "pick": "30", "mass": 0.9999979138374329}},
    {"item_id": "high223.txt", "passage_id": "843ae724979fc20d7016e29b6bf88602", "reader_correct": 1, "original": {"p": 0.14386922175724853, "pick": "10", "mass": 9.722303725588963e-18, "argmax_token": "C"}, "answer_stem": {"p": 0.49947213004545316, "pick": "50", "mass": 0.9999985098838806}},
    {"item_id": "high20607.txt", "passage_id": "b28b09a953fefcedc92dc320a6d8d1a6", "reader_correct": 1, "original": {"p": 0.15809963668418553, "pick": "10", "mass": 1.5796738468277237e-18, "argmax_token": "D"}, "answer_stem": {"p": 0.30014996763241514, "pick": "30", "mass": 0.9999995827674866}},
    {"item_id": "high3265.txt", "passage_id": "17851a527da07acc9f230c840d95d6a2", "reader_correct": 0, "original": {"p": 0.10451824026476408, "pick": "10", "mass": 2.92500937826542e-16, "argmax_token": "A"}, "answer_stem": {"p": 0.30088873260735377, "pick": "30", "mass": 0.9999993443489075}},
    {"item_id": "high5288.txt", "passage_id": "638cc3c6ac678c8aeab5bb103c6f050f", "reader_correct": 1, "original": {"p": 0.4560022848114581, "pick": "10", "mass": 1.640606038699911e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.5470632943400032, "pick": "50", "mass": 0.9999971389770508}},
    {"item_id": "high5396.txt", "passage_id": "7232befa704a2e020f89a6ee3418d620", "reader_correct": 1, "original": {"p": 0.1279399788667, "pick": "10", "mass": 1.7778738489390033e-16, "argmax_token": "B"}, "answer_stem": {"p": 0.523616139235837, "pick": "50", "mass": 0.9999940395355225}},
    {"item_id": "high5025.txt", "passage_id": "fffd15a3943a8d5de85108c719b7ce69", "reader_correct": 1, "original": {"p": 0.191167567684566, "pick": "10", "mass": 1.3079035738553652e-15, "argmax_token": "B"}, "answer_stem": {"p": 0.38296872134928706, "pick": "30", "mass": 0.9999971389770508}},
    {"item_id": "high5096.txt", "passage_id": "5c70fcc5c2ccb2ff6413836171e15ab4", "reader_correct": 1, "original": {"p": 0.3357971700996251, "pick": "10", "mass": 4.828335539545925e-13, "argmax_token": "D"}, "answer_stem": {"p": 0.2926525993400528, "pick": "30", "mass": 0.9997706413269043}},
    {"item_id": "high4860.txt", "passage_id": "2f512cf599e6e455a915cd5f4dce7d10", "reader_correct": 1, "original": {"p": 0.12614705603247278, "pick": "10", "mass": 4.429264734958601e-19, "argmax_token": "A"}, "answer_stem": {"p": 0.3613570789838153, "pick": "30", "mass": 0.999991774559021}},
    {"item_id": "high15638.txt", "passage_id": "9c26db696422475150360555804da3dc", "reader_correct": 1, "original": {"p": 0.3316568573327235, "pick": "10", "mass": 8.710225296831419e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.29991898282928897, "pick": "30", "mass": 0.9999997615814209}},
    {"item_id": "high10757.txt", "passage_id": "7f29cd33ff03d0547b3be8734bc4ee63", "reader_correct": 0, "original": {"p": 0.39798298417595024, "pick": "10", "mass": 9.703874141541282e-18, "argmax_token": "D"}, "answer_stem": {"p": 0.8999672621645111, "pick": "90", "mass": 0.9999993443489075}},
    {"item_id": "high10707.txt", "passage_id": "afb63acbf98881628d72e462ebdd8705", "reader_correct": 1, "original": {"p": 0.1647811501938434, "pick": "10", "mass": 1.1020659279365082e-14, "argmax_token": "B"}, "answer_stem": {"p": 0.30007079143161686, "pick": "30", "mass": 0.9999997615814209}},
    {"item_id": "high20382.txt", "passage_id": "0e8d4224513ec25bded73c18143874ad", "reader_correct": 1, "original": {"p": 0.11215825334677727, "pick": "10", "mass": 1.1761884682496638e-15, "argmax_token": "A"}, "answer_stem": {"p": 0.3365333489630344, "pick": "30", "mass": 0.9999874234199524}},
    {"item_id": "high17441.txt", "passage_id": "e2bc3c3eae1d3da64af4b9cbe84020a7", "reader_correct": 1, "original": {"p": 0.8700099005897315, "pick": "90", "mass": 2.735433822609692e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.8789851411784295, "pick": "90", "mass": 0.999994158744812}},
    {"item_id": "high16295.txt", "passage_id": "98ffdbe9e96f0024ac5c7596c5abef2f", "reader_correct": 1, "original": {"p": 0.21225366459988732, "pick": "10", "mass": 3.0580048337279006e-18, "argmax_token": "D"}, "answer_stem": {"p": 0.7465564871985674, "pick": "70", "mass": 0.9999816417694092}},
    {"item_id": "high15473.txt", "passage_id": "a0e89900c039c73e9bc115dadc5cbfd7", "reader_correct": 1, "original": {"p": 0.1967955370691841, "pick": "10", "mass": 4.228474168604928e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.4572571633442269, "pick": "50", "mass": 0.9999815225601196}},
    {"item_id": "high15503.txt", "passage_id": "200ac890c39b62225d7b43c986ad6e5f", "reader_correct": 0, "original": {"p": 0.1867657463392626, "pick": "10", "mass": 9.039173082996468e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.10495723762024094, "pick": "10", "mass": 0.995211124420166}},
    {"item_id": "high21191.txt", "passage_id": "04747d2546b01f060b6721bb9636ab6b", "reader_correct": 1, "original": {"p": 0.15363253275494315, "pick": "10", "mass": 1.9717598229144107e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.36280725299303584, "pick": "30", "mass": 0.9999970197677612}},
    {"item_id": "high9928.txt", "passage_id": "352053adace11ea460cf8844c614fd98", "reader_correct": 1, "original": {"p": 0.216780313956541, "pick": "10", "mass": 1.2176518956880642e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.28440990127928545, "pick": "30", "mass": 0.9948902726173401}},
    {"item_id": "high10755.txt", "passage_id": "5d9b94cb461e97026b42bb384cf446d9", "reader_correct": 1, "original": {"p": 0.15148996332505715, "pick": "10", "mass": 3.1987742235770217e-18, "argmax_token": "B"}, "answer_stem": {"p": 0.8570392416738966, "pick": "90", "mass": 0.9999891519546509}},
    {"item_id": "high830.txt", "passage_id": "ad507a40ee4f5d0aeb74167f10ea101b", "reader_correct": 1, "original": {"p": 0.17276150739594015, "pick": "10", "mass": 6.845477915789777e-20, "argmax_token": "C"}, "answer_stem": {"p": 0.6987924344261266, "pick": "70", "mass": 0.9999518394470215}},
    {"item_id": "high4461.txt", "passage_id": "5fcb9f89a8d912efc0c7decf0eca0bf2", "reader_correct": 0, "original": {"p": 0.13155194780947438, "pick": "10", "mass": 8.325795211494878e-17, "argmax_token": "B"}, "answer_stem": {"p": 0.5858066904064796, "pick": "50", "mass": 0.9999984502792358}},
    {"item_id": "high20724.txt", "passage_id": "4e2577a1fc3b748b6dee124f04a21160", "reader_correct": 0, "original": {"p": 0.40573680758307257, "pick": "10", "mass": 1.2098942385615173e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.2989313752512959, "pick": "30", "mass": 0.9997050762176514}},
    {"item_id": "high23195.txt", "passage_id": "05216fac972afa2ddf205c6d08322104", "reader_correct": 0, "original": {"p": 0.1466809355585308, "pick": "10", "mass": 1.5209614768473836e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.30024726026838106, "pick": "30", "mass": 1.0}},
    {"item_id": "high22633.txt", "passage_id": "a09057a1af71a4cd490f8809da9a4894", "reader_correct": 1, "original": {"p": 0.10594317445873049, "pick": "10", "mass": 3.86029442359635e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.4854700631148509, "pick": "50", "mass": 0.9997603297233582}},
    {"item_id": "high22961.txt", "passage_id": "667629fc4ebe706684b57d04da5beff1", "reader_correct": 0, "original": {"p": 0.11650993361399423, "pick": "10", "mass": 2.933446620513461e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.3059175186106442, "pick": "30", "mass": 0.9999921321868896}},
    {"item_id": "high13818.txt", "passage_id": "2dbd37c30399fac85a2a7980e0dee28e", "reader_correct": 1, "original": {"p": 0.14780339326376163, "pick": "10", "mass": 9.477330547586689e-17, "argmax_token": "B"}, "answer_stem": {"p": 0.5020992852935529, "pick": "50", "mass": 0.9999996423721313}},
    {"item_id": "high23987.txt", "passage_id": "4b565d64e6364a12f274b9b179366164", "reader_correct": 0, "original": {"p": 0.14210757913649671, "pick": "10", "mass": 1.6912074230094134e-16, "argmax_token": "B"}, "answer_stem": {"p": 0.5249224769064791, "pick": "50", "mass": 0.9999987483024597}},
    {"item_id": "high7566.txt", "passage_id": "fd102a17addb28b2c39ff3b927ccef70", "reader_correct": 1, "original": {"p": 0.1298622434384059, "pick": "10", "mass": 5.70732081989897e-18, "argmax_token": "B"}, "answer_stem": {"p": 0.6988864867614638, "pick": "70", "mass": 0.9999955892562866}},
    {"item_id": "high5219.txt", "passage_id": "81b34fd2c4be0bea694169a6d0667c50", "reader_correct": 1, "original": {"p": 0.13319988183963133, "pick": "10", "mass": 1.304068020073018e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.3172868105504128, "pick": "30", "mass": 0.9999989867210388}},
    {"item_id": "high570.txt", "passage_id": "f07ee48683bae9ebc0251495ae82cc91", "reader_correct": 1, "original": {"p": 0.15544879761224828, "pick": "10", "mass": 2.4174542660786386e-16, "argmax_token": "B"}, "answer_stem": {"p": 0.3215120450687148, "pick": "30", "mass": 0.999997079372406}},
    {"item_id": "high12699.txt", "passage_id": "bdb7e0bb0d93704db8de540e6ea04790", "reader_correct": 1, "original": {"p": 0.2502254011464548, "pick": "10", "mass": 1.6612447442310358e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.31981337443880437, "pick": "30", "mass": 0.9999927282333374}},
    {"item_id": "high9849.txt", "passage_id": "b79f7c450ce2de9fa466a4f58641635e", "reader_correct": 1, "original": {"p": 0.23579504153926004, "pick": "10", "mass": 6.737626798802663e-18, "argmax_token": "D"}, "answer_stem": {"p": 0.5046010231502583, "pick": "50", "mass": 0.9999985694885254}},
    {"item_id": "high18708.txt", "passage_id": "4984d0bf329c184c728747e0b26edc2d", "reader_correct": 1, "original": {"p": 0.16721552594336156, "pick": "10", "mass": 1.7719304569761363e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.3017804045426904, "pick": "30", "mass": 0.9999991655349731}},
    {"item_id": "high13542.txt", "passage_id": "f7208b5ef410f0ed140da5bbe491366e", "reader_correct": 0, "original": {"p": 0.14924563453427733, "pick": "10", "mass": 7.1280490190894774e-12, "argmax_token": "C"}, "answer_stem": {"p": 0.2991955420442153, "pick": "30", "mass": 0.9999997019767761}},
    {"item_id": "high10509.txt", "passage_id": "7235ad7ccd410e912773a95b2fd6eb9c", "reader_correct": 0, "original": {"p": 0.2539691437443822, "pick": "10", "mass": 3.811190526039655e-14, "argmax_token": "C"}, "answer_stem": {"p": 0.47650464696954314, "pick": "50", "mass": 0.9999938011169434}},
    {"item_id": "high17536.txt", "passage_id": "2913a2859e40662d3c0885669865e4e0", "reader_correct": 1, "original": {"p": 0.12178121328220187, "pick": "10", "mass": 2.276242756463914e-16, "argmax_token": "A"}, "answer_stem": {"p": 0.899995368828469, "pick": "90", "mass": 0.9999997019767761}},
    {"item_id": "high4224.txt", "passage_id": "b5d0ad857e9e79f73990e18af573623a", "reader_correct": 0, "original": {"p": 0.35959104081131626, "pick": "10", "mass": 2.2693363674493577e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.46031863482551233, "pick": "50", "mass": 0.9999990463256836}},
    {"item_id": "high18361.txt", "passage_id": "8e4d228015e74d192f581153602e88d1", "reader_correct": 0, "original": {"p": 0.12428015739801158, "pick": "10", "mass": 2.472460850371129e-16, "argmax_token": "B"}, "answer_stem": {"p": 0.31430700448650545, "pick": "30", "mass": 0.9999954700469971}},
    {"item_id": "high19427.txt", "passage_id": "ffeb719836ee5775511941a65a83884e", "reader_correct": 1, "original": {"p": 0.15435879246279388, "pick": "10", "mass": 1.0380345358162904e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.21245591764716626, "pick": "30", "mass": 0.999880313873291}},
    {"item_id": "high3731.txt", "passage_id": "32afc3bfeccd652e1dd9010bab1609c8", "reader_correct": 1, "original": {"p": 0.12411245477846836, "pick": "10", "mass": 7.432803551060218e-19, "argmax_token": "D"}, "answer_stem": {"p": 0.5401090375361828, "pick": "70", "mass": 0.9999849200248718}},
    {"item_id": "high215.txt", "passage_id": "fd2e5fe3728f14fb0584426b9e7d6035", "reader_correct": 1, "original": {"p": 0.38788991211153545, "pick": "10", "mass": 1.0764238350495503e-13, "argmax_token": "D"}, "answer_stem": {"p": 0.29793704751231137, "pick": "30", "mass": 0.9999158978462219}},
    {"item_id": "high12004.txt", "passage_id": "3eb9f2c159c5eb3d3e9a12a82ef3e204", "reader_correct": 1, "original": {"p": 0.1712447030902706, "pick": "10", "mass": 2.0893460166192604e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.10333249413380745, "pick": "10", "mass": 0.9208605885505676}},
    {"item_id": "high22988.txt", "passage_id": "16460cb7270bc26e75a0a9afbe5bbdb4", "reader_correct": 0, "original": {"p": 0.5361260126706788, "pick": "90", "mass": 2.3564485866073293e-12, "argmax_token": "A"}, "answer_stem": {"p": 0.10684252545364283, "pick": "10", "mass": 0.6795704364776611}},
    {"item_id": "high19014.txt", "passage_id": "8dab4b885ec21e986c97c9ee9aeecd22", "reader_correct": 1, "original": {"p": 0.20632619947767666, "pick": "10", "mass": 1.875818200923929e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.45512134295034773, "pick": "50", "mass": 0.9999873638153076}},
    {"item_id": "high6813.txt", "passage_id": "63f9de90eb20dbdc4c403f3490a6c1ef", "reader_correct": 0, "original": {"p": 0.1669078318644515, "pick": "10", "mass": 1.1248900618513548e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.29946104931903844, "pick": "30", "mass": 0.9999974966049194}},
    {"item_id": "high14156.txt", "passage_id": "faba27077c7ff9d3724260fb41d9ee4e", "reader_correct": 0, "original": {"p": 0.12021761984180276, "pick": "10", "mass": 7.680013197964167e-19, "argmax_token": "A"}, "answer_stem": {"p": 0.49440710618157757, "pick": "50", "mass": 0.9999964237213135}},
    {"item_id": "high11202.txt", "passage_id": "6fd0937b68a387bc4e5a2f6ea440a488", "reader_correct": 1, "original": {"p": 0.1516340368892903, "pick": "10", "mass": 6.173819252515601e-18, "argmax_token": "C"}, "answer_stem": {"p": 0.49991798749095534, "pick": "50", "mass": 0.9999988675117493}},
    {"item_id": "high1863.txt", "passage_id": "8341c0dbf93fb4b68bad9b3978f05a3b", "reader_correct": 1, "original": {"p": 0.19698201690269201, "pick": "10", "mass": 2.81500481235881e-17, "argmax_token": "C"}, "answer_stem": {"p": 0.6980181509206895, "pick": "70", "mass": 0.9999958872795105}},
    {"item_id": "high14124.txt", "passage_id": "cb40f254002ee086969dcfcab6ea6eca", "reader_correct": 1, "original": {"p": 0.37369152327777044, "pick": "10", "mass": 2.6353330769422895e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.3052839794986978, "pick": "30", "mass": 0.999988853931427}},
    {"item_id": "high596.txt", "passage_id": "8b6626e000011f2fc5818d77c6497a9c", "reader_correct": 1, "original": {"p": 0.10259224544613538, "pick": "10", "mass": 1.6911333738009777e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.31048462585116565, "pick": "30", "mass": 0.9999997615814209}},
    {"item_id": "high10763.txt", "passage_id": "3773c0685195cfd2680e24312a7fe1b0", "reader_correct": 0, "original": {"p": 0.19178774161181922, "pick": "10", "mass": 2.1859519877260973e-14, "argmax_token": "C"}, "answer_stem": {"p": 0.49392535789716285, "pick": "50", "mass": 0.999933660030365}},
    {"item_id": "high1919.txt", "passage_id": "2769494e9b2c059d9354e03c9ca72f2c", "reader_correct": 1, "original": {"p": 0.2330913589252399, "pick": "10", "mass": 1.8044145940198123e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.30006648779411893, "pick": "30", "mass": 0.9999999403953552}},
    {"item_id": "high9850.txt", "passage_id": "dda0cce3d7a9e0efa45582c830adb64d", "reader_correct": 1, "original": {"p": 0.13675865882427404, "pick": "10", "mass": 2.1667505131414948e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.2996092817622826, "pick": "30", "mass": 0.9999789595603943}},
    {"item_id": "high24177.txt", "passage_id": "fe3c21f51cca5312399129f059345711", "reader_correct": 1, "original": {"p": 0.2577313758911133, "pick": "10", "mass": 8.72242394770042e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.5272139889316864, "pick": "50", "mass": 0.9999948740005493}},
    {"item_id": "high5244.txt", "passage_id": "87be757e5597b86b30e6fb83825b961c", "reader_correct": 1, "original": {"p": 0.1326511291961262, "pick": "10", "mass": 1.5256431536783112e-17, "argmax_token": "B"}, "answer_stem": {"p": 0.39231113758586894, "pick": "30", "mass": 0.9999800324440002}},
    {"item_id": "high10775.txt", "passage_id": "e1cd5d315463ff8adc6c3a276283e695", "reader_correct": 1, "original": {"p": 0.10361419298108134, "pick": "10", "mass": 6.728737528199256e-20, "argmax_token": "A"}, "answer_stem": {"p": 0.899750845640582, "pick": "90", "mass": 0.9999966621398926}},
    {"item_id": "high5947.txt", "passage_id": "a79a18ecab5320693565c1f8686af1ac", "reader_correct": 1, "original": {"p": 0.15696472034043132, "pick": "10", "mass": 4.862009880700271e-16, "argmax_token": "B"}, "answer_stem": {"p": 0.3481465459428182, "pick": "30", "mass": 0.9999984502792358}},
    {"item_id": "high14851.txt", "passage_id": "91948b0b9163fda978e0e696ff87c146", "reader_correct": 1, "original": {"p": 0.15571467395398983, "pick": "10", "mass": 1.0357298021802033e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.3031807593126133, "pick": "30", "mass": 0.9999985694885254}},
    {"item_id": "high4882.txt", "passage_id": "62fe8e8fd66eefdec3a3d78e05d992bf", "reader_correct": 1, "original": {"p": 0.35776325841419937, "pick": "10", "mass": 3.879632715177758e-16, "argmax_token": "B"}, "answer_stem": {"p": 0.3816939535096034, "pick": "30", "mass": 0.9999931454658508}},
    {"item_id": "high142.txt", "passage_id": "2f8f5044ffd91d67b3be755481236933", "reader_correct": 1, "original": {"p": 0.32289048043686674, "pick": "10", "mass": 1.8647046521999197e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.3011161029699118, "pick": "30", "mass": 0.9999991655349731}},
    {"item_id": "high12578.txt", "passage_id": "e3be6fd42f364337fe6e16b9f93da681", "reader_correct": 0, "original": {"p": 0.11634422198670402, "pick": "10", "mass": 1.3766443632831984e-14, "argmax_token": "B"}, "answer_stem": {"p": 0.5568797165185281, "pick": "50", "mass": 0.9998583793640137}},
    {"item_id": "high6275.txt", "passage_id": "2f4368d8987e991966d50e1704135154", "reader_correct": 1, "original": {"p": 0.16588297447213418, "pick": "10", "mass": 8.166110474459864e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.191022363703516, "pick": "10", "mass": 0.9999654293060303}},
    {"item_id": "high23762.txt", "passage_id": "2aeb005b82100644f79972780faaee2f", "reader_correct": 0, "original": {"p": 0.2148889970391055, "pick": "10", "mass": 1.5904642782903905e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.13746795050840813, "pick": "10", "mass": 0.9998341798782349}},
    {"item_id": "high9501.txt", "passage_id": "b563246b32d3c26b2dec882c2702265c", "reader_correct": 1, "original": {"p": 0.15810918003935867, "pick": "10", "mass": 8.237509562972603e-18, "argmax_token": "C"}, "answer_stem": {"p": 0.30144968555723817, "pick": "30", "mass": 0.9999961853027344}},
    {"item_id": "high16947.txt", "passage_id": "fe40b9fe0a3a40e14925fc52362e2559", "reader_correct": 1, "original": {"p": 0.49427871850638205, "pick": "50", "mass": 1.6767403437922823e-13, "argmax_token": "A"}, "answer_stem": {"p": 0.3004130464805553, "pick": "30", "mass": 0.9999988079071045}},
    {"item_id": "high5537.txt", "passage_id": "db01e484a1cd58d3e79c7a67d9e10735", "reader_correct": 0, "original": {"p": 0.1148082742151392, "pick": "10", "mass": 2.0845785763789343e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.4694616840143861, "pick": "50", "mass": 0.9999536275863647}},
    {"item_id": "high3867.txt", "passage_id": "7450b898b5835277e41667535f869fdb", "reader_correct": 1, "original": {"p": 0.2934893101101109, "pick": "10", "mass": 2.3149526253745786e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.501493584583063, "pick": "50", "mass": 0.9999837279319763}},
    {"item_id": "high15750.txt", "passage_id": "6ce30373f605c06a29175f584b12e71d", "reader_correct": 0, "original": {"p": 0.4672695407356204, "pick": "10", "mass": 1.5876253520764611e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.3234020611036561, "pick": "30", "mass": 0.9997121691703796}},
    {"item_id": "high1258.txt", "passage_id": "e335a4ea6ba962632672b576736906cd", "reader_correct": 0, "original": {"p": 0.23574077247918454, "pick": "10", "mass": 7.133242022235031e-13, "argmax_token": "B"}, "answer_stem": {"p": 0.4593748987104751, "pick": "50", "mass": 0.9999895691871643}},
    {"item_id": "high16400.txt", "passage_id": "cf81ea94258160e8d11dade116871d75", "reader_correct": 1, "original": {"p": 0.5088378892789428, "pick": "90", "mass": 5.3462473008147743e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.8999961060584601, "pick": "90", "mass": 0.9999995827674866}},
    {"item_id": "high8662.txt", "passage_id": "51d57397caa0430d04e4442b48f23286", "reader_correct": 1, "original": {"p": 0.14140395969830724, "pick": "10", "mass": 4.269367331111589e-17, "argmax_token": "B"}, "answer_stem": {"p": 0.5019476914380488, "pick": "50", "mass": 0.999996542930603}},
    {"item_id": "high1046.txt", "passage_id": "7dd32db79f9cf166a6a2f81f6bc9e1a9", "reader_correct": 1, "original": {"p": 0.18783621845355902, "pick": "10", "mass": 5.412459006033806e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.31501478120068516, "pick": "30", "mass": 0.9999992251396179}},
    {"item_id": "high312.txt", "passage_id": "c4763a1b7e69876a2e1c6b32befa2d38", "reader_correct": 0, "original": {"p": 0.13568898863703646, "pick": "10", "mass": 3.0397907600082912e-15, "argmax_token": "B"}, "answer_stem": {"p": 0.34771310459461235, "pick": "30", "mass": 0.9993196725845337}},
    {"item_id": "high12664.txt", "passage_id": "397463e6e8f4e521cbfdcb034d25598f", "reader_correct": 1, "original": {"p": 0.252375524058868, "pick": "10", "mass": 1.842043336215509e-18, "argmax_token": "D"}, "answer_stem": {"p": 0.8999794523287689, "pick": "90", "mass": 0.9999985098838806}},
    {"item_id": "high9172.txt", "passage_id": "f4df321f465bf253ff9829e914da905c", "reader_correct": 0, "original": {"p": 0.15855947515089777, "pick": "10", "mass": 4.622550596017046e-15, "argmax_token": "B"}, "answer_stem": {"p": 0.5446046713224137, "pick": "50", "mass": 0.9999819397926331}},
    {"item_id": "high22873.txt", "passage_id": "a3c7e46dc4907d1403be41172f1b5660", "reader_correct": 0, "original": {"p": 0.14717647437104983, "pick": "10", "mass": 9.031482844398567e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.2990282307353085, "pick": "30", "mass": 0.9994949102401733}},
    {"item_id": "high197.txt", "passage_id": "005168651d49018eb842f13232bd5f3c", "reader_correct": 1, "original": {"p": 0.11325351849651032, "pick": "10", "mass": 1.8759979836669837e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.5099331432868776, "pick": "50", "mass": 0.9999931454658508}},
    {"item_id": "high8081.txt", "passage_id": "d641a4938f4892cb816b3eaf846b94a4", "reader_correct": 0, "original": {"p": 0.11428654480359382, "pick": "10", "mass": 1.9851997211582743e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.6677250424078837, "pick": "70", "mass": 0.9999963045120239}},
    {"item_id": "high3432.txt", "passage_id": "2bc05e47d62bdcd12d170f621a59de2e", "reader_correct": 1, "original": {"p": 0.11812032104198819, "pick": "10", "mass": 1.1155051220842344e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.4735642581191192, "pick": "50", "mass": 0.9998911023139954}},
    {"item_id": "high9004.txt", "passage_id": "702c4e5705f3440afa019e4044e0bf77", "reader_correct": 1, "original": {"p": 0.17120324393138225, "pick": "10", "mass": 1.3411748586169246e-14, "argmax_token": "A"}, "answer_stem": {"p": 0.2905779045511943, "pick": "30", "mass": 0.9999867677688599}},
    {"item_id": "high23841.txt", "passage_id": "bbedd00628597897b401eb49418732de", "reader_correct": 1, "original": {"p": 0.15842481258701036, "pick": "10", "mass": 3.876889651917634e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.302102712578729, "pick": "30", "mass": 0.9999996423721313}},
    {"item_id": "high4281.txt", "passage_id": "180cb6c1591836d4f6b8b8513b23b681", "reader_correct": 0, "original": {"p": 0.11187480880252015, "pick": "10", "mass": 2.585172718865621e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.30187169800007696, "pick": "30", "mass": 0.9999898672103882}},
    {"item_id": "high14956.txt", "passage_id": "41a78c1dd8e1fd38d3a8a59a65069063", "reader_correct": 1, "original": {"p": 0.3243267857188717, "pick": "50", "mass": 6.438920001296169e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.3027729824481912, "pick": "30", "mass": 0.9999995827674866}},
    {"item_id": "high14462.txt", "passage_id": "7965aa77dbba4a81c1b4f2a22ba79d12", "reader_correct": 1, "original": {"p": 0.8307982730381923, "pick": "90", "mass": 1.2609968408003325e-12, "argmax_token": "D"}, "answer_stem": {"p": 0.300718213455693, "pick": "30", "mass": 0.9999997019767761}},
    {"item_id": "high14544.txt", "passage_id": "cf4626c1fc61a3586ab67ac3a8c16358", "reader_correct": 0, "original": {"p": 0.13943345671511656, "pick": "10", "mass": 1.9127827716816659e-16, "argmax_token": "A"}, "answer_stem": {"p": 0.46451355990362364, "pick": "50", "mass": 0.9999982714653015}},
    {"item_id": "high17246.txt", "passage_id": "66df32b3f0e7e8372fe562c27f9d015e", "reader_correct": 1, "original": {"p": 0.1432935327158162, "pick": "10", "mass": 7.371818729821557e-18, "argmax_token": "C"}, "answer_stem": {"p": 0.6087120426016212, "pick": "70", "mass": 0.9999873638153076}},
    {"item_id": "high17082.txt", "passage_id": "a766b9b3c22c64c7e66c1575ce2f8852", "reader_correct": 1, "original": {"p": 0.13657599084393265, "pick": "10", "mass": 1.9154854354406726e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.3022045624618293, "pick": "30", "mass": 0.9999996423721313}},
    {"item_id": "high20399.txt", "passage_id": "98ddb1d68212f3f666674586f9a2c3bc", "reader_correct": 1, "original": {"p": 0.12636188910473117, "pick": "10", "mass": 2.195109176215569e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.3070007900225561, "pick": "30", "mass": 0.9999988079071045}},
    {"item_id": "high9276.txt", "passage_id": "c1e990f8dd8d6792d8788ef04a3d8796", "reader_correct": 1, "original": {"p": 0.4693986730714719, "pick": "10", "mass": 2.5824853347868892e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.3090530807433015, "pick": "30", "mass": 0.9999989867210388}},
    {"item_id": "high9077.txt", "passage_id": "0ee11ebba633f25812b7d09529a23735", "reader_correct": 1, "original": {"p": 0.10052596862221061, "pick": "10", "mass": 8.233064956105233e-16, "argmax_token": "A"}, "answer_stem": {"p": 0.299513563748738, "pick": "30", "mass": 0.9999977946281433}},
    {"item_id": "high18154.txt", "passage_id": "8edec63f6fac82f996cd0856d548d95d", "reader_correct": 0, "original": {"p": 0.25925259910008136, "pick": "10", "mass": 3.3580417905989396e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.24377764663788476, "pick": "30", "mass": 0.9979854822158813}},
    {"item_id": "high7930.txt", "passage_id": "792a70a25c7f5d37f12ef1a803edd9d3", "reader_correct": 0, "original": {"p": 0.13746554503415673, "pick": "10", "mass": 4.284599696655631e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.301013411023293, "pick": "30", "mass": 0.9999997615814209}},
    {"item_id": "high7231.txt", "passage_id": "594dbb701e68f86504df453ab2df8e70", "reader_correct": 1, "original": {"p": 0.18254084791709532, "pick": "10", "mass": 1.8571330776239727e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.29436128597261807, "pick": "30", "mass": 0.9999516010284424}},
    {"item_id": "high20626.txt", "passage_id": "92249ef0a4c8f006e6ec6d2b327733af", "reader_correct": 1, "original": {"p": 0.15525575597289537, "pick": "10", "mass": 1.7579205982029992e-17, "argmax_token": "C"}, "answer_stem": {"p": 0.5207749891647205, "pick": "50", "mass": 0.9999994039535522}},
    {"item_id": "high1936.txt", "passage_id": "24b07de166bbbb8ecf0dc06e1f0c6fd8", "reader_correct": 0, "original": {"p": 0.10680185570580085, "pick": "10", "mass": 2.101917718003589e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.265085905810511, "pick": "30", "mass": 0.9499772787094116}},
    {"item_id": "high9786.txt", "passage_id": "755e66c72cbdbb350b0e1410cfbd3a89", "reader_correct": 1, "original": {"p": 0.10324321986193483, "pick": "10", "mass": 1.9699058133766588e-19, "argmax_token": "A"}, "answer_stem": {"p": 0.8999993024455558, "pick": "90", "mass": 1.0}},
    {"item_id": "high7081.txt", "passage_id": "d50d3408fede467ec4acace752558378", "reader_correct": 1, "original": {"p": 0.672837615223544, "pick": "90", "mass": 2.0020216631418467e-14, "argmax_token": "C"}, "answer_stem": {"p": 0.3515147711374443, "pick": "30", "mass": 0.9999974966049194}},
    {"item_id": "high13709.txt", "passage_id": "1836eeb20fcb148a5bc3451f127f1ffb", "reader_correct": 0, "original": {"p": 0.19070853636374782, "pick": "10", "mass": 6.681729407164902e-16, "argmax_token": "A"}, "answer_stem": {"p": 0.7018752385769097, "pick": "70", "mass": 0.9996733665466309}},
    {"item_id": "high4080.txt", "passage_id": "cfd35b1ad17f517a3dcbb5037c228d47", "reader_correct": 1, "original": {"p": 0.1319340589072159, "pick": "10", "mass": 1.075464746393168e-17, "argmax_token": "B"}, "answer_stem": {"p": 0.5457683316525513, "pick": "50", "mass": 0.9999903440475464}},
    {"item_id": "high19338.txt", "passage_id": "5bbcb3b7a6a020f830ffe4cf0572689e", "reader_correct": 0, "original": {"p": 0.1659176124991881, "pick": "10", "mass": 2.034036993918997e-16, "argmax_token": "B"}, "answer_stem": {"p": 0.30036652934079494, "pick": "30", "mass": 0.9999995231628418}},
    {"item_id": "high19233.txt", "passage_id": "9f79e264fd5008144bd05deaf930e95a", "reader_correct": 0, "original": {"p": 0.6752730481798224, "pick": "90", "mass": 1.5143011085523572e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.5050307281307482, "pick": "50", "mass": 0.9999994039535522}},
    {"item_id": "high1465.txt", "passage_id": "af388f051a7418d0b4e436284b5867ae", "reader_correct": 1, "original": {"p": 0.15306373534652667, "pick": "10", "mass": 1.9277485203706693e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.28093461167109485, "pick": "30", "mass": 0.9999976754188538}},
    {"item_id": "high8131.txt", "passage_id": "3c9666299471776da4a9b3f9ebaa942d", "reader_correct": 1, "original": {"p": 0.12024776034072097, "pick": "10", "mass": 1.707874847654561e-17, "argmax_token": "B"}, "answer_stem": {"p": 0.8999982219047965, "pick": "90", "mass": 0.9999995827674866}},
    {"item_id": "high15940.txt", "passage_id": "23f8c0b055a96cac7e7edd39efdab68b", "reader_correct": 0, "original": {"p": 0.3476926870368122, "pick": "10", "mass": 1.8137743080869724e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.30064223543378854, "pick": "30", "mass": 0.9999996423721313}},
    {"item_id": "high11433.txt", "passage_id": "69182efd326daea31babc06dee30a9d9", "reader_correct": 1, "original": {"p": 0.3592120528278403, "pick": "10", "mass": 9.119491718287881e-18, "argmax_token": "D"}, "answer_stem": {"p": 0.5182479978947349, "pick": "50", "mass": 0.9999980330467224}},
    {"item_id": "high2776.txt", "passage_id": "3792c84ea8feff6625a63833361a9c67", "reader_correct": 0, "original": {"p": 0.296148620212673, "pick": "10", "mass": 7.963386209311715e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.5002052321059592, "pick": "50", "mass": 0.9999977350234985}},
    {"item_id": "high5652.txt", "passage_id": "7c8c317db63b1ca9cf2a5c2362cb2f54", "reader_correct": 0, "original": {"p": 0.22343127741584873, "pick": "10", "mass": 2.7808190920032186e-18, "argmax_token": "D"}, "answer_stem": {"p": 0.2454807672433144, "pick": "30", "mass": 0.9987632632255554}},
    {"item_id": "high953.txt", "passage_id": "860922a2f01979e5fc848d3d4d22b5d7", "reader_correct": 0, "original": {"p": 0.24142218698369422, "pick": "10", "mass": 2.1007395414960727e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.614703293844375, "pick": "70", "mass": 0.9999304413795471}},
    {"item_id": "high4162.txt", "passage_id": "008a361c0419d9d2a96c65e2206c2886", "reader_correct": 1, "original": {"p": 0.1213502341305929, "pick": "10", "mass": 6.741408172254888e-17, "argmax_token": "C"}, "answer_stem": {"p": 0.5374624100407004, "pick": "50", "mass": 0.9997130036354065}},
    {"item_id": "high19056.txt", "passage_id": "651ed7e67efe8e265bbb478cb5538bab", "reader_correct": 1, "original": {"p": 0.19553380970165807, "pick": "10", "mass": 4.8027086593706997e-14, "argmax_token": "C"}, "answer_stem": {"p": 0.4993164488072215, "pick": "50", "mass": 0.9999996423721313}},
    {"item_id": "high23508.txt", "passage_id": "bdfd2f78681d725c3bf653411795615e", "reader_correct": 1, "original": {"p": 0.14202585069614357, "pick": "10", "mass": 1.52991636872276e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.42906787744140185, "pick": "50", "mass": 0.9999754428863525}},
    {"item_id": "high9693.txt", "passage_id": "dd36c8f7820791ef0db57697f587a8b7", "reader_correct": 1, "original": {"p": 0.1968127698967822, "pick": "10", "mass": 1.559137384129033e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.30084301841643496, "pick": "30", "mass": 0.999998927116394}},
    {"item_id": "high9302.txt", "passage_id": "d2e8e3f70c2de33a368731d058fd25fb", "reader_correct": 1, "original": {"p": 0.10269001855194718, "pick": "10", "mass": 2.3331866639254525e-16, "argmax_token": "A"}, "answer_stem": {"p": 0.3846128235142575, "pick": "30", "mass": 0.9999985098838806}},
    {"item_id": "high4226.txt", "passage_id": "7d1c2f008bd43533590530fbac2fa13c", "reader_correct": 1, "original": {"p": 0.15422811289421093, "pick": "10", "mass": 2.507160138217733e-19, "argmax_token": "C"}, "answer_stem": {"p": 0.8825784568899371, "pick": "90", "mass": 0.9998413920402527}},
    {"item_id": "high9472.txt", "passage_id": "2214d26f6cc73155d8a2fb6a06f5d5f2", "reader_correct": 1, "original": {"p": 0.11649500159482173, "pick": "10", "mass": 1.2250821150234933e-17, "argmax_token": "C"}, "answer_stem": {"p": 0.7021393343783486, "pick": "70", "mass": 0.9999908804893494}},
    {"item_id": "high4269.txt", "passage_id": "2a20763b139ac8df024e8e1befcd18f4", "reader_correct": 0, "original": {"p": 0.2548278250533119, "pick": "10", "mass": 9.219022953412264e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.297194452097979, "pick": "30", "mass": 0.9997348785400391}},
    {"item_id": "high10709.txt", "passage_id": "c8524265f022b763937e31fc2db4526c", "reader_correct": 0, "original": {"p": 0.10510316795296112, "pick": "10", "mass": 1.221685664899441e-19, "argmax_token": "A"}, "answer_stem": {"p": 0.5998358535335508, "pick": "70", "mass": 0.9999788999557495}},
    {"item_id": "high22828.txt", "passage_id": "afae6da3efaa6fc43083ffb773404009", "reader_correct": 1, "original": {"p": 0.2016331857429584, "pick": "10", "mass": 2.7874499041423417e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.296062015657618, "pick": "30", "mass": 0.9999942183494568}},
    {"item_id": "high12011.txt", "passage_id": "883aaf817994fd078979a9c133a46a0b", "reader_correct": 1, "original": {"p": 0.14594864338250593, "pick": "10", "mass": 5.1173965346956485e-17, "argmax_token": "C"}, "answer_stem": {"p": 0.23998165474902747, "pick": "30", "mass": 0.9999377727508545}},
    {"item_id": "high20730.txt", "passage_id": "5cd67be58ea260a778fbbe184b0be1b9", "reader_correct": 1, "original": {"p": 0.40258791286336915, "pick": "10", "mass": 1.9860536097784454e-15, "argmax_token": "A"}, "answer_stem": {"p": 0.3195289271158735, "pick": "30", "mass": 0.9999992847442627}},
    {"item_id": "high9091.txt", "passage_id": "a302fcecd41e55f5467909b85fdadc59", "reader_correct": 0, "original": {"p": 0.784039125122849, "pick": "90", "mass": 8.048719881838359e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.30263465649782145, "pick": "30", "mass": 0.9999991059303284}},
    {"item_id": "high2182.txt", "passage_id": "9e09926c4e452b2fda2ff05b64d4cdfc", "reader_correct": 1, "original": {"p": 0.12073082798182523, "pick": "10", "mass": 3.1204071737027785e-16, "argmax_token": "B"}, "answer_stem": {"p": 0.3020581213385532, "pick": "30", "mass": 0.9999983310699463}},
    {"item_id": "high12355.txt", "passage_id": "76a5d334768cb8c75b8cae7e73e9dacf", "reader_correct": 1, "original": {"p": 0.13913776915163717, "pick": "10", "mass": 2.3539703212783986e-18, "argmax_token": "D"}, "answer_stem": {"p": 0.3245543484167005, "pick": "30", "mass": 0.9999949932098389}},
    {"item_id": "high19264.txt", "passage_id": "20064e475f215bfe3549b6faffd4208f", "reader_correct": 1, "original": {"p": 0.17095091215254388, "pick": "10", "mass": 5.286949369678808e-16, "argmax_token": "A"}, "answer_stem": {"p": 0.4779539051786919, "pick": "50", "mass": 0.999995231628418}},
    {"item_id": "high188.txt", "passage_id": "c447d03916f79cf0823cb4bf512b459e", "reader_correct": 0, "original": {"p": 0.15834972231631708, "pick": "10", "mass": 5.901291364820205e-18, "argmax_token": "D"}, "answer_stem": {"p": 0.5540411888148684, "pick": "50", "mass": 0.9999983310699463}},
    {"item_id": "high7693.txt", "passage_id": "f55c7a550eae9d1c3218e6c55263ddaa", "reader_correct": 0, "original": {"p": 0.1678993445577789, "pick": "10", "mass": 1.974479791291832e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.24982585581868066, "pick": "30", "mass": 0.9999340772628784}},
    {"item_id": "high20268.txt", "passage_id": "336f7fed07fa8a20116a3b9b09ee6ed1", "reader_correct": 1, "original": {"p": 0.3601624013342183, "pick": "10", "mass": 5.926950418086094e-15, "argmax_token": "A"}, "answer_stem": {"p": 0.4965147495918015, "pick": "50", "mass": 0.9999995231628418}},
    {"item_id": "high21773.txt", "passage_id": "889685d4d49104bfa55f1b0322493584", "reader_correct": 0, "original": {"p": 0.12657744672555032, "pick": "10", "mass": 1.0394341095308623e-14, "argmax_token": "A"}, "answer_stem": {"p": 0.2287030846944896, "pick": "30", "mass": 0.9643950462341309}},
    {"item_id": "high20742.txt", "passage_id": "643c5404243ec44adcff50d1dcaf8dec", "reader_correct": 1, "original": {"p": 0.16941501403133474, "pick": "10", "mass": 2.156718847837278e-14, "argmax_token": "B"}, "answer_stem": {"p": 0.5027656681297928, "pick": "50", "mass": 0.99997878074646}},
    {"item_id": "high3449.txt", "passage_id": "3c84381f4800bcedafe3f29430990540", "reader_correct": 0, "original": {"p": 0.1333863308273393, "pick": "10", "mass": 2.413796738107725e-17, "argmax_token": "C"}, "answer_stem": {"p": 0.30009137799658636, "pick": "30", "mass": 0.9999998807907104}},
    {"item_id": "high8296.txt", "passage_id": "25fbcbe5c1982698b08ce912464261a1", "reader_correct": 0, "original": {"p": 0.1460608322287298, "pick": "10", "mass": 2.1155686320069485e-14, "argmax_token": "A"}, "answer_stem": {"p": 0.2998331789435058, "pick": "30", "mass": 0.9999993443489075}},
    {"item_id": "high9741.txt", "passage_id": "12088b0c460d3845e55a20c7005ce670", "reader_correct": 1, "original": {"p": 0.1749905972181756, "pick": "10", "mass": 1.459975236993972e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.4851401435206534, "pick": "50", "mass": 0.9999644160270691}},
    {"item_id": "high7116.txt", "passage_id": "35a883756ddbeb96b3e9bfcaaae816d7", "reader_correct": 1, "original": {"p": 0.1487137678456426, "pick": "10", "mass": 5.660584986042753e-20, "argmax_token": "C"}, "answer_stem": {"p": 0.8662254684355358, "pick": "90", "mass": 0.9999529719352722}},
    {"item_id": "high1827.txt", "passage_id": "390968de3e3b7ca3962c7d1a800d53fe", "reader_correct": 1, "original": {"p": 0.15712330764735383, "pick": "10", "mass": 4.0375033114570553e-17, "argmax_token": "C"}, "answer_stem": {"p": 0.31039434362354995, "pick": "30", "mass": 0.9999992251396179}},
    {"item_id": "high2900.txt", "passage_id": "09cf5e385feed9a5cea6d9a54cfef4b4", "reader_correct": 1, "original": {"p": 0.1243118941006767, "pick": "10", "mass": 1.458884549725484e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.3462091179982376, "pick": "30", "mass": 0.999996542930603}},
    {"item_id": "high11840.txt", "passage_id": "d68f39dcc1551b9264e64c7cc80709db", "reader_correct": 0, "original": {"p": 0.44148789404253685, "pick": "50", "mass": 2.7490618627530085e-14, "argmax_token": "C"}, "answer_stem": {"p": 0.29854181937779567, "pick": "30", "mass": 0.9999996423721313}},
    {"item_id": "high13196.txt", "passage_id": "c9c1355fe68327b29059d59ee4e743d2", "reader_correct": 0, "original": {"p": 0.1729114406189518, "pick": "10", "mass": 3.065386758950446e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.603291191105007, "pick": "70", "mass": 0.9999911189079285}},
    {"item_id": "high18880.txt", "passage_id": "703094d5266a7f2c40274761dd22d5c1", "reader_correct": 1, "original": {"p": 0.10249647490197697, "pick": "10", "mass": 7.382548089546982e-18, "argmax_token": "A"}, "answer_stem": {"p": 0.5824360392960296, "pick": "50", "mass": 0.9999505877494812}},
    {"item_id": "high23337.txt", "passage_id": "df66d7b6737c8fdbe2faafc45ec18f0f", "reader_correct": 1, "original": {"p": 0.15916175314197137, "pick": "10", "mass": 1.798303092486695e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.7131755805228784, "pick": "70", "mass": 0.9999186992645264}},
    {"item_id": "high11857.txt", "passage_id": "0054a723272e378edcfcb82f37008f43", "reader_correct": 0, "original": {"p": 0.11644419979416976, "pick": "10", "mass": 3.9562807927492484e-19, "argmax_token": "D"}, "answer_stem": {"p": 0.3052667191989142, "pick": "30", "mass": 0.9999748468399048}},
    {"item_id": "high3250.txt", "passage_id": "02aca2e703e8114ca3e5d04bf095c83e", "reader_correct": 0, "original": {"p": 0.1983868853838773, "pick": "10", "mass": 4.6926499415889805e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.2985588559799219, "pick": "30", "mass": 0.999929666519165}},
    {"item_id": "high16790.txt", "passage_id": "59d9f23953ba4cef54d107dd51ce667b", "reader_correct": 1, "original": {"p": 0.7891368538292906, "pick": "90", "mass": 4.400334128107017e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.29983725143982615, "pick": "30", "mass": 0.9999964237213135}},
    {"item_id": "high10043.txt", "passage_id": "93b2b744f8a5ac0fe5961bb51a1c87fa", "reader_correct": 1, "original": {"p": 0.18821349461483053, "pick": "10", "mass": 2.7392582293061043e-19, "argmax_token": "D"}, "answer_stem": {"p": 0.8057709920804516, "pick": "90", "mass": 0.9999072551727295}},
    {"item_id": "high20395.txt", "passage_id": "60c9aed3bfc087d1f971decabd6f38ec", "reader_correct": 0, "original": {"p": 0.14065095139960396, "pick": "10", "mass": 2.3703112497948375e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.5001133866151141, "pick": "50", "mass": 0.9999993443489075}},
    {"item_id": "high9963.txt", "passage_id": "974113869a82ff13c984b91acf967715", "reader_correct": 0, "original": {"p": 0.3511567499906162, "pick": "10", "mass": 1.9539747356483832e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.300782168815166, "pick": "30", "mass": 0.9999980926513672}},
    {"item_id": "high14580.txt", "passage_id": "264429cfcf0ddb1290b3893dbab0b560", "reader_correct": 0, "original": {"p": 0.23810348010371318, "pick": "10", "mass": 1.4913997622904125e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.3401535708622522, "pick": "30", "mass": 0.9999991059303284}}
   ]
  },
  "Qwen3-8B": {
   "model": "Qwen3-8B",
   "passages": 240,
   "rows": [
    {"item_id": "high6240.txt", "passage_id": "096779c80d1e2ff3cc4c17751e7e1fce", "reader_correct": 0, "original": {"p": 0.1137444106498632, "pick": "10", "mass": 2.4640495485070977e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.186335683771829, "pick": "10", "mass": 0.9999710917472839}},
    {"item_id": "high20780.txt", "passage_id": "db9da0ccee64f244430cd1b9e4c457fa", "reader_correct": 1, "original": {"p": 0.11941554084714617, "pick": "10", "mass": 7.428810171183908e-12, "argmax_token": "D"}, "answer_stem": {"p": 0.33390878711331656, "pick": "30", "mass": 0.999966025352478}},
    {"item_id": "high1206.txt", "passage_id": "6bcbcbdbda31c49bb534aca87a1855d8", "reader_correct": 1, "original": {"p": 0.11237165414844695, "pick": "10", "mass": 1.5180806373256417e-13, "argmax_token": "D"}, "answer_stem": {"p": 0.20703634745144225, "pick": "10", "mass": 0.9997103214263916}},
    {"item_id": "high18909.txt", "passage_id": "73e19986a7a79b0ff274da3f5cfd2480", "reader_correct": 1, "original": {"p": 0.12462968251667937, "pick": "10", "mass": 8.48353855430874e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.6966445739808781, "pick": "70", "mass": 0.9999957084655762}},
    {"item_id": "high4942.txt", "passage_id": "883c9fee98d5d4634468ef1377832089", "reader_correct": 1, "original": {"p": 0.1131689997554025, "pick": "10", "mass": 1.061287255993415e-11, "argmax_token": "D"}, "answer_stem": {"p": 0.4028316687258302, "pick": "30", "mass": 0.9997903108596802}},
    {"item_id": "high8756.txt", "passage_id": "1f5cac56879ade11a0eb631fd8425854", "reader_correct": 1, "original": {"p": 0.11003542851408597, "pick": "10", "mass": 1.2892659373400144e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.7423254856611923, "pick": "70", "mass": 0.999894380569458}},
    {"item_id": "high4255.txt", "passage_id": "645f89d16484e1547658d6de5d982ae2", "reader_correct": 1, "original": {"p": 0.10366386964069298, "pick": "10", "mass": 3.608107939485038e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.6640609442259973, "pick": "70", "mass": 0.9988598823547363}},
    {"item_id": "high17779.txt", "passage_id": "35beca4d228ecc6a0f6d17512cc445aa", "reader_correct": 0, "original": {"p": 0.10370902344254128, "pick": "10", "mass": 1.1479206395330155e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.4484801336366438, "pick": "50", "mass": 0.9998910427093506}},
    {"item_id": "high1845.txt", "passage_id": "da5677b722ecd8c7146a3e6a1ba106ad", "reader_correct": 1, "original": {"p": 0.18868040440243208, "pick": "10", "mass": 8.345671376197572e-12, "argmax_token": "B"}, "answer_stem": {"p": 0.4442060723020739, "pick": "50", "mass": 0.9999268054962158}},
    {"item_id": "high3499.txt", "passage_id": "83acd2fee5364efb89f4f40395558fc6", "reader_correct": 1, "original": {"p": 0.10112297662162131, "pick": "10", "mass": 9.164641717662863e-18, "argmax_token": "A"}, "answer_stem": {"p": 0.8504623346605973, "pick": "90", "mass": 0.9998876452445984}},
    {"item_id": "high21760.txt", "passage_id": "162867d7bf40fa06afc6cd184cb92bc0", "reader_correct": 1, "original": {"p": 0.11020469653556092, "pick": "10", "mass": 1.3609228600349192e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.268133971988568, "pick": "30", "mass": 0.9995937347412109}},
    {"item_id": "high5687.txt", "passage_id": "f1bd4db8a7582507b3d7a448649c331f", "reader_correct": 1, "original": {"p": 0.1048562323746981, "pick": "10", "mass": 1.0515415349514443e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.39883128354888203, "pick": "30", "mass": 0.9999570846557617}},
    {"item_id": "high4079.txt", "passage_id": "2a976972507159a5c5fac39009b1f0cf", "reader_correct": 1, "original": {"p": 0.106417893638384, "pick": "10", "mass": 3.647911764681971e-16, "argmax_token": "B"}, "answer_stem": {"p": 0.7021275940337417, "pick": "70", "mass": 0.9999536871910095}},
    {"item_id": "high3463.txt", "passage_id": "bf5207c78bea66780075028236e33296", "reader_correct": 1, "original": {"p": 0.16381280171998158, "pick": "10", "mass": 1.0635383802207622e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.2886755124167305, "pick": "30", "mass": 0.9999844431877136}},
    {"item_id": "high18043.txt", "passage_id": "211dc774b86a30a7f9f3d86cccbd8513", "reader_correct": 1, "original": {"p": 0.1016083807011456, "pick": "10", "mass": 9.59500542034716e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.694809419107106, "pick": "70", "mass": 0.9999936819076538}},
    {"item_id": "high957.txt", "passage_id": "2e420ffca7ff75cadbaadaf965d766c4", "reader_correct": 0, "original": {"p": 0.10901907274849978, "pick": "10", "mass": 2.0545047509960092e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.3422787870542181, "pick": "30", "mass": 0.9999746084213257}},
    {"item_id": "high8082.txt", "passage_id": "ef5307e6eced41d74c9054f08d7a9f50", "reader_correct": 1, "original": {"p": 0.11064526871779036, "pick": "10", "mass": 3.749121349269223e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.3091133233735987, "pick": "30", "mass": 0.9999862909317017}},
    {"item_id": "high19318.txt", "passage_id": "7aa775f0500a68e6dedc947cd0f57e8c", "reader_correct": 0, "original": {"p": 0.11963337719516977, "pick": "10", "mass": 3.0420156411220534e-12, "argmax_token": "D"}, "answer_stem": {"p": 0.6589022629482847, "pick": "70", "mass": 0.9999325275421143}},
    {"item_id": "high10118.txt", "passage_id": "b8d1090d17a0ce940fe4e9f8adba4ef0", "reader_correct": 1, "original": {"p": 0.10370851312876805, "pick": "10", "mass": 1.5590275345436858e-16, "argmax_token": "A"}, "answer_stem": {"p": 0.7983372969406195, "pick": "90", "mass": 0.9995349645614624}},
    {"item_id": "high24270.txt", "passage_id": "02941a327e9c26c268ebdec65737ca13", "reader_correct": 0, "original": {"p": 0.11456657411693055, "pick": "10", "mass": 6.248002586633312e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.6227400187250107, "pick": "70", "mass": 0.9997050762176514}},
    {"item_id": "high20161.txt", "passage_id": "35a993c53821f1940962ba3f964a55f1", "reader_correct": 1, "original": {"p": 0.10637367968799193, "pick": "10", "mass": 2.0293681880184007e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.43478802448171805, "pick": "30", "mass": 0.9999462962150574}},
    {"item_id": "high1523.txt", "passage_id": "0f484530f056029de5b2b7c650d2e395", "reader_correct": 1, "original": {"p": 0.10688048698721364, "pick": "10", "mass": 1.9850203884014728e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.6961926489908139, "pick": "70", "mass": 0.9999939203262329}},
    {"item_id": "high6632.txt", "passage_id": "bb205db05d555ab3a2d30033ac43670f", "reader_correct": 1, "original": {"p": 0.10592587952456382, "pick": "10", "mass": 1.8213302654929544e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.6416137295210278, "pick": "70", "mass": 0.9998738765716553}},
    {"item_id": "high13122.txt", "passage_id": "a60a7488e8195ee9bc64bfe0e50a63d9", "reader_correct": 0, "original": {"p": 0.10485404217558436, "pick": "10", "mass": 4.057995089859056e-16, "argmax_token": "A"}, "answer_stem": {"p": 0.16028931003293093, "pick": "10", "mass": 0.9999384880065918}},
    {"item_id": "high14898.txt", "passage_id": "60befca05ce045f8f72d15a3ad2e4f38", "reader_correct": 1, "original": {"p": 0.12314380031933286, "pick": "10", "mass": 4.830817955945102e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.6632623940339999, "pick": "70", "mass": 0.999883770942688}},
    {"item_id": "high716.txt", "passage_id": "6ab16c89cd9e5dc01481c64b29d183b8", "reader_correct": 0, "original": {"p": 0.10241209338364002, "pick": "10", "mass": 4.967604713674136e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.6087535913139769, "pick": "70", "mass": 0.9955479502677917}},
    {"item_id": "high13990.txt", "passage_id": "0ca9c7f3386d57e9154102cf6114337b", "reader_correct": 0, "original": {"p": 0.10985053257627339, "pick": "10", "mass": 4.238046979326837e-12, "argmax_token": "D"}, "answer_stem": {"p": 0.44946588076265465, "pick": "50", "mass": 0.948414146900177}},
    {"item_id": "high7307.txt", "passage_id": "f508dcc5de0e7a9e102b312577cab80f", "reader_correct": 1, "original": {"p": 0.10272310543106286, "pick": "10", "mass": 1.1576760602616086e-16, "argmax_token": "A"}, "answer_stem": {"p": 0.5013884165862005, "pick": "50", "mass": 0.9997947216033936}},
    {"item_id": "high6406.txt", "passage_id": "4a93a87066eb48377877fe0d5fece6a8", "reader_correct": 1, "original": {"p": 0.13041839703608973, "pick": "10", "mass": 3.1187000952646177e-14, "argmax_token": "B"}, "answer_stem": {"p": 0.7370500151152022, "pick": "70", "mass": 0.9999086856842041}},
    {"item_id": "high23160.txt", "passage_id": "cec1a8bf394d19f514b994e76e7220ac", "reader_correct": 1, "original": {"p": 0.10757594084482397, "pick": "10", "mass": 1.802367696551125e-14, "argmax_token": "B"}, "answer_stem": {"p": 0.5931489072824809, "pick": "50", "mass": 0.9997667074203491}},
    {"item_id": "high23952.txt", "passage_id": "0ba3c483612388b39c687520e9928998", "reader_correct": 1, "original": {"p": 0.11386489937399705, "pick": "10", "mass": 2.9881841765539915e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.3190767229832738, "pick": "30", "mass": 0.9999300241470337}},
    {"item_id": "high14114.txt", "passage_id": "686f0cf6894f263c5797641a2c3d6ec0", "reader_correct": 1, "original": {"p": 0.10630562694484316, "pick": "10", "mass": 1.550384542698801e-14, "argmax_token": "A"}, "answer_stem": {"p": 0.5025078078498776, "pick": "70", "mass": 0.999854564666748}},
    {"item_id": "high8046.txt", "passage_id": "8f90e5292af651d118162db107e1ebbd", "reader_correct": 0, "original": {"p": 0.10219970431136449, "pick": "10", "mass": 1.0123260270759383e-15, "argmax_token": "A"}, "answer_stem": {"p": 0.2616292725642967, "pick": "30", "mass": 0.9999545812606812}},
    {"item_id": "high713.txt", "passage_id": "b2ad9bfc3b5b0fa2587da834e0ec8585", "reader_correct": 1, "original": {"p": 0.10664992985022494, "pick": "10", "mass": 1.5970636813890382e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.3868609894229796, "pick": "30", "mass": 0.999858021736145}},
    {"item_id": "high2885.txt", "passage_id": "e1c9e9a93bf5cad75951ba66a8ba1e9f", "reader_correct": 1, "original": {"p": 0.10214507972167022, "pick": "10", "mass": 1.2761691205270133e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.6209339886206633, "pick": "70", "mass": 0.9998005628585815}},
    {"item_id": "high20569.txt", "passage_id": "8d6c46b23fc8d6d7d10b723aae8d9a53", "reader_correct": 0, "original": {"p": 0.10589846206194703, "pick": "10", "mass": 7.084550748308262e-16, "argmax_token": "A"}, "answer_stem": {"p": 0.308763308102099, "pick": "30", "mass": 0.9999743700027466}},
    {"item_id": "high21385.txt", "passage_id": "fd545a218ddb638849e01503feb64223", "reader_correct": 1, "original": {"p": 0.10343648738074149, "pick": "10", "mass": 2.397632636321704e-17, "argmax_token": "C"}, "answer_stem": {"p": 0.5926382895932681, "pick": "70", "mass": 0.9998494386672974}},
    {"item_id": "high20667.txt", "passage_id": "e621c4fcd4f6cf181b89489f43a562e7", "reader_correct": 1, "original": {"p": 0.13321527144608486, "pick": "10", "mass": 2.9677727289567635e-12, "argmax_token": "Answer"}, "answer_stem": {"p": 0.33038040385313794, "pick": "30", "mass": 0.9996342658996582}},
    {"item_id": "high23037.txt", "passage_id": "c3d337596b0cd10cd41b964d9b7d300e", "reader_correct": 1, "original": {"p": 0.10611938572270352, "pick": "10", "mass": 3.7709893259234295e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.1020859593000512, "pick": "10", "mass": 0.999994695186615}},
    {"item_id": "high14829.txt", "passage_id": "d597000f9603815a1af8ad29fd21e8ec", "reader_correct": 1, "original": {"p": 0.11018423502975992, "pick": "10", "mass": 1.0252451059363589e-16, "argmax_token": "B"}, "answer_stem": {"p": 0.5783342821750574, "pick": "50", "mass": 0.9999617338180542}},
    {"item_id": "high10461.txt", "passage_id": "805865d758c523ba250c504ff0b8793c", "reader_correct": 1, "original": {"p": 0.10196207090283883, "pick": "10", "mass": 4.2707537685362894e-18, "argmax_token": "A"}, "answer_stem": {"p": 0.639646170535213, "pick": "90", "mass": 0.999894380569458}},
    {"item_id": "high20779.txt", "passage_id": "11b8c6fc3f4fe97492260fa6a85ec57b", "reader_correct": 1, "original": {"p": 0.10200792895292521, "pick": "10", "mass": 2.785788462251192e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.6036590272158524, "pick": "70", "mass": 0.9998890161514282}},
    {"item_id": "high11653.txt", "passage_id": "077810454df00b494c7279f792480178", "reader_correct": 0, "original": {"p": 0.11363891129718796, "pick": "10", "mass": 1.3149673204156977e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.49316362540715014, "pick": "30", "mass": 0.9999456405639648}},
    {"item_id": "high20198.txt", "passage_id": "a4366d5ce62f7ea78280957f8eb2ac34", "reader_correct": 0, "original": {"p": 0.1066111571313884, "pick": "10", "mass": 2.7107632468670816e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.36196525515485056, "pick": "50", "mass": 0.9998724460601807}},
    {"item_id": "high3139.txt", "passage_id": "41c256a3bff46e27d4fb9c8747aa5f14", "reader_correct": 1, "original": {"p": 0.12412406733956752, "pick": "10", "mass": 4.678037606809307e-15, "argmax_token": "B"}, "answer_stem": {"p": 0.5874689254935445, "pick": "70", "mass": 0.9996581077575684}},
    {"item_id": "high12547.txt", "passage_id": "570b3eb63c4e6db7eda2eed84eaf658b", "reader_correct": 0, "original": {"p": 0.10467669634480915, "pick": "10", "mass": 8.108600743695604e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.3407987906219539, "pick": "30", "mass": 0.9998775720596313}},
    {"item_id": "high10041.txt", "passage_id": "5bf99604706a05176fcf4a50e511fc14", "reader_correct": 1, "original": {"p": 0.10844397578881396, "pick": "10", "mass": 2.2186051078427506e-14, "argmax_token": "B"}, "answer_stem": {"p": 0.4887349416028208, "pick": "50", "mass": 0.9997667074203491}},
    {"item_id": "high22926.txt", "passage_id": "d2721e22aca4a174c9b337986efc01aa", "reader_correct": 0, "original": {"p": 0.11080812782496062, "pick": "10", "mass": 9.556294991441838e-12, "argmax_token": "Answer"}, "answer_stem": {"p": 0.6302816169219333, "pick": "70", "mass": 0.9993968605995178}},
    {"item_id": "high10753.txt", "passage_id": "525b57bcf795543b6997a20747dad7d8", "reader_correct": 0, "original": {"p": 0.10481967995896292, "pick": "10", "mass": 3.210904967880816e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.1882448608822717, "pick": "10", "mass": 0.9998332262039185}},
    {"item_id": "high4543.txt", "passage_id": "0a80c1bfdba194c50171e44314b74613", "reader_correct": 1, "original": {"p": 0.12006752727618121, "pick": "10", "mass": 4.31880881629639e-15, "argmax_token": "B"}, "answer_stem": {"p": 0.5812459736444957, "pick": "70", "mass": 0.9998949766159058}},
    {"item_id": "high19409.txt", "passage_id": "794cfaddab1421960975d52b337bc778", "reader_correct": 1, "original": {"p": 0.2951601473930167, "pick": "10", "mass": 1.976076535747679e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.21530088929981242, "pick": "10", "mass": 0.9998284578323364}},
    {"item_id": "high9852.txt", "passage_id": "dfa5386c8ecfca94f67a817c35017a53", "reader_correct": 1, "original": {"p": 0.10644220879323049, "pick": "10", "mass": 1.256588369900357e-18, "argmax_token": "D"}, "answer_stem": {"p": 0.6990827880786075, "pick": "70", "mass": 0.9999735355377197}},
    {"item_id": "high7493.txt", "passage_id": "4a80f45a5a6471a95e9d8c5e526941c2", "reader_correct": 0, "original": {"p": 0.32254266470243714, "pick": "50", "mass": 1.0631481112133301e-10, "argmax_token": "D"}, "answer_stem": {"p": 0.10161662083198214, "pick": "10", "mass": 0.9999825954437256}},
    {"item_id": "high19706.txt", "passage_id": "39f9601e36e5e2020e2b32665c3a0453", "reader_correct": 1, "original": {"p": 0.10136313540044918, "pick": "10", "mass": 2.224247566618405e-19, "argmax_token": "A"}, "answer_stem": {"p": 0.7698788504025796, "pick": "70", "mass": 0.9999091625213623}},
    {"item_id": "high11152.txt", "passage_id": "b65f14d7d3c7203306a213776b76bbe7", "reader_correct": 0, "original": {"p": 0.10866154354630293, "pick": "10", "mass": 4.438371667262776e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.4012598868110697, "pick": "30", "mass": 0.9999250173568726}},
    {"item_id": "high17619.txt", "passage_id": "dca36985adabee088eafb6100e3cc596", "reader_correct": 1, "original": {"p": 0.21744146262435404, "pick": "10", "mass": 1.3979701727825922e-12, "argmax_token": "C"}, "answer_stem": {"p": 0.305570372964774, "pick": "30", "mass": 0.9999856948852539}},
    {"item_id": "high14850.txt", "passage_id": "b119047e79733b0abad7b6c839d5b621", "reader_correct": 1, "original": {"p": 0.10915976412494166, "pick": "10", "mass": 2.5124289787840058e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.7029405143861225, "pick": "70", "mass": 0.999934196472168}},
    {"item_id": "high2565.txt", "passage_id": "85f13422655c8636fbce75193df3a9a2", "reader_correct": 0, "original": {"p": 0.10292015475151654, "pick": "10", "mass": 2.501327426164112e-14, "argmax_token": "A"}, "answer_stem": {"p": 0.5611323402379829, "pick": "70", "mass": 0.9998515844345093}},
    {"item_id": "high5426.txt", "passage_id": "dc2e68cbf881c384334467714869ddd4", "reader_correct": 1, "original": {"p": 0.10569895274854094, "pick": "10", "mass": 7.958737288833044e-18, "argmax_token": "C"}, "answer_stem": {"p": 0.696614114999821, "pick": "70", "mass": 0.9999770522117615}},
    {"item_id": "high9023.txt", "passage_id": "5f75316b2e4fb851f410c9d76e3ce190", "reader_correct": 0, "original": {"p": 0.40991872930443135, "pick": "50", "mass": 2.9449305407464044e-13, "argmax_token": "D"}, "answer_stem": {"p": 0.32373519917943505, "pick": "30", "mass": 0.9999906420707703}},
    {"item_id": "high14199.txt", "passage_id": "658254fbca147d6fbcbfcd3a2f507960", "reader_correct": 0, "original": {"p": 0.15324223076555707, "pick": "10", "mass": 1.2668737586762902e-11, "argmax_token": "C"}, "answer_stem": {"p": 0.6037176647656292, "pick": "70", "mass": 0.9998161792755127}},
    {"item_id": "high18931.txt", "passage_id": "13ecd048007d9e58d9fcc8ef3f46993d", "reader_correct": 1, "original": {"p": 0.10714273481249037, "pick": "10", "mass": 5.796957171643483e-17, "argmax_token": "C"}, "answer_stem": {"p": 0.6991450224973615, "pick": "70", "mass": 0.999976396560669}},
    {"item_id": "high3488.txt", "passage_id": "5f70788f1eb77aac5ae892098db54633", "reader_correct": 1, "original": {"p": 0.1344312421111811, "pick": "10", "mass": 1.1358201061812973e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.6717836042460562, "pick": "70", "mass": 0.9998906254768372}},
    {"item_id": "high21403.txt", "passage_id": "548cc0f1e8b77b981b4634914feed9b3", "reader_correct": 0, "original": {"p": 0.10275693856992613, "pick": "10", "mass": 3.1822564607201034e-18, "argmax_token": "C"}, "answer_stem": {"p": 0.6101312033978972, "pick": "70", "mass": 0.9999865293502808}},
    {"item_id": "high5054.txt", "passage_id": "41869873c46f279c3cf87052772371cb", "reader_correct": 1, "original": {"p": 0.1367542953394058, "pick": "10", "mass": 1.5976054030045206e-12, "argmax_token": "D"}, "answer_stem": {"p": 0.32570474162126917, "pick": "30", "mass": 0.9999849796295166}},
    {"item_id": "high22097.txt", "passage_id": "4dfdc7a89ecd35d46bea022ca195e08d", "reader_correct": 1, "original": {"p": 0.11255197231914621, "pick": "10", "mass": 2.1972644515498574e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.474359790260507, "pick": "50", "mass": 0.9999456405639648}},
    {"item_id": "high6657.txt", "passage_id": "0c2c2126fc54b41f3dd4f6d28ffe2b86", "reader_correct": 0, "original": {"p": 0.12424283735866425, "pick": "10", "mass": 3.287782643791176e-13, "argmax_token": "A"}, "answer_stem": {"p": 0.2918319929079425, "pick": "30", "mass": 0.9996728897094727}},
    {"item_id": "high20931.txt", "passage_id": "254b50dd834c469b1df586915924990c", "reader_correct": 0, "original": {"p": 0.17155990986609954, "pick": "10", "mass": 1.3942752117787616e-12, "argmax_token": "A"}, "answer_stem": {"p": 0.6573182003365728, "pick": "70", "mass": 0.9997952580451965}},
    {"item_id": "high14309.txt", "passage_id": "879b9967ff97adf1a4835a1751751c9d", "reader_correct": 1, "original": {"p": 0.10370353983113208, "pick": "10", "mass": 6.447876845317791e-17, "argmax_token": "C"}, "answer_stem": {"p": 0.7297929818356453, "pick": "70", "mass": 0.999945878982544}},
    {"item_id": "high10866.txt", "passage_id": "72945d23d8de06882390936e652f6243", "reader_correct": 1, "original": {"p": 0.15929818869954965, "pick": "10", "mass": 7.252900267110728e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.6717165539364015, "pick": "70", "mass": 0.9999440312385559}},
    {"item_id": "high22639.txt", "passage_id": "eaa9b0f038d479d6e6e8336075fa9f85", "reader_correct": 1, "original": {"p": 0.12989910684905853, "pick": "10", "mass": 3.3912675049879368e-15, "argmax_token": "B"}, "answer_stem": {"p": 0.7030576903870724, "pick": "70", "mass": 0.9999609589576721}},
    {"item_id": "high72.txt", "passage_id": "21fed239fb8df5da8cf9f8eeebc54c24", "reader_correct": 1, "original": {"p": 0.10229430031617298, "pick": "10", "mass": 1.9397903422424534e-12, "argmax_token": "C"}, "answer_stem": {"p": 0.892945838103363, "pick": "90", "mass": 0.9999858736991882}},
    {"item_id": "high17237.txt", "passage_id": "a71a6e6b692da7116efee579a5a78976", "reader_correct": 1, "original": {"p": 0.10674634011002507, "pick": "10", "mass": 1.0466328731429872e-13, "argmax_token": "C"}, "answer_stem": {"p": 0.4912297016407756, "pick": "50", "mass": 0.9999434947967529}},
    {"item_id": "high8455.txt", "passage_id": "5e0a50c7a9cf3acf02b37b807fafc5af", "reader_correct": 1, "original": {"p": 0.11958725298932195, "pick": "10", "mass": 5.1827547218714234e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.6830242015555401, "pick": "70", "mass": 0.9999098777770996}},
    {"item_id": "high9405.txt", "passage_id": "c81787c9494f46f53ff8e1ad103b30d0", "reader_correct": 1, "original": {"p": 0.10145496566529623, "pick": "10", "mass": 4.5125289835723726e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.7300878630828003, "pick": "70", "mass": 0.9997338056564331}},
    {"item_id": "high23149.txt", "passage_id": "6dc2549f3b24a76fe099e07d41338cad", "reader_correct": 0, "original": {"p": 0.10716264730739246, "pick": "10", "mass": 1.0254036863859527e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.1665076832542139, "pick": "10", "mass": 0.9999620914459229}},
    {"item_id": "high2537.txt", "passage_id": "70ff64baae5b410baa4243af9a838069", "reader_correct": 1, "original": {"p": 0.12704010917647673, "pick": "10", "mass": 2.2455065777860156e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.37584560352541757, "pick": "30", "mass": 0.9999576210975647}},
    {"item_id": "high13981.txt", "passage_id": "7538f3dbe489e3a84b856fa5da23d563", "reader_correct": 1, "original": {"p": 0.1026812976314401, "pick": "10", "mass": 2.069221530232035e-11, "argmax_token": "A"}, "answer_stem": {"p": 0.1096997638520603, "pick": "10", "mass": 0.9934511780738831}},
    {"item_id": "high18252.txt", "passage_id": "8bda5901e9dca26033a96b894026c467", "reader_correct": 1, "original": {"p": 0.18503330569867418, "pick": "10", "mass": 4.0856159872360714e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.34959033057193056, "pick": "30", "mass": 0.9999446272850037}},
    {"item_id": "high5066.txt", "passage_id": "1292791a433c0cc844411777bbecd75f", "reader_correct": 1, "original": {"p": 0.11374366693603569, "pick": "10", "mass": 8.788110293968807e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.6646570976272294, "pick": "70", "mass": 0.9999428987503052}},
    {"item_id": "high4403.txt", "passage_id": "d79fa98d9a9e78964e4026616b86bacf", "reader_correct": 0, "original": {"p": 0.10397191852242003, "pick": "10", "mass": 7.108539250770096e-16, "argmax_token": "A"}, "answer_stem": {"p": 0.5006491726004816, "pick": "50", "mass": 0.9999580383300781}},
    {"item_id": "high21511.txt", "passage_id": "390a3ade2f1597a283ffb63c697bedb4", "reader_correct": 1, "original": {"p": 0.10736847154974652, "pick": "10", "mass": 1.456838753399628e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.6944382190665318, "pick": "70", "mass": 0.9999422430992126}},
    {"item_id": "high22074.txt", "passage_id": "67330df241746a3fe8b8037beb813c64", "reader_correct": 1, "original": {"p": 0.1042846169182354, "pick": "10", "mass": 4.217645553823441e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.30131593962825487, "pick": "30", "mass": 0.9999667406082153}},
    {"item_id": "high20059.txt", "passage_id": "fe335b156c01427c2f9a860be2029f2c", "reader_correct": 0, "original": {"p": 0.11349798782511028, "pick": "10", "mass": 6.31933297812705e-17, "argmax_token": "C"}, "answer_stem": {"p": 0.7006135752196693, "pick": "70", "mass": 0.9999882578849792}},
    {"item_id": "high15576.txt", "passage_id": "161dbe69e4fd9e70d4496f209b1982e7", "reader_correct": 1, "original": {"p": 0.10703357061242783, "pick": "10", "mass": 6.233858237556997e-14, "argmax_token": "A"}, "answer_stem": {"p": 0.630121990606613, "pick": "90", "mass": 0.9992710947990417}},
    {"item_id": "high6865.txt", "passage_id": "3d993b2575fbb55dc7045623c1304602", "reader_correct": 0, "original": {"p": 0.11145800784045079, "pick": "10", "mass": 6.58818891182165e-16, "argmax_token": "A"}, "answer_stem": {"p": 0.6681749657896656, "pick": "70", "mass": 0.9999061226844788}},
    {"item_id": "high16036.txt", "passage_id": "b14ddbe8fede7e796fab941cd213ce6a", "reader_correct": 1, "original": {"p": 0.14369743913889543, "pick": "10", "mass": 2.7526659879435755e-13, "argmax_token": "A"}, "answer_stem": {"p": 0.3778700902079098, "pick": "30", "mass": 0.9999699592590332}},
    {"item_id": "high14755.txt", "passage_id": "c48028b6160129e6ec4d713714843f7d", "reader_correct": 1, "original": {"p": 0.11851657290823808, "pick": "10", "mass": 1.4225237334646382e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.4897864735716169, "pick": "50", "mass": 0.9998770356178284}},
    {"item_id": "high4188.txt", "passage_id": "8d4e8ebf772eb990aac0b0ca6836899d", "reader_correct": 0, "original": {"p": 0.1024271720325909, "pick": "10", "mass": 2.1740351288367798e-17, "argmax_token": "C"}, "answer_stem": {"p": 0.3647252106250611, "pick": "30", "mass": 0.9998589158058167}},
    {"item_id": "high1256.txt", "passage_id": "b6c88311c534dd6aa6620afff829be4c", "reader_correct": 1, "original": {"p": 0.10940726254322494, "pick": "10", "mass": 2.523111567732364e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.39395147925975577, "pick": "30", "mass": 0.9996772408485413}},
    {"item_id": "high125.txt", "passage_id": "67354655ed22b6d5bd9bdddef4c86b3b", "reader_correct": 1, "original": {"p": 0.11074956909467625, "pick": "10", "mass": 1.0830243996421269e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.6996711910649422, "pick": "70", "mass": 0.9999857544898987}},
    {"item_id": "high3760.txt", "passage_id": "7521392f178113875308e8c103b26be4", "reader_correct": 0, "original": {"p": 0.10994511441145298, "pick": "10", "mass": 1.0891460496887436e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.3051107969633872, "pick": "30", "mass": 0.9996232986450195}},
    {"item_id": "high21445.txt", "passage_id": "c7b0bbe378ac4f612be35e9a4c72752f", "reader_correct": 1, "original": {"p": 0.11192212901999404, "pick": "10", "mass": 1.982650527857909e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.31683212646691405, "pick": "30", "mass": 0.9999760985374451}},
    {"item_id": "high14715.txt", "passage_id": "ae1ece44503196c92fb2a6e6584e74cb", "reader_correct": 0, "original": {"p": 0.10385896915332204, "pick": "10", "mass": 9.71186166223389e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.5289829089019524, "pick": "50", "mass": 0.9992537498474121}},
    {"item_id": "high223.txt", "passage_id": "843ae724979fc20d7016e29b6bf88602", "reader_correct": 1, "original": {"p": 0.11085094513792217, "pick": "10", "mass": 1.1981276075828403e-17, "argmax_token": "C"}, "answer_stem": {"p": 0.5511003638137161, "pick": "50", "mass": 0.9999608993530273}},
    {"item_id": "high20607.txt", "passage_id": "b28b09a953fefcedc92dc320a6d8d1a6", "reader_correct": 1, "original": {"p": 0.10414215488611758, "pick": "10", "mass": 3.204309228199665e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.4313236711223571, "pick": "30", "mass": 0.9994444251060486}},
    {"item_id": "high3265.txt", "passage_id": "17851a527da07acc9f230c840d95d6a2", "reader_correct": 1, "original": {"p": 0.32884236285828455, "pick": "50", "mass": 1.2809592796203528e-12, "argmax_token": "B"}, "answer_stem": {"p": 0.49842597287811574, "pick": "50", "mass": 0.9999523162841797}},
    {"item_id": "high5288.txt", "passage_id": "638cc3c6ac678c8aeab5bb103c6f050f", "reader_correct": 1, "original": {"p": 0.26936168477639005, "pick": "10", "mass": 2.9111969178736627e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.5999873922916279, "pick": "50", "mass": 0.9996955394744873}},
    {"item_id": "high5396.txt", "passage_id": "7232befa704a2e020f89a6ee3418d620", "reader_correct": 1, "original": {"p": 0.19500292041898343, "pick": "10", "mass": 9.85474072137671e-13, "argmax_token": "B"}, "answer_stem": {"p": 0.3522008323289663, "pick": "30", "mass": 0.9998188614845276}},
    {"item_id": "high5025.txt", "passage_id": "fffd15a3943a8d5de85108c719b7ce69", "reader_correct": 1, "original": {"p": 0.1091842654255694, "pick": "10", "mass": 3.487928152071519e-16, "argmax_token": "B"}, "answer_stem": {"p": 0.5243653686088972, "pick": "50", "mass": 0.9999750256538391}},
    {"item_id": "high5096.txt", "passage_id": "5c70fcc5c2ccb2ff6413836171e15ab4", "reader_correct": 1, "original": {"p": 0.10462424925819701, "pick": "10", "mass": 1.392822861982345e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.1397851455661103, "pick": "10", "mass": 0.9997662901878357}},
    {"item_id": "high4860.txt", "passage_id": "2f512cf599e6e455a915cd5f4dce7d10", "reader_correct": 1, "original": {"p": 0.1056813563975561, "pick": "10", "mass": 2.4430213600214686e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.5796898976620538, "pick": "50", "mass": 0.9999756813049316}},
    {"item_id": "high15638.txt", "passage_id": "9c26db696422475150360555804da3dc", "reader_correct": 1, "original": {"p": 0.1464742700680793, "pick": "10", "mass": 1.5266160570450165e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.6535125695088344, "pick": "70", "mass": 0.9999831914901733}},
    {"item_id": "high10757.txt", "passage_id": "7f29cd33ff03d0547b3be8734bc4ee63", "reader_correct": 0, "original": {"p": 0.10745321629524605, "pick": "10", "mass": 2.251081378067929e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.5851266247778837, "pick": "70", "mass": 0.9999467134475708}},
    {"item_id": "high10707.txt", "passage_id": "afb63acbf98881628d72e462ebdd8705", "reader_correct": 0, "original": {"p": 0.12627158707303796, "pick": "10", "mass": 5.648652237551536e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.10159137445412167, "pick": "10", "mass": 0.9999150037765503}},
    {"item_id": "high20382.txt", "passage_id": "0e8d4224513ec25bded73c18143874ad", "reader_correct": 1, "original": {"p": 0.10286219577879988, "pick": "10", "mass": 2.229179753029893e-16, "argmax_token": "A"}, "answer_stem": {"p": 0.486257549189024, "pick": "50", "mass": 0.9999833106994629}},
    {"item_id": "high17441.txt", "passage_id": "e2bc3c3eae1d3da64af4b9cbe84020a7", "reader_correct": 1, "original": {"p": 0.13022613700909133, "pick": "10", "mass": 8.100477300684741e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.7125321662131583, "pick": "70", "mass": 0.9999465346336365}},
    {"item_id": "high16295.txt", "passage_id": "98ffdbe9e96f0024ac5c7596c5abef2f", "reader_correct": 1, "original": {"p": 0.12163419157767144, "pick": "10", "mass": 4.935461930908203e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.6690922788636494, "pick": "70", "mass": 0.9991928339004517}},
    {"item_id": "high15473.txt", "passage_id": "a0e89900c039c73e9bc115dadc5cbfd7", "reader_correct": 1, "original": {"p": 0.10205806119253576, "pick": "10", "mass": 4.5185991657795317e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.7291256440511429, "pick": "90", "mass": 0.9992302060127258}},
    {"item_id": "high15503.txt", "passage_id": "200ac890c39b62225d7b43c986ad6e5f", "reader_correct": 0, "original": {"p": 0.10559569617767037, "pick": "10", "mass": 4.064577179604262e-13, "argmax_token": "D"}, "answer_stem": {"p": 0.10274110023748532, "pick": "10", "mass": 0.9998636245727539}},
    {"item_id": "high21191.txt", "passage_id": "04747d2546b01f060b6721bb9636ab6b", "reader_correct": 1, "original": {"p": 0.13694078510664096, "pick": "10", "mass": 7.76428549817236e-14, "argmax_token": "C"}, "answer_stem": {"p": 0.32638184180121865, "pick": "30", "mass": 0.9986706376075745}},
    {"item_id": "high9928.txt", "passage_id": "352053adace11ea460cf8844c614fd98", "reader_correct": 1, "original": {"p": 0.1385115145475058, "pick": "10", "mass": 2.9790979906013236e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.6716852029899776, "pick": "70", "mass": 0.9999027252197266}},
    {"item_id": "high10755.txt", "passage_id": "5d9b94cb461e97026b42bb384cf446d9", "reader_correct": 1, "original": {"p": 0.11288549198462891, "pick": "10", "mass": 2.9877811371018643e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.3241942523029219, "pick": "30", "mass": 0.9999603033065796}},
    {"item_id": "high830.txt", "passage_id": "ad507a40ee4f5d0aeb74167f10ea101b", "reader_correct": 1, "original": {"p": 0.10458310408879282, "pick": "10", "mass": 2.3432046483240822e-17, "argmax_token": "C"}, "answer_stem": {"p": 0.7001970343528169, "pick": "70", "mass": 0.999934196472168}},
    {"item_id": "high4461.txt", "passage_id": "5fcb9f89a8d912efc0c7decf0eca0bf2", "reader_correct": 0, "original": {"p": 0.15053910940819884, "pick": "10", "mass": 1.3047492231597901e-14, "argmax_token": "B"}, "answer_stem": {"p": 0.6975018612699794, "pick": "70", "mass": 0.9998496174812317}},
    {"item_id": "high20724.txt", "passage_id": "4e2577a1fc3b748b6dee124f04a21160", "reader_correct": 0, "original": {"p": 0.125651260560155, "pick": "10", "mass": 2.1990865725629583e-11, "argmax_token": "D"}, "answer_stem": {"p": 0.2445953587295418, "pick": "30", "mass": 0.9996738433837891}},
    {"item_id": "high23195.txt", "passage_id": "05216fac972afa2ddf205c6d08322104", "reader_correct": 0, "original": {"p": 0.11309530410851416, "pick": "10", "mass": 1.624606334097551e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.31931730352389, "pick": "30", "mass": 0.9999726414680481}},
    {"item_id": "high22633.txt", "passage_id": "a09057a1af71a4cd490f8809da9a4894", "reader_correct": 1, "original": {"p": 0.10145568251999529, "pick": "10", "mass": 7.14386639037376e-14, "argmax_token": "A"}, "answer_stem": {"p": 0.6032682177508031, "pick": "50", "mass": 0.9999775886535645}},
    {"item_id": "high22961.txt", "passage_id": "667629fc4ebe706684b57d04da5beff1", "reader_correct": 1, "original": {"p": 0.1230961597429892, "pick": "10", "mass": 1.2960237050219092e-11, "argmax_token": "Answer"}, "answer_stem": {"p": 0.5694473458017582, "pick": "50", "mass": 0.9998161792755127}},
    {"item_id": "high13818.txt", "passage_id": "2dbd37c30399fac85a2a7980e0dee28e", "reader_correct": 1, "original": {"p": 0.1132970656534409, "pick": "10", "mass": 9.879845659849836e-15, "argmax_token": "B"}, "answer_stem": {"p": 0.696077364767688, "pick": "70", "mass": 0.9999847412109375}},
    {"item_id": "high23987.txt", "passage_id": "4b565d64e6364a12f274b9b179366164", "reader_correct": 0, "original": {"p": 0.10639285261821399, "pick": "10", "mass": 2.817552777461402e-13, "argmax_token": "D"}, "answer_stem": {"p": 0.3764511888159538, "pick": "30", "mass": 0.9999685287475586}},
    {"item_id": "high7566.txt", "passage_id": "fd102a17addb28b2c39ff3b927ccef70", "reader_correct": 1, "original": {"p": 0.1268550015731825, "pick": "10", "mass": 1.3907034161417253e-14, "argmax_token": "B"}, "answer_stem": {"p": 0.5603941372263737, "pick": "70", "mass": 0.9996392726898193}},
    {"item_id": "high5219.txt", "passage_id": "81b34fd2c4be0bea694169a6d0667c50", "reader_correct": 1, "original": {"p": 0.10884756398314654, "pick": "10", "mass": 2.7122944574425908e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.25746410598011205, "pick": "30", "mass": 0.9999921321868896}},
    {"item_id": "high570.txt", "passage_id": "f07ee48683bae9ebc0251495ae82cc91", "reader_correct": 0, "original": {"p": 0.12647859590019522, "pick": "10", "mass": 2.4532008775736067e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.3080407951451644, "pick": "30", "mass": 0.9998216032981873}},
    {"item_id": "high12699.txt", "passage_id": "bdb7e0bb0d93704db8de540e6ea04790", "reader_correct": 1, "original": {"p": 0.14572057070608296, "pick": "10", "mass": 2.398233792545029e-13, "argmax_token": "C"}, "answer_stem": {"p": 0.296510625013761, "pick": "30", "mass": 0.9999738335609436}},
    {"item_id": "high9849.txt", "passage_id": "b79f7c450ce2de9fa466a4f58641635e", "reader_correct": 1, "original": {"p": 0.11443547256602889, "pick": "10", "mass": 2.7982903376804207e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.5066486466999296, "pick": "70", "mass": 0.9992833137512207}},
    {"item_id": "high18708.txt", "passage_id": "4984d0bf329c184c728747e0b26edc2d", "reader_correct": 1, "original": {"p": 0.10442007155096016, "pick": "10", "mass": 1.8855224721121643e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.6052872237613167, "pick": "70", "mass": 0.9999368190765381}},
    {"item_id": "high13542.txt", "passage_id": "f7208b5ef410f0ed140da5bbe491366e", "reader_correct": 1, "original": {"p": 0.10604122409602226, "pick": "10", "mass": 1.8430937182814695e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.18490236321880074, "pick": "10", "mass": 0.9999148845672607}},
    {"item_id": "high10509.txt", "passage_id": "7235ad7ccd410e912773a95b2fd6eb9c", "reader_correct": 0, "original": {"p": 0.10296945135799362, "pick": "10", "mass": 1.5743782332374367e-15, "argmax_token": "A"}, "answer_stem": {"p": 0.7653842294576663, "pick": "70", "mass": 0.9999752044677734}},
    {"item_id": "high17536.txt", "passage_id": "2913a2859e40662d3c0885669865e4e0", "reader_correct": 1, "original": {"p": 0.10109640082918926, "pick": "10", "mass": 7.1746818409130455e-19, "argmax_token": "A"}, "answer_stem": {"p": 0.8977900600958388, "pick": "90", "mass": 0.9999982118606567}},
    {"item_id": "high4224.txt", "passage_id": "b5d0ad857e9e79f73990e18af573623a", "reader_correct": 0, "original": {"p": 0.1153590610999257, "pick": "10", "mass": 6.789929395847167e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.5067672441223325, "pick": "50", "mass": 0.9999735355377197}},
    {"item_id": "high18361.txt", "passage_id": "8e4d228015e74d192f581153602e88d1", "reader_correct": 0, "original": {"p": 0.10320314631739567, "pick": "10", "mass": 7.634232872602564e-13, "argmax_token": "A"}, "answer_stem": {"p": 0.6352123379346326, "pick": "70", "mass": 0.9998220205307007}},
    {"item_id": "high19427.txt", "passage_id": "ffeb719836ee5775511941a65a83884e", "reader_correct": 0, "original": {"p": 0.11020096492954407, "pick": "10", "mass": 5.584320508724046e-15, "argmax_token": "A"}, "answer_stem": {"p": 0.4847403312748492, "pick": "50", "mass": 0.9999698400497437}},
    {"item_id": "high3731.txt", "passage_id": "32afc3bfeccd652e1dd9010bab1609c8", "reader_correct": 1, "original": {"p": 0.10908061073018142, "pick": "10", "mass": 7.994769379713431e-19, "argmax_token": "D"}, "answer_stem": {"p": 0.5585719204993412, "pick": "70", "mass": 0.9999299049377441}},
    {"item_id": "high215.txt", "passage_id": "fd2e5fe3728f14fb0584426b9e7d6035", "reader_correct": 1, "original": {"p": 0.11998373918574572, "pick": "10", "mass": 2.155486753712202e-14, "argmax_token": "B"}, "answer_stem": {"p": 0.39597282642232245, "pick": "30", "mass": 0.9995973706245422}},
    {"item_id": "high12004.txt", "passage_id": "3eb9f2c159c5eb3d3e9a12a82ef3e204", "reader_correct": 1, "original": {"p": 0.11141991623905526, "pick": "10", "mass": 2.872765095468868e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.42740612719172205, "pick": "50", "mass": 0.9999843835830688}},
    {"item_id": "high22988.txt", "passage_id": "16460cb7270bc26e75a0a9afbe5bbdb4", "reader_correct": 0, "original": {"p": 0.1046700306886174, "pick": "10", "mass": 3.7000940505960145e-12, "argmax_token": "Answer"}, "answer_stem": {"p": 0.10273451103147606, "pick": "10", "mass": 0.9874299168586731}},
    {"item_id": "high19014.txt", "passage_id": "8dab4b885ec21e986c97c9ee9aeecd22", "reader_correct": 1, "original": {"p": 0.11249568683910265, "pick": "10", "mass": 3.508558274776608e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.7761117825187677, "pick": "70", "mass": 0.9999803304672241}},
    {"item_id": "high6813.txt", "passage_id": "63f9de90eb20dbdc4c403f3490a6c1ef", "reader_correct": 0, "original": {"p": 0.1090164694783232, "pick": "10", "mass": 2.33126358149783e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.37724801769929284, "pick": "30", "mass": 0.9998797178268433}},
    {"item_id": "high14156.txt", "passage_id": "faba27077c7ff9d3724260fb41d9ee4e", "reader_correct": 0, "original": {"p": 0.10116819853319696, "pick": "10", "mass": 2.3314098489504156e-19, "argmax_token": "A"}, "answer_stem": {"p": 0.5434431096976495, "pick": "50", "mass": 0.9999136924743652}},
    {"item_id": "high11202.txt", "passage_id": "6fd0937b68a387bc4e5a2f6ea440a488", "reader_correct": 1, "original": {"p": 0.1115295532954273, "pick": "10", "mass": 3.0254541185710814e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.4326545998782323, "pick": "50", "mass": 0.9998986721038818}},
    {"item_id": "high1863.txt", "passage_id": "8341c0dbf93fb4b68bad9b3978f05a3b", "reader_correct": 1, "original": {"p": 0.10717396135656335, "pick": "10", "mass": 5.78908691207451e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.29666714765003005, "pick": "30", "mass": 0.9996947050094604}},
    {"item_id": "high14124.txt", "passage_id": "cb40f254002ee086969dcfcab6ea6eca", "reader_correct": 0, "original": {"p": 0.10167158000548351, "pick": "10", "mass": 7.400543800819767e-16, "argmax_token": "A"}, "answer_stem": {"p": 0.7000840568252126, "pick": "70", "mass": 0.9999839067459106}},
    {"item_id": "high596.txt", "passage_id": "8b6626e000011f2fc5818d77c6497a9c", "reader_correct": 1, "original": {"p": 0.10438376666375593, "pick": "10", "mass": 4.688568899791418e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.6328279883583403, "pick": "70", "mass": 0.9999446272850037}},
    {"item_id": "high10763.txt", "passage_id": "3773c0685195cfd2680e24312a7fe1b0", "reader_correct": 1, "original": {"p": 0.10364522670739809, "pick": "10", "mass": 8.323918811170561e-13, "argmax_token": "D"}, "answer_stem": {"p": 0.1900999728032997, "pick": "10", "mass": 0.9996803402900696}},
    {"item_id": "high1919.txt", "passage_id": "2769494e9b2c059d9354e03c9ca72f2c", "reader_correct": 1, "original": {"p": 0.10469623097197088, "pick": "10", "mass": 3.4168848518073406e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.3165082155101794, "pick": "30", "mass": 0.9999772906303406}},
    {"item_id": "high9850.txt", "passage_id": "dda0cce3d7a9e0efa45582c830adb64d", "reader_correct": 1, "original": {"p": 0.12129042147034605, "pick": "10", "mass": 6.625597592541544e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.4102513055188293, "pick": "30", "mass": 0.9999145269393921}},
    {"item_id": "high24177.txt", "passage_id": "fe3c21f51cca5312399129f059345711", "reader_correct": 0, "original": {"p": 0.10486286628405324, "pick": "10", "mass": 1.318719761075329e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.5480934482821447, "pick": "50", "mass": 0.9997498393058777}},
    {"item_id": "high5244.txt", "passage_id": "87be757e5597b86b30e6fb83825b961c", "reader_correct": 1, "original": {"p": 0.107232511742091, "pick": "10", "mass": 1.1558665808340807e-13, "argmax_token": "B"}, "answer_stem": {"p": 0.5754274070484792, "pick": "70", "mass": 0.9995163083076477}},
    {"item_id": "high10775.txt", "passage_id": "e1cd5d315463ff8adc6c3a276283e695", "reader_correct": 1, "original": {"p": 0.10188998373507639, "pick": "10", "mass": 1.3152918683686275e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.8901733395754257, "pick": "90", "mass": 0.9999686479568481}},
    {"item_id": "high5947.txt", "passage_id": "a79a18ecab5320693565c1f8686af1ac", "reader_correct": 1, "original": {"p": 0.11402344242140865, "pick": "10", "mass": 1.9214584960560062e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.4504374929303635, "pick": "50", "mass": 0.9999237656593323}},
    {"item_id": "high14851.txt", "passage_id": "91948b0b9163fda978e0e696ff87c146", "reader_correct": 1, "original": {"p": 0.10313248887223309, "pick": "10", "mass": 2.5265706385307137e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.4109390680968303, "pick": "50", "mass": 0.9998916983604431}},
    {"item_id": "high4882.txt", "passage_id": "62fe8e8fd66eefdec3a3d78e05d992bf", "reader_correct": 1, "original": {"p": 0.10439585120791303, "pick": "10", "mass": 1.5475446445145646e-13, "argmax_token": "B"}, "answer_stem": {"p": 0.326373022255414, "pick": "30", "mass": 0.9998829364776611}},
    {"item_id": "high142.txt", "passage_id": "2f8f5044ffd91d67b3be755481236933", "reader_correct": 1, "original": {"p": 0.1043422173395528, "pick": "10", "mass": 1.1794338220475094e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.43912324168791345, "pick": "30", "mass": 0.9997472763061523}},
    {"item_id": "high12578.txt", "passage_id": "e3be6fd42f364337fe6e16b9f93da681", "reader_correct": 1, "original": {"p": 0.11057586912530944, "pick": "10", "mass": 1.868122627077251e-13, "argmax_token": "A"}, "answer_stem": {"p": 0.4622491841163201, "pick": "30", "mass": 0.9999226331710815}},
    {"item_id": "high6275.txt", "passage_id": "2f4368d8987e991966d50e1704135154", "reader_correct": 0, "original": {"p": 0.13533638132662573, "pick": "10", "mass": 2.470750817482048e-12, "argmax_token": "B"}, "answer_stem": {"p": 0.19144692723254464, "pick": "10", "mass": 0.9995568990707397}},
    {"item_id": "high23762.txt", "passage_id": "2aeb005b82100644f79972780faaee2f", "reader_correct": 0, "original": {"p": 0.10623273002269448, "pick": "10", "mass": 3.96491802741707e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.2818753007534382, "pick": "30", "mass": 0.9998636841773987}},
    {"item_id": "high9501.txt", "passage_id": "b563246b32d3c26b2dec882c2702265c", "reader_correct": 1, "original": {"p": 0.11288319221971065, "pick": "10", "mass": 3.4202978651891834e-17, "argmax_token": "C"}, "answer_stem": {"p": 0.5651739801473181, "pick": "50", "mass": 0.9999631643295288}},
    {"item_id": "high16947.txt", "passage_id": "fe40b9fe0a3a40e14925fc52362e2559", "reader_correct": 0, "original": {"p": 0.10187495735608343, "pick": "10", "mass": 4.682424390443137e-15, "argmax_token": "A"}, "answer_stem": {"p": 0.5385169119861826, "pick": "70", "mass": 0.9996430277824402}},
    {"item_id": "high5537.txt", "passage_id": "db01e484a1cd58d3e79c7a67d9e10735", "reader_correct": 1, "original": {"p": 0.14544505680895903, "pick": "10", "mass": 8.05046337210534e-14, "argmax_token": "B"}, "answer_stem": {"p": 0.49172669276765507, "pick": "50", "mass": 0.9999794960021973}},
    {"item_id": "high3867.txt", "passage_id": "7450b898b5835277e41667535f869fdb", "reader_correct": 1, "original": {"p": 0.10521068192123571, "pick": "10", "mass": 4.775241215246969e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.3469781086457431, "pick": "30", "mass": 0.9996024370193481}},
    {"item_id": "high15750.txt", "passage_id": "6ce30373f605c06a29175f584b12e71d", "reader_correct": 0, "original": {"p": 0.11116209003315933, "pick": "10", "mass": 1.4426490457089872e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.13323461037777684, "pick": "10", "mass": 0.9998401403427124}},
    {"item_id": "high1258.txt", "passage_id": "e335a4ea6ba962632672b576736906cd", "reader_correct": 1, "original": {"p": 0.10594869706012973, "pick": "10", "mass": 1.805602134211863e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.6874331616112275, "pick": "70", "mass": 0.9998899102210999}},
    {"item_id": "high16400.txt", "passage_id": "cf81ea94258160e8d11dade116871d75", "reader_correct": 1, "original": {"p": 0.1313030979993253, "pick": "10", "mass": 2.462732147576321e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.7004869484491902, "pick": "70", "mass": 0.9999970197677612}},
    {"item_id": "high8662.txt", "passage_id": "51d57397caa0430d04e4442b48f23286", "reader_correct": 1, "original": {"p": 0.10678206298984674, "pick": "10", "mass": 6.823755698947415e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.48950366498470727, "pick": "50", "mass": 0.9999316930770874}},
    {"item_id": "high1046.txt", "passage_id": "7dd32db79f9cf166a6a2f81f6bc9e1a9", "reader_correct": 1, "original": {"p": 0.10927522591104206, "pick": "10", "mass": 5.641509420465578e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.31111906368424547, "pick": "30", "mass": 0.9999759793281555}},
    {"item_id": "high312.txt", "passage_id": "c4763a1b7e69876a2e1c6b32befa2d38", "reader_correct": 0, "original": {"p": 0.11651691751310476, "pick": "10", "mass": 1.3251256594971764e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.3120777501943206, "pick": "30", "mass": 0.9999865889549255}},
    {"item_id": "high12664.txt", "passage_id": "397463e6e8f4e521cbfdcb034d25598f", "reader_correct": 1, "original": {"p": 0.10800515081153524, "pick": "10", "mass": 2.0277413770775715e-19, "argmax_token": "D"}, "answer_stem": {"p": 0.8388460774793367, "pick": "90", "mass": 0.9998403787612915}},
    {"item_id": "high9172.txt", "passage_id": "f4df321f465bf253ff9829e914da905c", "reader_correct": 1, "original": {"p": 0.10459368205496504, "pick": "10", "mass": 2.4874488336749977e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.6287648872411887, "pick": "70", "mass": 0.9998424649238586}},
    {"item_id": "high22873.txt", "passage_id": "a3c7e46dc4907d1403be41172f1b5660", "reader_correct": 1, "original": {"p": 0.11294035180605956, "pick": "10", "mass": 9.439056659768866e-14, "argmax_token": "C"}, "answer_stem": {"p": 0.701420413336229, "pick": "70", "mass": 0.9995922446250916}},
    {"item_id": "high197.txt", "passage_id": "005168651d49018eb842f13232bd5f3c", "reader_correct": 1, "original": {"p": 0.10247044887079004, "pick": "10", "mass": 6.898692926137151e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.8396998220547213, "pick": "90", "mass": 0.9998727440834045}},
    {"item_id": "high8081.txt", "passage_id": "d641a4938f4892cb816b3eaf846b94a4", "reader_correct": 0, "original": {"p": 0.1027001072784977, "pick": "10", "mass": 7.472732183749515e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.47648224014787616, "pick": "30", "mass": 0.9999241232872009}},
    {"item_id": "high3432.txt", "passage_id": "2bc05e47d62bdcd12d170f621a59de2e", "reader_correct": 1, "original": {"p": 0.10342976257019228, "pick": "10", "mass": 5.3901011081698857e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.8468056028105891, "pick": "90", "mass": 0.9999780654907227}},
    {"item_id": "high9004.txt", "passage_id": "702c4e5705f3440afa019e4044e0bf77", "reader_correct": 1, "original": {"p": 0.1025091490804996, "pick": "10", "mass": 5.425118442826113e-16, "argmax_token": "A"}, "answer_stem": {"p": 0.18477003810780762, "pick": "10", "mass": 0.999882698059082}},
    {"item_id": "high23841.txt", "passage_id": "bbedd00628597897b401eb49418732de", "reader_correct": 1, "original": {"p": 0.12182335026284064, "pick": "10", "mass": 4.125441741692493e-12, "argmax_token": "To"}, "answer_stem": {"p": 0.2824103722428717, "pick": "10", "mass": 0.999065637588501}},
    {"item_id": "high4281.txt", "passage_id": "180cb6c1591836d4f6b8b8513b23b681", "reader_correct": 0, "original": {"p": 0.11392369295298088, "pick": "10", "mass": 2.4443687091785238e-12, "argmax_token": "A"}, "answer_stem": {"p": 0.5829662946908748, "pick": "70", "mass": 0.9998407363891602}},
    {"item_id": "high14956.txt", "passage_id": "41a78c1dd8e1fd38d3a8a59a65069063", "reader_correct": 1, "original": {"p": 0.11098053371504733, "pick": "10", "mass": 1.4508110022491705e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.6946297450814938, "pick": "70", "mass": 0.9999973177909851}},
    {"item_id": "high14462.txt", "passage_id": "7965aa77dbba4a81c1b4f2a22ba79d12", "reader_correct": 1, "original": {"p": 0.10687192943940182, "pick": "10", "mass": 2.3159188596803132e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.3872006123488214, "pick": "30", "mass": 0.9995973706245422}},
    {"item_id": "high14544.txt", "passage_id": "cf4626c1fc61a3586ab67ac3a8c16358", "reader_correct": 1, "original": {"p": 0.11680098664489409, "pick": "10", "mass": 2.5860025993956932e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.3830227790863837, "pick": "30", "mass": 0.9999026656150818}},
    {"item_id": "high17246.txt", "passage_id": "66df32b3f0e7e8372fe562c27f9d015e", "reader_correct": 1, "original": {"p": 0.10205370570749867, "pick": "10", "mass": 1.0843897770484315e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.7037545596085001, "pick": "70", "mass": 0.9999945759773254}},
    {"item_id": "high17082.txt", "passage_id": "a766b9b3c22c64c7e66c1575ce2f8852", "reader_correct": 0, "original": {"p": 0.11111711887270447, "pick": "10", "mass": 3.3369424116410718e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.6151009106292484, "pick": "70", "mass": 0.9999001026153564}},
    {"item_id": "high20399.txt", "passage_id": "98ddb1d68212f3f666674586f9a2c3bc", "reader_correct": 1, "original": {"p": 0.10223275782801829, "pick": "10", "mass": 2.404425942202637e-13, "argmax_token": "D"}, "answer_stem": {"p": 0.6859504148999725, "pick": "70", "mass": 0.9991325736045837}},
    {"item_id": "high9276.txt", "passage_id": "c1e990f8dd8d6792d8788ef04a3d8796", "reader_correct": 1, "original": {"p": 0.10737396431229729, "pick": "10", "mass": 2.3050746991972663e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.6099988269970236, "pick": "70", "mass": 0.9999389052391052}},
    {"item_id": "high9077.txt", "passage_id": "0ee11ebba633f25812b7d09529a23735", "reader_correct": 1, "original": {"p": 0.14851089918221674, "pick": "10", "mass": 2.1370814731573595e-13, "argmax_token": "D"}, "answer_stem": {"p": 0.37792029683261463, "pick": "30", "mass": 0.9999539852142334}},
    {"item_id": "high18154.txt", "passage_id": "8edec63f6fac82f996cd0856d548d95d", "reader_correct": 1, "original": {"p": 0.10712687234250585, "pick": "10", "mass": 2.2964397310837326e-12, "argmax_token": "D"}, "answer_stem": {"p": 0.181783202588326, "pick": "10", "mass": 0.9999836087226868}},
    {"item_id": "high7930.txt", "passage_id": "792a70a25c7f5d37f12ef1a803edd9d3", "reader_correct": 0, "original": {"p": 0.11714182037113079, "pick": "10", "mass": 6.311110670489375e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.5507650130326879, "pick": "50", "mass": 0.9997800588607788}},
    {"item_id": "high7231.txt", "passage_id": "594dbb701e68f86504df453ab2df8e70", "reader_correct": 1, "original": {"p": 0.10879927622828925, "pick": "10", "mass": 1.3011195853368518e-13, "argmax_token": "D"}, "answer_stem": {"p": 0.1532842798603119, "pick": "10", "mass": 0.9989395141601562}},
    {"item_id": "high20626.txt", "passage_id": "92249ef0a4c8f006e6ec6d2b327733af", "reader_correct": 1, "original": {"p": 0.10116334543613408, "pick": "10", "mass": 8.377452839272161e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.5139070590515441, "pick": "50", "mass": 0.999547004699707}},
    {"item_id": "high1936.txt", "passage_id": "24b07de166bbbb8ecf0dc06e1f0c6fd8", "reader_correct": 1, "original": {"p": 0.19302170793126716, "pick": "10", "mass": 3.9923580832598466e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.6080032358274794, "pick": "70", "mass": 0.9999388456344604}},
    {"item_id": "high9786.txt", "passage_id": "755e66c72cbdbb350b0e1410cfbd3a89", "reader_correct": 1, "original": {"p": 0.10067513587075566, "pick": "10", "mass": 7.795822490377683e-20, "argmax_token": "A"}, "answer_stem": {"p": 0.898211713741278, "pick": "90", "mass": 0.9999958276748657}},
    {"item_id": "high7081.txt", "passage_id": "d50d3408fede467ec4acace752558378", "reader_correct": 1, "original": {"p": 0.1040013106098989, "pick": "10", "mass": 1.4008144484330999e-14, "argmax_token": "C"}, "answer_stem": {"p": 0.26598191304368934, "pick": "30", "mass": 0.9999346733093262}},
    {"item_id": "high13709.txt", "passage_id": "1836eeb20fcb148a5bc3451f127f1ffb", "reader_correct": 1, "original": {"p": 0.11954608638492976, "pick": "10", "mass": 9.066242561924821e-16, "argmax_token": "A"}, "answer_stem": {"p": 0.6735006473613611, "pick": "70", "mass": 0.9998972415924072}},
    {"item_id": "high4080.txt", "passage_id": "cfd35b1ad17f517a3dcbb5037c228d47", "reader_correct": 1, "original": {"p": 0.10645911416162027, "pick": "10", "mass": 1.5509476502021356e-14, "argmax_token": "B"}, "answer_stem": {"p": 0.5834535472634003, "pick": "70", "mass": 0.9999353885650635}},
    {"item_id": "high19338.txt", "passage_id": "5bbcb3b7a6a020f830ffe4cf0572689e", "reader_correct": 1, "original": {"p": 0.10432789232152076, "pick": "10", "mass": 1.0006874535822518e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.45111284535116514, "pick": "50", "mass": 0.9999202489852905}},
    {"item_id": "high19233.txt", "passage_id": "9f79e264fd5008144bd05deaf930e95a", "reader_correct": 0, "original": {"p": 0.102396744305308, "pick": "10", "mass": 9.57812813005444e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.6661750588091859, "pick": "70", "mass": 0.9998272657394409}},
    {"item_id": "high1465.txt", "passage_id": "af388f051a7418d0b4e436284b5867ae", "reader_correct": 0, "original": {"p": 0.10888465571466384, "pick": "10", "mass": 9.527464707198997e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.35776595308359915, "pick": "30", "mass": 0.9995883703231812}},
    {"item_id": "high8131.txt", "passage_id": "3c9666299471776da4a9b3f9ebaa942d", "reader_correct": 1, "original": {"p": 0.10659864993349699, "pick": "10", "mass": 3.321489619007397e-16, "argmax_token": "B"}, "answer_stem": {"p": 0.8853412931649358, "pick": "90", "mass": 0.9999861121177673}},
    {"item_id": "high15940.txt", "passage_id": "23f8c0b055a96cac7e7edd39efdab68b", "reader_correct": 0, "original": {"p": 0.11429628674913923, "pick": "10", "mass": 5.872213402029067e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.5426274601181629, "pick": "70", "mass": 0.9999108910560608}},
    {"item_id": "high11433.txt", "passage_id": "69182efd326daea31babc06dee30a9d9", "reader_correct": 1, "original": {"p": 0.10616111999217703, "pick": "10", "mass": 1.2999662133951023e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.3689946048131361, "pick": "30", "mass": 0.9998798966407776}},
    {"item_id": "high2776.txt", "passage_id": "3792c84ea8feff6625a63833361a9c67", "reader_correct": 0, "original": {"p": 0.10770668050621887, "pick": "10", "mass": 7.511795755090107e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.5048306231730969, "pick": "50", "mass": 0.9999056458473206}},
    {"item_id": "high5652.txt", "passage_id": "7c8c317db63b1ca9cf2a5c2362cb2f54", "reader_correct": 0, "original": {"p": 0.11878469641487598, "pick": "10", "mass": 2.437647531541181e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.24835423121326833, "pick": "30", "mass": 0.999626636505127}},
    {"item_id": "high953.txt", "passage_id": "860922a2f01979e5fc848d3d4d22b5d7", "reader_correct": 0, "original": {"p": 0.1495776327015005, "pick": "10", "mass": 8.674663765084745e-11, "argmax_token": "D"}, "answer_stem": {"p": 0.5411493053976282, "pick": "70", "mass": 0.9999778270721436}},
    {"item_id": "high4162.txt", "passage_id": "008a361c0419d9d2a96c65e2206c2886", "reader_correct": 1, "original": {"p": 0.10965878824094677, "pick": "10", "mass": 3.462050091052049e-11, "argmax_token": "Answer"}, "answer_stem": {"p": 0.7149319222243916, "pick": "70", "mass": 0.9965627193450928}},
    {"item_id": "high19056.txt", "passage_id": "651ed7e67efe8e265bbb478cb5538bab", "reader_correct": 0, "original": {"p": 0.11194476280333482, "pick": "10", "mass": 7.334683601038956e-15, "argmax_token": "A"}, "answer_stem": {"p": 0.5121508218796863, "pick": "50", "mass": 0.9999912977218628}},
    {"item_id": "high23508.txt", "passage_id": "bdfd2f78681d725c3bf653411795615e", "reader_correct": 0, "original": {"p": 0.10497141645964235, "pick": "10", "mass": 2.4920681702044964e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.46972228393108656, "pick": "30", "mass": 0.9998979568481445}},
    {"item_id": "high9693.txt", "passage_id": "dd36c8f7820791ef0db57697f587a8b7", "reader_correct": 1, "original": {"p": 0.10563831776620257, "pick": "10", "mass": 5.814881844645262e-17, "argmax_token": "C"}, "answer_stem": {"p": 0.30832703593636895, "pick": "30", "mass": 0.9999949336051941}},
    {"item_id": "high9302.txt", "passage_id": "d2e8e3f70c2de33a368731d058fd25fb", "reader_correct": 1, "original": {"p": 0.10037778338652867, "pick": "10", "mass": 7.821422825607404e-18, "argmax_token": "A"}, "answer_stem": {"p": 0.3522981158338143, "pick": "30", "mass": 0.9999700784683228}},
    {"item_id": "high4226.txt", "passage_id": "7d1c2f008bd43533590530fbac2fa13c", "reader_correct": 1, "original": {"p": 0.10291169057358047, "pick": "10", "mass": 3.776362225314453e-14, "argmax_token": "C"}, "answer_stem": {"p": 0.36812607741927506, "pick": "30", "mass": 0.9998696446418762}},
    {"item_id": "high9472.txt", "passage_id": "2214d26f6cc73155d8a2fb6a06f5d5f2", "reader_correct": 1, "original": {"p": 0.11265533370930758, "pick": "10", "mass": 2.8026732037868696e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.7008537775600119, "pick": "70", "mass": 0.9999830722808838}},
    {"item_id": "high4269.txt", "passage_id": "2a20763b139ac8df024e8e1befcd18f4", "reader_correct": 1, "original": {"p": 0.14639783278954377, "pick": "10", "mass": 1.6089514499905734e-14, "argmax_token": "B"}, "answer_stem": {"p": 0.3807859572937209, "pick": "30", "mass": 0.9996839761734009}},
    {"item_id": "high10709.txt", "passage_id": "c8524265f022b763937e31fc2db4526c", "reader_correct": 1, "original": {"p": 0.10353480465314119, "pick": "10", "mass": 8.307420684588768e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.42799358096247075, "pick": "50", "mass": 0.9995075464248657}},
    {"item_id": "high22828.txt", "passage_id": "afae6da3efaa6fc43083ffb773404009", "reader_correct": 1, "original": {"p": 0.10734779167660777, "pick": "10", "mass": 8.62829179984351e-15, "argmax_token": "A"}, "answer_stem": {"p": 0.5074277096170097, "pick": "50", "mass": 0.9998200535774231}},
    {"item_id": "high12011.txt", "passage_id": "883aaf817994fd078979a9c133a46a0b", "reader_correct": 0, "original": {"p": 0.10713208019597874, "pick": "10", "mass": 2.541957733171417e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.26755495595397927, "pick": "30", "mass": 0.9997133612632751}},
    {"item_id": "high20730.txt", "passage_id": "5cd67be58ea260a778fbbe184b0be1b9", "reader_correct": 1, "original": {"p": 0.10219282480771852, "pick": "10", "mass": 8.299002169709795e-18, "argmax_token": "A"}, "answer_stem": {"p": 0.5014359275661067, "pick": "50", "mass": 0.999927818775177}},
    {"item_id": "high9091.txt", "passage_id": "a302fcecd41e55f5467909b85fdadc59", "reader_correct": 0, "original": {"p": 0.10520715246836505, "pick": "10", "mass": 8.247487015521218e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.33304254135262057, "pick": "30", "mass": 0.9999640583992004}},
    {"item_id": "high2182.txt", "passage_id": "9e09926c4e452b2fda2ff05b64d4cdfc", "reader_correct": 1, "original": {"p": 0.10902773450997874, "pick": "10", "mass": 2.0144804590047733e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.5248255270376713, "pick": "50", "mass": 0.9999458193778992}},
    {"item_id": "high12355.txt", "passage_id": "76a5d334768cb8c75b8cae7e73e9dacf", "reader_correct": 0, "original": {"p": 0.10357302150566526, "pick": "10", "mass": 4.386324238397325e-19, "argmax_token": "A"}, "answer_stem": {"p": 0.3557892073247886, "pick": "30", "mass": 0.9999362230300903}},
    {"item_id": "high19264.txt", "passage_id": "20064e475f215bfe3549b6faffd4208f", "reader_correct": 1, "original": {"p": 0.10212954411814142, "pick": "10", "mass": 1.1795344899280571e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.7501977588963156, "pick": "70", "mass": 0.9999833106994629}},
    {"item_id": "high188.txt", "passage_id": "c447d03916f79cf0823cb4bf512b459e", "reader_correct": 0, "original": {"p": 0.10633766007215494, "pick": "10", "mass": 2.971180482475762e-17, "argmax_token": "D"}, "answer_stem": {"p": 0.6932784403417075, "pick": "70", "mass": 0.9999744296073914}},
    {"item_id": "high7693.txt", "passage_id": "f55c7a550eae9d1c3218e6c55263ddaa", "reader_correct": 0, "original": {"p": 0.1113115403103918, "pick": "10", "mass": 6.932175238569607e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.27691145626513236, "pick": "30", "mass": 0.9999005794525146}},
    {"item_id": "high20268.txt", "passage_id": "336f7fed07fa8a20116a3b9b09ee6ed1", "reader_correct": 1, "original": {"p": 0.10860538038832732, "pick": "10", "mass": 1.5163722788089394e-16, "argmax_token": "A"}, "answer_stem": {"p": 0.4571315761522354, "pick": "50", "mass": 0.9999227523803711}},
    {"item_id": "high21773.txt", "passage_id": "889685d4d49104bfa55f1b0322493584", "reader_correct": 0, "original": {"p": 0.10281470415926999, "pick": "10", "mass": 1.716128053465965e-14, "argmax_token": "A"}, "answer_stem": {"p": 0.3757782017266489, "pick": "50", "mass": 0.999907374382019}},
    {"item_id": "high20742.txt", "passage_id": "643c5404243ec44adcff50d1dcaf8dec", "reader_correct": 1, "original": {"p": 0.10191028479062696, "pick": "10", "mass": 1.2710186093715936e-13, "argmax_token": "D"}, "answer_stem": {"p": 0.46212119680111, "pick": "30", "mass": 0.9998506307601929}},
    {"item_id": "high3449.txt", "passage_id": "3c84381f4800bcedafe3f29430990540", "reader_correct": 0, "original": {"p": 0.12319759774042982, "pick": "10", "mass": 2.037492861874015e-14, "argmax_token": "C"}, "answer_stem": {"p": 0.26621524865659185, "pick": "30", "mass": 0.9998718500137329}},
    {"item_id": "high8296.txt", "passage_id": "25fbcbe5c1982698b08ce912464261a1", "reader_correct": 0, "original": {"p": 0.10514237842458501, "pick": "10", "mass": 9.525535166145151e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.4243629493217629, "pick": "30", "mass": 0.9997737407684326}},
    {"item_id": "high9741.txt", "passage_id": "12088b0c460d3845e55a20c7005ce670", "reader_correct": 1, "original": {"p": 0.10796078392921733, "pick": "10", "mass": 7.638983575471853e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.5787662077481415, "pick": "70", "mass": 0.9999821186065674}},
    {"item_id": "high7116.txt", "passage_id": "35a883756ddbeb96b3e9bfcaaae816d7", "reader_correct": 1, "original": {"p": 0.10838478021825569, "pick": "10", "mass": 1.0380973088986158e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.6635731800320802, "pick": "70", "mass": 0.9997619986534119}},
    {"item_id": "high1827.txt", "passage_id": "390968de3e3b7ca3962c7d1a800d53fe", "reader_correct": 1, "original": {"p": 0.10733487564950436, "pick": "10", "mass": 8.92823101705337e-18, "argmax_token": "C"}, "answer_stem": {"p": 0.47289222508552003, "pick": "50", "mass": 0.9996250867843628}},
    {"item_id": "high2900.txt", "passage_id": "09cf5e385feed9a5cea6d9a54cfef4b4", "reader_correct": 0, "original": {"p": 0.10379368542920105, "pick": "10", "mass": 3.7607511116350247e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.4087108414617431, "pick": "30", "mass": 0.9997421503067017}},
    {"item_id": "high11840.txt", "passage_id": "d68f39dcc1551b9264e64c7cc80709db", "reader_correct": 1, "original": {"p": 0.11167525586225836, "pick": "10", "mass": 3.281507877186871e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.5038105133667713, "pick": "50", "mass": 0.9998174905776978}},
    {"item_id": "high13196.txt", "passage_id": "c9c1355fe68327b29059d59ee4e743d2", "reader_correct": 0, "original": {"p": 0.11353687434458963, "pick": "10", "mass": 1.0602136064961996e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.6818562450839318, "pick": "70", "mass": 0.9999886751174927}},
    {"item_id": "high18880.txt", "passage_id": "703094d5266a7f2c40274761dd22d5c1", "reader_correct": 1, "original": {"p": 0.11232301496081354, "pick": "10", "mass": 2.266679225093821e-15, "argmax_token": "A"}, "answer_stem": {"p": 0.15897038236127595, "pick": "10", "mass": 0.9993017911911011}},
    {"item_id": "high23337.txt", "passage_id": "df66d7b6737c8fdbe2faafc45ec18f0f", "reader_correct": 1, "original": {"p": 0.12931744813199203, "pick": "10", "mass": 9.217319358397098e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.6890430771363852, "pick": "70", "mass": 0.9999637007713318}},
    {"item_id": "high11857.txt", "passage_id": "0054a723272e378edcfcb82f37008f43", "reader_correct": 1, "original": {"p": 0.1079267213647279, "pick": "10", "mass": 1.3701631424565164e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.6536150430698991, "pick": "70", "mass": 0.999596118927002}},
    {"item_id": "high3250.txt", "passage_id": "02aca2e703e8114ca3e5d04bf095c83e", "reader_correct": 0, "original": {"p": 0.4894732670310678, "pick": "50", "mass": 4.065806580300091e-10, "argmax_token": "D"}, "answer_stem": {"p": 0.3540201906521792, "pick": "30", "mass": 0.9998455047607422}},
    {"item_id": "high16790.txt", "passage_id": "59d9f23953ba4cef54d107dd51ce667b", "reader_correct": 1, "original": {"p": 0.1126049957914464, "pick": "10", "mass": 1.4048770672640598e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.5196746041701741, "pick": "70", "mass": 0.9998165369033813}},
    {"item_id": "high10043.txt", "passage_id": "93b2b744f8a5ac0fe5961bb51a1c87fa", "reader_correct": 1, "original": {"p": 0.10586717276168003, "pick": "10", "mass": 5.540211724599476e-18, "argmax_token": "D"}, "answer_stem": {"p": 0.6806948101717043, "pick": "70", "mass": 0.9999673366546631}},
    {"item_id": "high20395.txt", "passage_id": "60c9aed3bfc087d1f971decabd6f38ec", "reader_correct": 0, "original": {"p": 0.11424677625533386, "pick": "10", "mass": 4.524060993042105e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.3739739611787766, "pick": "30", "mass": 0.9997550249099731}},
    {"item_id": "high9963.txt", "passage_id": "974113869a82ff13c984b91acf967715", "reader_correct": 1, "original": {"p": 0.10232345610349812, "pick": "10", "mass": 9.784482892234574e-18, "argmax_token": "A"}, "answer_stem": {"p": 0.3272734191758155, "pick": "30", "mass": 0.9997254610061646}},
    {"item_id": "high14580.txt", "passage_id": "264429cfcf0ddb1290b3893dbab0b560", "reader_correct": 0, "original": {"p": 0.16128700468957574, "pick": "10", "mass": 1.0474376574420852e-11, "argmax_token": "Answer"}, "answer_stem": {"p": 0.5143102491633742, "pick": "50", "mass": 0.9998154044151306}}
   ]
  },
  "Qwen3-14B": {
   "model": "Qwen3-14B",
   "passages": 240,
   "rows": [
    {"item_id": "high6240.txt", "passage_id": "096779c80d1e2ff3cc4c17751e7e1fce", "reader_correct": 1, "original": {"p": 0.15454023116475246, "pick": "10", "mass": 7.499467713500962e-11, "argmax_token": "A"}, "answer_stem": {"p": 0.6916190677851337, "pick": "70", "mass": 0.9999995231628418}},
    {"item_id": "high20780.txt", "passage_id": "db9da0ccee64f244430cd1b9e4c457fa", "reader_correct": 1, "original": {"p": 0.1396133350999844, "pick": "10", "mass": 3.929078395970009e-09, "argmax_token": "A"}, "answer_stem": {"p": 0.18666997910473535, "pick": "10", "mass": 0.9999986290931702}},
    {"item_id": "high1206.txt", "passage_id": "6bcbcbdbda31c49bb534aca87a1855d8", "reader_correct": 1, "original": {"p": 0.19991101205426362, "pick": "10", "mass": 1.1923453760789848e-13, "argmax_token": "C"}, "answer_stem": {"p": 0.7001540904133051, "pick": "70", "mass": 0.9999778270721436}},
    {"item_id": "high18909.txt", "passage_id": "73e19986a7a79b0ff274da3f5cfd2480", "reader_correct": 1, "original": {"p": 0.18293461215094622, "pick": "10", "mass": 3.265012771865722e-13, "argmax_token": "D"}, "answer_stem": {"p": 0.7005778379327097, "pick": "70", "mass": 0.9999976754188538}},
    {"item_id": "high4942.txt", "passage_id": "883c9fee98d5d4634468ef1377832089", "reader_correct": 0, "original": {"p": 0.16743893698990284, "pick": "10", "mass": 6.504456706579731e-08, "argmax_token": "A"}, "answer_stem": {"p": 0.30892353631546526, "pick": "30", "mass": 0.9999979138374329}},
    {"item_id": "high8756.txt", "passage_id": "1f5cac56879ade11a0eb631fd8425854", "reader_correct": 1, "original": {"p": 0.25996133548668354, "pick": "10", "mass": 1.4243316812448392e-12, "argmax_token": "C"}, "answer_stem": {"p": 0.7022711871188515, "pick": "70", "mass": 0.9999980926513672}},
    {"item_id": "high4255.txt", "passage_id": "645f89d16484e1547658d6de5d982ae2", "reader_correct": 1, "original": {"p": 0.14381054192016934, "pick": "10", "mass": 4.4237708521311855e-14, "argmax_token": "C"}, "answer_stem": {"p": 0.6999623223110883, "pick": "70", "mass": 0.999999463558197}},
    {"item_id": "high17779.txt", "passage_id": "35beca4d228ecc6a0f6d17512cc445aa", "reader_correct": 0, "original": {"p": 0.1060687024874674, "pick": "10", "mass": 1.5966108643516996e-12, "argmax_token": "D"}, "answer_stem": {"p": 0.7000351998340618, "pick": "70", "mass": 0.9999967813491821}},
    {"item_id": "high1845.txt", "passage_id": "da5677b722ecd8c7146a3e6a1ba106ad", "reader_correct": 1, "original": {"p": 0.4469463389544724, "pick": "50", "mass": 8.014766693202613e-13, "argmax_token": "B"}, "answer_stem": {"p": 0.6998216834098208, "pick": "70", "mass": 0.9999991059303284}},
    {"item_id": "high3499.txt", "passage_id": "83acd2fee5364efb89f4f40395558fc6", "reader_correct": 1, "original": {"p": 0.14939806126743901, "pick": "10", "mass": 1.343610877939383e-12, "argmax_token": "A"}, "answer_stem": {"p": 0.8274024559378298, "pick": "90", "mass": 0.9999889135360718}},
    {"item_id": "high21760.txt", "passage_id": "162867d7bf40fa06afc6cd184cb92bc0", "reader_correct": 1, "original": {"p": 0.23916606741988727, "pick": "10", "mass": 6.501534866032443e-10, "argmax_token": "C"}, "answer_stem": {"p": 0.351160148808706, "pick": "10", "mass": 0.9999697804450989}},
    {"item_id": "high5687.txt", "passage_id": "f1bd4db8a7582507b3d7a448649c331f", "reader_correct": 0, "original": {"p": 0.3791352778325428, "pick": "10", "mass": 2.1294932484039464e-10, "argmax_token": "C"}, "answer_stem": {"p": 0.683057289126897, "pick": "70", "mass": 0.9999883770942688}},
    {"item_id": "high4079.txt", "passage_id": "2a976972507159a5c5fac39009b1f0cf", "reader_correct": 1, "original": {"p": 0.4465849864069594, "pick": "50", "mass": 1.3438927162941205e-13, "argmax_token": "B"}, "answer_stem": {"p": 0.700946591487143, "pick": "70", "mass": 0.9999980330467224}},
    {"item_id": "high3463.txt", "passage_id": "bf5207c78bea66780075028236e33296", "reader_correct": 1, "original": {"p": 0.33846776236483167, "pick": "50", "mass": 7.069817002047785e-06, "argmax_token": "C"}, "answer_stem": {"p": 0.2886747539751412, "pick": "30", "mass": 0.9999977946281433}},
    {"item_id": "high18043.txt", "passage_id": "211dc774b86a30a7f9f3d86cccbd8513", "reader_correct": 1, "original": {"p": 0.5209678298676877, "pick": "70", "mass": 2.8503038145867576e-13, "argmax_token": "C"}, "answer_stem": {"p": 0.7017346861331333, "pick": "70", "mass": 0.9999964833259583}},
    {"item_id": "high957.txt", "passage_id": "2e420ffca7ff75cadbaadaf965d766c4", "reader_correct": 0, "original": {"p": 0.2829951704139934, "pick": "10", "mass": 8.303617793359308e-10, "argmax_token": "D"}, "answer_stem": {"p": 0.6967803170283007, "pick": "70", "mass": 0.9999989867210388}},
    {"item_id": "high8082.txt", "passage_id": "ef5307e6eced41d74c9054f08d7a9f50", "reader_correct": 1, "original": {"p": 0.535687405858585, "pick": "70", "mass": 6.009810871177024e-09, "argmax_token": "C"}, "answer_stem": {"p": 0.6937425017555885, "pick": "70", "mass": 0.9999902844429016}},
    {"item_id": "high19318.txt", "passage_id": "7aa775f0500a68e6dedc947cd0f57e8c", "reader_correct": 1, "original": {"p": 0.19780734222917676, "pick": "10", "mass": 1.2026109275087293e-10, "argmax_token": "C"}, "answer_stem": {"p": 0.7011360185135654, "pick": "70", "mass": 0.9999978542327881}},
    {"item_id": "high10118.txt", "passage_id": "b8d1090d17a0ce940fe4e9f8adba4ef0", "reader_correct": 1, "original": {"p": 0.10066065507446355, "pick": "10", "mass": 1.7134153254202977e-12, "argmax_token": "A"}, "answer_stem": {"p": 0.7533488351805484, "pick": "70", "mass": 0.9999983310699463}},
    {"item_id": "high24270.txt", "passage_id": "02941a327e9c26c268ebdec65737ca13", "reader_correct": 0, "original": {"p": 0.4866338948332845, "pick": "50", "mass": 2.5164724904574998e-12, "argmax_token": "B"}, "answer_stem": {"p": 0.7002248194178625, "pick": "70", "mass": 0.9999974966049194}},
    {"item_id": "high20161.txt", "passage_id": "35a993c53821f1940962ba3f964a55f1", "reader_correct": 0, "original": {"p": 0.23798861171459088, "pick": "10", "mass": 5.565500837967363e-10, "argmax_token": "D"}, "answer_stem": {"p": 0.6067824804826629, "pick": "70", "mass": 0.9999986886978149}},
    {"item_id": "high1523.txt", "passage_id": "0f484530f056029de5b2b7c650d2e395", "reader_correct": 1, "original": {"p": 0.19025056014379374, "pick": "10", "mass": 7.559711884264075e-11, "argmax_token": "C"}, "answer_stem": {"p": 0.6997242990822412, "pick": "70", "mass": 0.9999977946281433}},
    {"item_id": "high6632.txt", "passage_id": "bb205db05d555ab3a2d30033ac43670f", "reader_correct": 1, "original": {"p": 0.561770345171393, "pick": "90", "mass": 1.7843268095701914e-12, "argmax_token": "C"}, "answer_stem": {"p": 0.7047192218209699, "pick": "70", "mass": 0.9999974370002747}},
    {"item_id": "high13122.txt", "passage_id": "a60a7488e8195ee9bc64bfe0e50a63d9", "reader_correct": 1, "original": {"p": 0.1596320729404685, "pick": "10", "mass": 2.5789984731128257e-11, "argmax_token": "A"}, "answer_stem": {"p": 0.3230543810333942, "pick": "30", "mass": 0.9999949932098389}},
    {"item_id": "high14898.txt", "passage_id": "60befca05ce045f8f72d15a3ad2e4f38", "reader_correct": 1, "original": {"p": 0.10460695433441222, "pick": "10", "mass": 2.771027493835704e-13, "argmax_token": "D"}, "answer_stem": {"p": 0.6998449666849468, "pick": "70", "mass": 0.9999998211860657}},
    {"item_id": "high716.txt", "passage_id": "6ab16c89cd9e5dc01481c64b29d183b8", "reader_correct": 0, "original": {"p": 0.10646387797232817, "pick": "10", "mass": 1.1100621545396272e-16, "argmax_token": "A"}, "answer_stem": {"p": 0.6735859861574499, "pick": "70", "mass": 0.999994695186615}},
    {"item_id": "high13990.txt", "passage_id": "0ca9c7f3386d57e9154102cf6114337b", "reader_correct": 1, "original": {"p": 0.10450426999836489, "pick": "10", "mass": 2.1292625440594293e-09, "argmax_token": "A"}, "answer_stem": {"p": 0.27252806670351837, "pick": "30", "mass": 0.9999895691871643}},
    {"item_id": "high7307.txt", "passage_id": "f508dcc5de0e7a9e102b312577cab80f", "reader_correct": 0, "original": {"p": 0.6398982581015727, "pick": "70", "mass": 1.09894721361109e-12, "argmax_token": "B"}, "answer_stem": {"p": 0.705168875640791, "pick": "70", "mass": 0.9999948740005493}},
    {"item_id": "high6406.txt", "passage_id": "4a93a87066eb48377877fe0d5fece6a8", "reader_correct": 1, "original": {"p": 0.2632099838705487, "pick": "10", "mass": 1.4135174693057084e-13, "argmax_token": "B"}, "answer_stem": {"p": 0.7100656862046656, "pick": "70", "mass": 0.9999991655349731}},
    {"item_id": "high23160.txt", "passage_id": "cec1a8bf394d19f514b994e76e7220ac", "reader_correct": 1, "original": {"p": 0.33532916469358365, "pick": "10", "mass": 1.8652253339405088e-14, "argmax_token": "B"}, "answer_stem": {"p": 0.7280360994026149, "pick": "70", "mass": 0.9999865293502808}},
    {"item_id": "high23952.txt", "passage_id": "0ba3c483612388b39c687520e9928998", "reader_correct": 1, "original": {"p": 0.20366449540001622, "pick": "10", "mass": 1.2443307495502154e-10, "argmax_token": "C"}, "answer_stem": {"p": 0.6740524555842725, "pick": "70", "mass": 0.9999973773956299}},
    {"item_id": "high14114.txt", "passage_id": "686f0cf6894f263c5797641a2c3d6ec0", "reader_correct": 1, "original": {"p": 0.162086483618278, "pick": "10", "mass": 2.8394550165983246e-12, "argmax_token": "A"}, "answer_stem": {"p": 0.6997026542723265, "pick": "70", "mass": 0.9999989867210388}},
    {"item_id": "high8046.txt", "passage_id": "8f90e5292af651d118162db107e1ebbd", "reader_correct": 1, "original": {"p": 0.10591925144465902, "pick": "10", "mass": 1.5543290265984666e-10, "argmax_token": "A"}, "answer_stem": {"p": 0.3291891415386246, "pick": "30", "mass": 0.9999793171882629}},
    {"item_id": "high713.txt", "passage_id": "b2ad9bfc3b5b0fa2587da834e0ec8585", "reader_correct": 1, "original": {"p": 0.11441286133550407, "pick": "10", "mass": 1.2957784666220093e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.6971703029445486, "pick": "70", "mass": 0.9999980926513672}},
    {"item_id": "high2885.txt", "passage_id": "e1c9e9a93bf5cad75951ba66a8ba1e9f", "reader_correct": 0, "original": {"p": 0.4625704470006747, "pick": "50", "mass": 8.403318318972453e-11, "argmax_token": "B"}, "answer_stem": {"p": 0.6916643742445131, "pick": "70", "mass": 0.9999955296516418}},
    {"item_id": "high20569.txt", "passage_id": "8d6c46b23fc8d6d7d10b723aae8d9a53", "reader_correct": 0, "original": {"p": 0.10372041198853184, "pick": "10", "mass": 7.989141792563714e-09, "argmax_token": "C"}, "answer_stem": {"p": 0.1879093907993109, "pick": "10", "mass": 0.9999902844429016}},
    {"item_id": "high21385.txt", "passage_id": "fd545a218ddb638849e01503feb64223", "reader_correct": 0, "original": {"p": 0.11116334602881135, "pick": "10", "mass": 3.4569584608096227e-12, "argmax_token": "C"}, "answer_stem": {"p": 0.697759565370838, "pick": "70", "mass": 0.9999977350234985}},
    {"item_id": "high20667.txt", "passage_id": "e621c4fcd4f6cf181b89489f43a562e7", "reader_correct": 1, "original": {"p": 0.21301928953325275, "pick": "10", "mass": 0.0027551366947591305, "argmax_token": "A"}, "answer_stem": {"p": 0.23107308492635856, "pick": "30", "mass": 0.9999948740005493}},
    {"item_id": "high23037.txt", "passage_id": "c3d337596b0cd10cd41b964d9b7d300e", "reader_correct": 1, "original": {"p": 0.11950113365941958, "pick": "10", "mass": 3.0383898064201276e-08, "argmax_token": "D"}, "answer_stem": {"p": 0.2086799630771018, "pick": "10", "mass": 0.9999944567680359}},
    {"item_id": "high14829.txt", "passage_id": "d597000f9603815a1af8ad29fd21e8ec", "reader_correct": 1, "original": {"p": 0.458439187310772, "pick": "50", "mass": 3.9242610896939034e-13, "argmax_token": "B"}, "answer_stem": {"p": 0.7002036358127228, "pick": "70", "mass": 0.999997079372406}},
    {"item_id": "high10461.txt", "passage_id": "805865d758c523ba250c504ff0b8793c", "reader_correct": 1, "original": {"p": 0.10184285278204083, "pick": "10", "mass": 4.8928573866124925e-12, "argmax_token": "A"}, "answer_stem": {"p": 0.7009218113140927, "pick": "70", "mass": 0.9999996423721313}},
    {"item_id": "high20779.txt", "passage_id": "11b8c6fc3f4fe97492260fa6a85ec57b", "reader_correct": 1, "original": {"p": 0.12288164035112148, "pick": "10", "mass": 3.433172935394038e-14, "argmax_token": "A"}, "answer_stem": {"p": 0.7006381882376655, "pick": "70", "mass": 0.9999948143959045}},
    {"item_id": "high11653.txt", "passage_id": "077810454df00b494c7279f792480178", "reader_correct": 0, "original": {"p": 0.1669557677560468, "pick": "10", "mass": 1.3789771767232315e-14, "argmax_token": "C"}, "answer_stem": {"p": 0.7041523830054081, "pick": "70", "mass": 0.9999876022338867}},
    {"item_id": "high20198.txt", "passage_id": "a4366d5ce62f7ea78280957f8eb2ac34", "reader_correct": 0, "original": {"p": 0.30228404098097794, "pick": "10", "mass": 2.6070001712952262e-09, "argmax_token": "D"}, "answer_stem": {"p": 0.6870061784252005, "pick": "70", "mass": 0.9999945759773254}},
    {"item_id": "high3139.txt", "passage_id": "41c256a3bff46e27d4fb9c8747aa5f14", "reader_correct": 1, "original": {"p": 0.26264556706295555, "pick": "10", "mass": 8.446126827446609e-13, "argmax_token": "B"}, "answer_stem": {"p": 0.7006750415393591, "pick": "70", "mass": 0.999999463558197}},
    {"item_id": "high12547.txt", "passage_id": "570b3eb63c4e6db7eda2eed84eaf658b", "reader_correct": 0, "original": {"p": 0.2844492585148156, "pick": "10", "mass": 2.917172947647373e-09, "argmax_token": "B"}, "answer_stem": {"p": 0.39642204337198184, "pick": "30", "mass": 0.9999963045120239}},
    {"item_id": "high10041.txt", "passage_id": "5bf99604706a05176fcf4a50e511fc14", "reader_correct": 1, "original": {"p": 0.36817935516687206, "pick": "50", "mass": 2.4198620884874344e-10, "argmax_token": "B"}, "answer_stem": {"p": 0.30797363822369445, "pick": "30", "mass": 0.9999955892562866}},
    {"item_id": "high22926.txt", "passage_id": "d2721e22aca4a174c9b337986efc01aa", "reader_correct": 0, "original": {"p": 0.18000904029710008, "pick": "10", "mass": 7.792119727234592e-10, "argmax_token": "A"}, "answer_stem": {"p": 0.6991260531805664, "pick": "70", "mass": 0.9999943971633911}},
    {"item_id": "high10753.txt", "passage_id": "525b57bcf795543b6997a20747dad7d8", "reader_correct": 1, "original": {"p": 0.25864229101232267, "pick": "10", "mass": 6.882001218899703e-11, "argmax_token": "D"}, "answer_stem": {"p": 0.4186732740210319, "pick": "30", "mass": 0.9999850392341614}},
    {"item_id": "high4543.txt", "passage_id": "0a80c1bfdba194c50171e44314b74613", "reader_correct": 1, "original": {"p": 0.44480401961371674, "pick": "50", "mass": 2.4857237795883336e-11, "argmax_token": "B"}, "answer_stem": {"p": 0.701213223031545, "pick": "70", "mass": 0.9999989867210388}},
    {"item_id": "high19409.txt", "passage_id": "794cfaddab1421960975d52b337bc778", "reader_correct": 0, "original": {"p": 0.5038990890702212, "pick": "50", "mass": 1.7499878879334574e-08, "argmax_token": "C"}, "answer_stem": {"p": 0.6970542293337367, "pick": "70", "mass": 0.9999938607215881}},
    {"item_id": "high9852.txt", "passage_id": "dfa5386c8ecfca94f67a817c35017a53", "reader_correct": 1, "original": {"p": 0.16503435664915186, "pick": "10", "mass": 1.733711644299335e-13, "argmax_token": "D"}, "answer_stem": {"p": 0.7045953019846839, "pick": "70", "mass": 0.9999950528144836}},
    {"item_id": "high7493.txt", "passage_id": "4a80f45a5a6471a95e9d8c5e526941c2", "reader_correct": 0, "original": {"p": 0.10627187619204316, "pick": "10", "mass": 1.5936137060634792e-05, "argmax_token": "D"}, "answer_stem": {"p": 0.2931176244789458, "pick": "30", "mass": 0.9999661445617676}},
    {"item_id": "high19706.txt", "passage_id": "39f9601e36e5e2020e2b32665c3a0453", "reader_correct": 1, "original": {"p": 0.13980818718590232, "pick": "10", "mass": 5.6437618928305636e-15, "argmax_token": "A"}, "answer_stem": {"p": 0.8062158431194806, "pick": "90", "mass": 0.99998939037323}},
    {"item_id": "high11152.txt", "passage_id": "b65f14d7d3c7203306a213776b76bbe7", "reader_correct": 1, "original": {"p": 0.10533556781378908, "pick": "10", "mass": 3.609306067588929e-15, "argmax_token": "A"}, "answer_stem": {"p": 0.6908234902856214, "pick": "70", "mass": 0.9999945163726807}},
    {"item_id": "high17619.txt", "passage_id": "dca36985adabee088eafb6100e3cc596", "reader_correct": 1, "original": {"p": 0.19724763054559782, "pick": "10", "mass": 1.7545835007126698e-08, "argmax_token": "C"}, "answer_stem": {"p": 0.4713363112747362, "pick": "30", "mass": 0.9999993443489075}},
    {"item_id": "high14850.txt", "passage_id": "b119047e79733b0abad7b6c839d5b621", "reader_correct": 1, "original": {"p": 0.14181793935257767, "pick": "10", "mass": 5.144687302040263e-13, "argmax_token": "D"}, "answer_stem": {"p": 0.7015815251980633, "pick": "70", "mass": 0.9999585151672363}},
    {"item_id": "high2565.txt", "passage_id": "85f13422655c8636fbce75193df3a9a2", "reader_correct": 1, "original": {"p": 0.158193114189346, "pick": "10", "mass": 5.85243034589844e-11, "argmax_token": "C"}, "answer_stem": {"p": 0.11837127594396372, "pick": "10", "mass": 0.9999958276748657}},
    {"item_id": "high5426.txt", "passage_id": "dc2e68cbf881c384334467714869ddd4", "reader_correct": 1, "original": {"p": 0.22761592051862087, "pick": "10", "mass": 3.6560612804257414e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.7000517548281224, "pick": "70", "mass": 0.9999997615814209}},
    {"item_id": "high9023.txt", "passage_id": "5f75316b2e4fb851f410c9d76e3ce190", "reader_correct": 1, "original": {"p": 0.22135734083679698, "pick": "10", "mass": 5.1375580872869975e-11, "argmax_token": "B"}, "answer_stem": {"p": 0.6997911864505563, "pick": "70", "mass": 0.9999998807907104}},
    {"item_id": "high14199.txt", "passage_id": "658254fbca147d6fbcbfcd3a2f507960", "reader_correct": 0, "original": {"p": 0.10704332894376889, "pick": "10", "mass": 1.6999281756552298e-12, "argmax_token": "A"}, "answer_stem": {"p": 0.5325399560435651, "pick": "70", "mass": 0.999995768070221}},
    {"item_id": "high18931.txt", "passage_id": "13ecd048007d9e58d9fcc8ef3f46993d", "reader_correct": 1, "original": {"p": 0.4329864057372729, "pick": "70", "mass": 1.5931216578151525e-13, "argmax_token": "C"}, "answer_stem": {"p": 0.7725922415964881, "pick": "70", "mass": 0.9999929070472717}},
    {"item_id": "high3488.txt", "passage_id": "5f70788f1eb77aac5ae892098db54633", "reader_correct": 0, "original": {"p": 0.33396328843466894, "pick": "10", "mass": 1.868946664096427e-11, "argmax_token": "D"}, "answer_stem": {"p": 0.842439829039575, "pick": "90", "mass": 0.9999915361404419}},
    {"item_id": "high21403.txt", "passage_id": "548cc0f1e8b77b981b4634914feed9b3", "reader_correct": 1, "original": {"p": 0.4841772695239091, "pick": "50", "mass": 1.060874803802958e-12, "argmax_token": "A"}, "answer_stem": {"p": 0.6984933705990451, "pick": "70", "mass": 0.9999909996986389}},
    {"item_id": "high5054.txt", "passage_id": "41869873c46f279c3cf87052772371cb", "reader_correct": 0, "original": {"p": 0.10493298959386675, "pick": "10", "mass": 7.175299417128134e-12, "argmax_token": "A"}, "answer_stem": {"p": 0.685238232787774, "pick": "70", "mass": 0.9999984502792358}},
    {"item_id": "high22097.txt", "passage_id": "4dfdc7a89ecd35d46bea022ca195e08d", "reader_correct": 1, "original": {"p": 0.19823641783578982, "pick": "10", "mass": 3.5433056488898274e-10, "argmax_token": "B"}, "answer_stem": {"p": 0.28051028156499547, "pick": "30", "mass": 0.9999975562095642}},
    {"item_id": "high6657.txt", "passage_id": "0c2c2126fc54b41f3dd4f6d28ffe2b86", "reader_correct": 1, "original": {"p": 0.10765389635077792, "pick": "10", "mass": 4.151202048774394e-09, "argmax_token": "A"}, "answer_stem": {"p": 0.2608322775175984, "pick": "30", "mass": 0.9999977946281433}},
    {"item_id": "high20931.txt", "passage_id": "254b50dd834c469b1df586915924990c", "reader_correct": 0, "original": {"p": 0.5367875009404813, "pick": "50", "mass": 3.884924604236062e-10, "argmax_token": "B"}, "answer_stem": {"p": 0.7001443987105788, "pick": "70", "mass": 0.9999991059303284}},
    {"item_id": "high14309.txt", "passage_id": "879b9967ff97adf1a4835a1751751c9d", "reader_correct": 1, "original": {"p": 0.19607320569262995, "pick": "10", "mass": 1.7052925044280798e-11, "argmax_token": "C"}, "answer_stem": {"p": 0.7001655556907425, "pick": "70", "mass": 0.9999997615814209}},
    {"item_id": "high10866.txt", "passage_id": "72945d23d8de06882390936e652f6243", "reader_correct": 1, "original": {"p": 0.3995011603827355, "pick": "10", "mass": 1.3587514360174913e-12, "argmax_token": "D"}, "answer_stem": {"p": 0.7040626391313602, "pick": "70", "mass": 0.9999933242797852}},
    {"item_id": "high22639.txt", "passage_id": "eaa9b0f038d479d6e6e8336075fa9f85", "reader_correct": 0, "original": {"p": 0.30677430800755, "pick": "10", "mass": 1.238675481629592e-11, "argmax_token": "A"}, "answer_stem": {"p": 0.7048818777946908, "pick": "70", "mass": 0.999997615814209}},
    {"item_id": "high72.txt", "passage_id": "21fed239fb8df5da8cf9f8eeebc54c24", "reader_correct": 1, "original": {"p": 0.15351359017995078, "pick": "10", "mass": 5.307428508761049e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.8902243787969114, "pick": "90", "mass": 0.999937117099762}},
    {"item_id": "high17237.txt", "passage_id": "a71a6e6b692da7116efee579a5a78976", "reader_correct": 1, "original": {"p": 0.2645586026718681, "pick": "10", "mass": 1.3603894486596824e-12, "argmax_token": "A"}, "answer_stem": {"p": 0.6969897597718067, "pick": "70", "mass": 0.9999990463256836}},
    {"item_id": "high8455.txt", "passage_id": "5e0a50c7a9cf3acf02b37b807fafc5af", "reader_correct": 1, "original": {"p": 0.102189935967279, "pick": "10", "mass": 1.192348997314241e-11, "argmax_token": "D"}, "answer_stem": {"p": 0.7000906595091538, "pick": "70", "mass": 0.999999463558197}},
    {"item_id": "high9405.txt", "passage_id": "c81787c9494f46f53ff8e1ad103b30d0", "reader_correct": 1, "original": {"p": 0.537751931767782, "pick": "50", "mass": 2.262178533385395e-08, "argmax_token": "A"}, "answer_stem": {"p": 0.779943397613866, "pick": "70", "mass": 0.999992847442627}},
    {"item_id": "high23149.txt", "passage_id": "6dc2549f3b24a76fe099e07d41338cad", "reader_correct": 1, "original": {"p": 0.6093275962979554, "pick": "90", "mass": 1.2290099493661444e-12, "argmax_token": "B"}, "answer_stem": {"p": 0.6999290819515291, "pick": "70", "mass": 0.9999999403953552}},
    {"item_id": "high2537.txt", "passage_id": "70ff64baae5b410baa4243af9a838069", "reader_correct": 1, "original": {"p": 0.17254614619140668, "pick": "10", "mass": 6.678332799964215e-12, "argmax_token": "D"}, "answer_stem": {"p": 0.7002006374692169, "pick": "70", "mass": 0.9999998807907104}},
    {"item_id": "high13981.txt", "passage_id": "7538f3dbe489e3a84b856fa5da23d563", "reader_correct": 0, "original": {"p": 0.10044414169779319, "pick": "10", "mass": 0.0008494166540913284, "argmax_token": "D"}, "answer_stem": {"p": 0.10057292636129203, "pick": "10", "mass": 0.9999958872795105}},
    {"item_id": "high18252.txt", "passage_id": "8bda5901e9dca26033a96b894026c467", "reader_correct": 1, "original": {"p": 0.22890439439164795, "pick": "30", "mass": 0.00012736342614516616, "argmax_token": "D"}, "answer_stem": {"p": 0.32313841930785225, "pick": "30", "mass": 0.9999991059303284}},
    {"item_id": "high5066.txt", "passage_id": "1292791a433c0cc844411777bbecd75f", "reader_correct": 1, "original": {"p": 0.24033982361302877, "pick": "10", "mass": 1.4068007826370521e-12, "argmax_token": "C"}, "answer_stem": {"p": 0.70338209918923, "pick": "70", "mass": 0.9999955296516418}},
    {"item_id": "high4403.txt", "passage_id": "d79fa98d9a9e78964e4026616b86bacf", "reader_correct": 0, "original": {"p": 0.16743753412816603, "pick": "10", "mass": 1.0512215047281479e-14, "argmax_token": "A"}, "answer_stem": {"p": 0.7003221688529836, "pick": "70", "mass": 0.9999992251396179}},
    {"item_id": "high21511.txt", "passage_id": "390a3ade2f1597a283ffb63c697bedb4", "reader_correct": 1, "original": {"p": 0.12288737875444825, "pick": "10", "mass": 5.460269780741575e-16, "argmax_token": "C"}, "answer_stem": {"p": 0.7057640711580582, "pick": "70", "mass": 0.9999988675117493}},
    {"item_id": "high22074.txt", "passage_id": "67330df241746a3fe8b8037beb813c64", "reader_correct": 1, "original": {"p": 0.11137107631323341, "pick": "10", "mass": 5.611826628393324e-11, "argmax_token": "D"}, "answer_stem": {"p": 0.6010386165697096, "pick": "70", "mass": 0.9999615550041199}},
    {"item_id": "high20059.txt", "passage_id": "fe335b156c01427c2f9a860be2029f2c", "reader_correct": 1, "original": {"p": 0.38417261754423715, "pick": "10", "mass": 5.695431919052613e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.7201733715273849, "pick": "70", "mass": 0.999996542930603}},
    {"item_id": "high15576.txt", "passage_id": "161dbe69e4fd9e70d4496f209b1982e7", "reader_correct": 1, "original": {"p": 0.10396324160692905, "pick": "10", "mass": 9.174075561724226e-12, "argmax_token": "A"}, "answer_stem": {"p": 0.7113074615254672, "pick": "70", "mass": 0.9999906420707703}},
    {"item_id": "high6865.txt", "passage_id": "3d993b2575fbb55dc7045623c1304602", "reader_correct": 1, "original": {"p": 0.435846984825923, "pick": "50", "mass": 3.068859888433195e-10, "argmax_token": "B"}, "answer_stem": {"p": 0.6996537587061883, "pick": "70", "mass": 0.9999987483024597}},
    {"item_id": "high16036.txt", "passage_id": "b14ddbe8fede7e796fab941cd213ce6a", "reader_correct": 1, "original": {"p": 0.5378229976519976, "pick": "50", "mass": 5.677560158123818e-11, "argmax_token": "B"}, "answer_stem": {"p": 0.6934484272094276, "pick": "70", "mass": 0.9999984502792358}},
    {"item_id": "high14755.txt", "passage_id": "c48028b6160129e6ec4d713714843f7d", "reader_correct": 1, "original": {"p": 0.11029080621060702, "pick": "10", "mass": 4.0825470174615797e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.6998103970541069, "pick": "70", "mass": 0.9999970197677612}},
    {"item_id": "high4188.txt", "passage_id": "8d4e8ebf772eb990aac0b0ca6836899d", "reader_correct": 0, "original": {"p": 0.19295927278527578, "pick": "10", "mass": 8.025587200290608e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.6991954374112175, "pick": "70", "mass": 0.9999936819076538}},
    {"item_id": "high1256.txt", "passage_id": "b6c88311c534dd6aa6620afff829be4c", "reader_correct": 1, "original": {"p": 0.1797829719921539, "pick": "10", "mass": 2.885698624499611e-10, "argmax_token": "D"}, "answer_stem": {"p": 0.6862895502817952, "pick": "70", "mass": 0.9999991059303284}},
    {"item_id": "high125.txt", "passage_id": "67354655ed22b6d5bd9bdddef4c86b3b", "reader_correct": 1, "original": {"p": 0.6105262569673586, "pick": "70", "mass": 4.609175183450248e-14, "argmax_token": "C"}, "answer_stem": {"p": 0.7004087591792783, "pick": "70", "mass": 0.9999958872795105}},
    {"item_id": "high3760.txt", "passage_id": "7521392f178113875308e8c103b26be4", "reader_correct": 1, "original": {"p": 0.3931131485645546, "pick": "50", "mass": 1.0955933382739147e-10, "argmax_token": "B"}, "answer_stem": {"p": 0.36850757187999716, "pick": "30", "mass": 0.9999987483024597}},
    {"item_id": "high21445.txt", "passage_id": "c7b0bbe378ac4f612be35e9a4c72752f", "reader_correct": 1, "original": {"p": 0.1234549719328324, "pick": "10", "mass": 1.1155723456113265e-07, "argmax_token": "D"}, "answer_stem": {"p": 0.29458256727360255, "pick": "30", "mass": 0.9999955892562866}},
    {"item_id": "high14715.txt", "passage_id": "ae1ece44503196c92fb2a6e6584e74cb", "reader_correct": 1, "original": {"p": 0.12776397974802498, "pick": "10", "mass": 8.357122105451253e-09, "argmax_token": "C"}, "answer_stem": {"p": 0.35630115458632455, "pick": "30", "mass": 0.9999796748161316}},
    {"item_id": "high223.txt", "passage_id": "843ae724979fc20d7016e29b6bf88602", "reader_correct": 1, "original": {"p": 0.289219980698898, "pick": "10", "mass": 1.2931734676147055e-13, "argmax_token": "C"}, "answer_stem": {"p": 0.7012965282010293, "pick": "70", "mass": 0.9999786615371704}},
    {"item_id": "high20607.txt", "passage_id": "b28b09a953fefcedc92dc320a6d8d1a6", "reader_correct": 1, "original": {"p": 0.2468400836966594, "pick": "10", "mass": 1.370243843520566e-13, "argmax_token": "D"}, "answer_stem": {"p": 0.7000725858008876, "pick": "70", "mass": 0.9999993443489075}},
    {"item_id": "high3265.txt", "passage_id": "17851a527da07acc9f230c840d95d6a2", "reader_correct": 0, "original": {"p": 0.15723669018275566, "pick": "10", "mass": 1.079153693489543e-12, "argmax_token": "D"}, "answer_stem": {"p": 0.7044554907799429, "pick": "70", "mass": 0.9999870657920837}},
    {"item_id": "high5288.txt", "passage_id": "638cc3c6ac678c8aeab5bb103c6f050f", "reader_correct": 1, "original": {"p": 0.24101596468738745, "pick": "10", "mass": 7.163827170364456e-11, "argmax_token": "D"}, "answer_stem": {"p": 0.7012172419385813, "pick": "70", "mass": 0.9999783635139465}},
    {"item_id": "high5396.txt", "passage_id": "7232befa704a2e020f89a6ee3418d620", "reader_correct": 1, "original": {"p": 0.13997280688327782, "pick": "10", "mass": 1.1984346891605324e-12, "argmax_token": "B"}, "answer_stem": {"p": 0.5031183720608615, "pick": "70", "mass": 0.9999983310699463}},
    {"item_id": "high5025.txt", "passage_id": "fffd15a3943a8d5de85108c719b7ce69", "reader_correct": 1, "original": {"p": 0.3692273950554733, "pick": "50", "mass": 1.1500637109307377e-09, "argmax_token": "B"}, "answer_stem": {"p": 0.699199394971882, "pick": "70", "mass": 0.9999977350234985}},
    {"item_id": "high5096.txt", "passage_id": "5c70fcc5c2ccb2ff6413836171e15ab4", "reader_correct": 1, "original": {"p": 0.5640556054649055, "pick": "70", "mass": 4.4642387009297124e-10, "argmax_token": "D"}, "answer_stem": {"p": 0.3108257471271165, "pick": "30", "mass": 0.9999864101409912}},
    {"item_id": "high4860.txt", "passage_id": "2f512cf599e6e455a915cd5f4dce7d10", "reader_correct": 1, "original": {"p": 0.13232928400753868, "pick": "10", "mass": 2.675362711858538e-14, "argmax_token": "A"}, "answer_stem": {"p": 0.7002298852022192, "pick": "70", "mass": 0.9999993443489075}},
    {"item_id": "high15638.txt", "passage_id": "9c26db696422475150360555804da3dc", "reader_correct": 1, "original": {"p": 0.5897395675674205, "pick": "70", "mass": 1.868388554981948e-09, "argmax_token": "C"}, "answer_stem": {"p": 0.6998359017811289, "pick": "70", "mass": 0.9999953508377075}},
    {"item_id": "high10757.txt", "passage_id": "7f29cd33ff03d0547b3be8734bc4ee63", "reader_correct": 0, "original": {"p": 0.4681961907052584, "pick": "70", "mass": 8.024295117259328e-11, "argmax_token": "D"}, "answer_stem": {"p": 0.6999991749929022, "pick": "70", "mass": 0.9999986290931702}},
    {"item_id": "high10707.txt", "passage_id": "afb63acbf98881628d72e462ebdd8705", "reader_correct": 1, "original": {"p": 0.4536399075825647, "pick": "10", "mass": 4.035960454729093e-09, "argmax_token": "B"}, "answer_stem": {"p": 0.4009072267360099, "pick": "30", "mass": 0.9999972581863403}},
    {"item_id": "high20382.txt", "passage_id": "0e8d4224513ec25bded73c18143874ad", "reader_correct": 1, "original": {"p": 0.27889045438349963, "pick": "10", "mass": 7.127840095932925e-09, "argmax_token": "A"}, "answer_stem": {"p": 0.696542477348958, "pick": "70", "mass": 0.9999995231628418}},
    {"item_id": "high17441.txt", "passage_id": "e2bc3c3eae1d3da64af4b9cbe84020a7", "reader_correct": 1, "original": {"p": 0.40081498977977875, "pick": "10", "mass": 7.363005604527073e-13, "argmax_token": "D"}, "answer_stem": {"p": 0.7003260654450401, "pick": "70", "mass": 0.999998927116394}},
    {"item_id": "high16295.txt", "passage_id": "98ffdbe9e96f0024ac5c7596c5abef2f", "reader_correct": 1, "original": {"p": 0.1338522220183386, "pick": "10", "mass": 4.08195829568192e-12, "argmax_token": "D"}, "answer_stem": {"p": 0.7004143729684293, "pick": "70", "mass": 0.9999958276748657}},
    {"item_id": "high15473.txt", "passage_id": "a0e89900c039c73e9bc115dadc5cbfd7", "reader_correct": 1, "original": {"p": 0.18491061096470085, "pick": "10", "mass": 1.7159147366885286e-11, "argmax_token": "A"}, "answer_stem": {"p": 0.8809284914981548, "pick": "90", "mass": 0.9999992251396179}},
    {"item_id": "high15503.txt", "passage_id": "200ac890c39b62225d7b43c986ad6e5f", "reader_correct": 0, "original": {"p": 0.30798402701507943, "pick": "10", "mass": 5.1591378280591016e-08, "argmax_token": "D"}, "answer_stem": {"p": 0.19227364968212748, "pick": "10", "mass": 0.9999597668647766}},
    {"item_id": "high21191.txt", "passage_id": "04747d2546b01f060b6721bb9636ab6b", "reader_correct": 1, "original": {"p": 0.11073736373296092, "pick": "10", "mass": 2.4926269381886357e-11, "argmax_token": "C"}, "answer_stem": {"p": 0.11398252928304727, "pick": "10", "mass": 0.9999960660934448}},
    {"item_id": "high9928.txt", "passage_id": "352053adace11ea460cf8844c614fd98", "reader_correct": 1, "original": {"p": 0.3560333436711444, "pick": "10", "mass": 7.321782049984904e-06, "argmax_token": "D"}, "answer_stem": {"p": 0.7011511334236238, "pick": "70", "mass": 0.9999966621398926}},
    {"item_id": "high10755.txt", "passage_id": "5d9b94cb461e97026b42bb384cf446d9", "reader_correct": 1, "original": {"p": 0.46769554090530185, "pick": "50", "mass": 1.339751139889378e-11, "argmax_token": "B"}, "answer_stem": {"p": 0.7165383345205898, "pick": "70", "mass": 0.9999985694885254}},
    {"item_id": "high830.txt", "passage_id": "ad507a40ee4f5d0aeb74167f10ea101b", "reader_correct": 1, "original": {"p": 0.14665999282482542, "pick": "10", "mass": 5.5013019757655944e-17, "argmax_token": "C"}, "answer_stem": {"p": 0.7456288606712297, "pick": "70", "mass": 0.9999895095825195}},
    {"item_id": "high4461.txt", "passage_id": "5fcb9f89a8d912efc0c7decf0eca0bf2", "reader_correct": 0, "original": {"p": 0.5087051749143469, "pick": "50", "mass": 5.894168074623007e-13, "argmax_token": "B"}, "answer_stem": {"p": 0.7000088051557295, "pick": "70", "mass": 0.9999995231628418}},
    {"item_id": "high20724.txt", "passage_id": "4e2577a1fc3b748b6dee124f04a21160", "reader_correct": 1, "original": {"p": 0.25208393432545173, "pick": "10", "mass": 1.4498295897169555e-09, "argmax_token": "B"}, "answer_stem": {"p": 0.3992991664991189, "pick": "30", "mass": 0.9999969005584717}},
    {"item_id": "high23195.txt", "passage_id": "05216fac972afa2ddf205c6d08322104", "reader_correct": 0, "original": {"p": 0.7927168880309879, "pick": "90", "mass": 3.632857126234512e-09, "argmax_token": "D"}, "answer_stem": {"p": 0.6634178534803543, "pick": "70", "mass": 0.9999979734420776}},
    {"item_id": "high22633.txt", "passage_id": "a09057a1af71a4cd490f8809da9a4894", "reader_correct": 1, "original": {"p": 0.1812632463861177, "pick": "10", "mass": 3.191639457605401e-14, "argmax_token": "A"}, "answer_stem": {"p": 0.7050243079465517, "pick": "70", "mass": 0.9999988079071045}},
    {"item_id": "high22961.txt", "passage_id": "667629fc4ebe706684b57d04da5beff1", "reader_correct": 0, "original": {"p": 0.11658165739911694, "pick": "10", "mass": 1.963048834596748e-09, "argmax_token": "D"}, "answer_stem": {"p": 0.7030120526613443, "pick": "70", "mass": 0.9999962449073792}},
    {"item_id": "high13818.txt", "passage_id": "2dbd37c30399fac85a2a7980e0dee28e", "reader_correct": 1, "original": {"p": 0.4364711785324147, "pick": "50", "mass": 6.4201014296494385e-12, "argmax_token": "B"}, "answer_stem": {"p": 0.7002244820737908, "pick": "70", "mass": 0.9999996423721313}},
    {"item_id": "high23987.txt", "passage_id": "4b565d64e6364a12f274b9b179366164", "reader_correct": 1, "original": {"p": 0.19242067577564564, "pick": "10", "mass": 5.16502422429066e-12, "argmax_token": "D"}, "answer_stem": {"p": 0.6996938465900445, "pick": "70", "mass": 0.9999999403953552}},
    {"item_id": "high7566.txt", "passage_id": "fd102a17addb28b2c39ff3b927ccef70", "reader_correct": 1, "original": {"p": 0.42326204085848806, "pick": "50", "mass": 7.896787607500344e-13, "argmax_token": "B"}, "answer_stem": {"p": 0.6999605017840879, "pick": "70", "mass": 0.9999997615814209}},
    {"item_id": "high5219.txt", "passage_id": "81b34fd2c4be0bea694169a6d0667c50", "reader_correct": 0, "original": {"p": 0.35160184089962926, "pick": "50", "mass": 6.850925382551054e-10, "argmax_token": "C"}, "answer_stem": {"p": 0.6981484600860536, "pick": "70", "mass": 0.9999881982803345}},
    {"item_id": "high570.txt", "passage_id": "f07ee48683bae9ebc0251495ae82cc91", "reader_correct": 1, "original": {"p": 0.11867231075517014, "pick": "10", "mass": 9.370342696213285e-11, "argmax_token": "A"}, "answer_stem": {"p": 0.6954806566575569, "pick": "70", "mass": 0.9999994039535522}},
    {"item_id": "high12699.txt", "passage_id": "bdb7e0bb0d93704db8de540e6ea04790", "reader_correct": 0, "original": {"p": 0.15141380297036985, "pick": "10", "mass": 3.313639922453149e-07, "argmax_token": "A"}, "answer_stem": {"p": 0.22678372638710026, "pick": "30", "mass": 0.9999982118606567}},
    {"item_id": "high9849.txt", "passage_id": "b79f7c450ce2de9fa466a4f58641635e", "reader_correct": 1, "original": {"p": 0.14669270159244224, "pick": "10", "mass": 4.46713629628781e-12, "argmax_token": "D"}, "answer_stem": {"p": 0.6957955906085107, "pick": "70", "mass": 0.9999991655349731}},
    {"item_id": "high18708.txt", "passage_id": "4984d0bf329c184c728747e0b26edc2d", "reader_correct": 1, "original": {"p": 0.13267774162532361, "pick": "10", "mass": 3.144247449210491e-12, "argmax_token": "C"}, "answer_stem": {"p": 0.6217524421236249, "pick": "70", "mass": 0.9999971389770508}},
    {"item_id": "high13542.txt", "passage_id": "f7208b5ef410f0ed140da5bbe491366e", "reader_correct": 0, "original": {"p": 0.11701733186452015, "pick": "10", "mass": 2.7914582104160424e-11, "argmax_token": "C"}, "answer_stem": {"p": 0.3126621166966486, "pick": "30", "mass": 0.9999966621398926}},
    {"item_id": "high10509.txt", "passage_id": "7235ad7ccd410e912773a95b2fd6eb9c", "reader_correct": 0, "original": {"p": 0.1813171867652188, "pick": "10", "mass": 3.801041079110057e-11, "argmax_token": "A"}, "answer_stem": {"p": 0.8838452339985761, "pick": "90", "mass": 0.9999960660934448}},
    {"item_id": "high17536.txt", "passage_id": "2913a2859e40662d3c0885669865e4e0", "reader_correct": 1, "original": {"p": 0.31290031293167764, "pick": "10", "mass": 5.208035114279141e-10, "argmax_token": "A"}, "answer_stem": {"p": 0.8124347646774437, "pick": "90", "mass": 0.9999949932098389}},
    {"item_id": "high4224.txt", "passage_id": "b5d0ad857e9e79f73990e18af573623a", "reader_correct": 0, "original": {"p": 0.33216165259355684, "pick": "10", "mass": 1.4488222177533316e-08, "argmax_token": "D"}, "answer_stem": {"p": 0.6997560304585075, "pick": "70", "mass": 0.9999977350234985}},
    {"item_id": "high18361.txt", "passage_id": "8e4d228015e74d192f581153602e88d1", "reader_correct": 1, "original": {"p": 0.11212266161325628, "pick": "10", "mass": 4.2887293131457405e-17, "argmax_token": "A"}, "answer_stem": {"p": 0.7034023668320009, "pick": "70", "mass": 0.9999961256980896}},
    {"item_id": "high19427.txt", "passage_id": "ffeb719836ee5775511941a65a83884e", "reader_correct": 1, "original": {"p": 0.25639463842967797, "pick": "10", "mass": 2.3859009928330066e-13, "argmax_token": "C"}, "answer_stem": {"p": 0.6965396891543387, "pick": "70", "mass": 0.9999991059303284}},
    {"item_id": "high3731.txt", "passage_id": "32afc3bfeccd652e1dd9010bab1609c8", "reader_correct": 1, "original": {"p": 0.7480696635391061, "pick": "90", "mass": 1.4823201514309976e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.7047369629204773, "pick": "70", "mass": 0.9999865293502808}},
    {"item_id": "high215.txt", "passage_id": "fd2e5fe3728f14fb0584426b9e7d6035", "reader_correct": 0, "original": {"p": 0.2044856830605961, "pick": "10", "mass": 7.69840025061086e-10, "argmax_token": "A"}, "answer_stem": {"p": 0.5844858017543957, "pick": "70", "mass": 0.9999973773956299}},
    {"item_id": "high12004.txt", "passage_id": "3eb9f2c159c5eb3d3e9a12a82ef3e204", "reader_correct": 1, "original": {"p": 0.1200217474391223, "pick": "10", "mass": 1.0381277206761297e-05, "argmax_token": "A"}, "answer_stem": {"p": 0.5160140944945307, "pick": "70", "mass": 0.9999889135360718}},
    {"item_id": "high22988.txt", "passage_id": "16460cb7270bc26e75a0a9afbe5bbdb4", "reader_correct": 0, "original": {"p": 0.573069967865091, "pick": "90", "mass": 4.189375069074686e-09, "argmax_token": "A"}, "answer_stem": {"p": 0.3401653357477514, "pick": "10", "mass": 0.9999798536300659}},
    {"item_id": "high19014.txt", "passage_id": "8dab4b885ec21e986c97c9ee9aeecd22", "reader_correct": 1, "original": {"p": 0.2172636407439692, "pick": "10", "mass": 4.3454576417224777e-13, "argmax_token": "D"}, "answer_stem": {"p": 0.8144491791513945, "pick": "90", "mass": 0.9999418258666992}},
    {"item_id": "high6813.txt", "passage_id": "63f9de90eb20dbdc4c403f3490a6c1ef", "reader_correct": 0, "original": {"p": 0.10071913042398706, "pick": "10", "mass": 3.70117464454367e-10, "argmax_token": "C"}, "answer_stem": {"p": 0.38353686439153906, "pick": "30", "mass": 0.9999926090240479}},
    {"item_id": "high14156.txt", "passage_id": "faba27077c7ff9d3724260fb41d9ee4e", "reader_correct": 0, "original": {"p": 0.30482002777137857, "pick": "10", "mass": 2.0044826326667993e-14, "argmax_token": "A"}, "answer_stem": {"p": 0.6981574945666363, "pick": "70", "mass": 0.999994158744812}},
    {"item_id": "high11202.txt", "passage_id": "6fd0937b68a387bc4e5a2f6ea440a488", "reader_correct": 1, "original": {"p": 0.4469658099111264, "pick": "70", "mass": 4.472917695952372e-12, "argmax_token": "C"}, "answer_stem": {"p": 0.7004079396326722, "pick": "70", "mass": 0.9999963641166687}},
    {"item_id": "high1863.txt", "passage_id": "8341c0dbf93fb4b68bad9b3978f05a3b", "reader_correct": 1, "original": {"p": 0.6731431843954422, "pick": "70", "mass": 3.927457664643086e-11, "argmax_token": "C"}, "answer_stem": {"p": 0.7000103222128491, "pick": "70", "mass": 0.9999999403953552}},
    {"item_id": "high14124.txt", "passage_id": "cb40f254002ee086969dcfcab6ea6eca", "reader_correct": 0, "original": {"p": 0.10610256934307269, "pick": "10", "mass": 3.2543732248965784e-13, "argmax_token": "A"}, "answer_stem": {"p": 0.6995851455333862, "pick": "70", "mass": 1.0}},
    {"item_id": "high596.txt", "passage_id": "8b6626e000011f2fc5818d77c6497a9c", "reader_correct": 1, "original": {"p": 0.11140706874364305, "pick": "10", "mass": 1.224799450229297e-12, "argmax_token": "A"}, "answer_stem": {"p": 0.6998368300155159, "pick": "70", "mass": 0.9999999403953552}},
    {"item_id": "high10763.txt", "passage_id": "3773c0685195cfd2680e24312a7fe1b0", "reader_correct": 1, "original": {"p": 0.13277719559742912, "pick": "10", "mass": 7.219746328557264e-11, "argmax_token": "D"}, "answer_stem": {"p": 0.6600611766149738, "pick": "70", "mass": 0.9999902844429016}},
    {"item_id": "high1919.txt", "passage_id": "2769494e9b2c059d9354e03c9ca72f2c", "reader_correct": 1, "original": {"p": 0.12544874565126957, "pick": "10", "mass": 1.6632080157563678e-09, "argmax_token": "A"}, "answer_stem": {"p": 0.4419695111376307, "pick": "30", "mass": 0.9999971985816956}},
    {"item_id": "high9850.txt", "passage_id": "dda0cce3d7a9e0efa45582c830adb64d", "reader_correct": 1, "original": {"p": 0.5255800082856997, "pick": "50", "mass": 1.5229852579068393e-07, "argmax_token": "C"}, "answer_stem": {"p": 0.3823574346443594, "pick": "30", "mass": 0.9999948740005493}},
    {"item_id": "high24177.txt", "passage_id": "fe3c21f51cca5312399129f059345711", "reader_correct": 0, "original": {"p": 0.12835854477590733, "pick": "10", "mass": 3.5335029715567734e-14, "argmax_token": "C"}, "answer_stem": {"p": 0.7002672795928542, "pick": "70", "mass": 0.999998927116394}},
    {"item_id": "high5244.txt", "passage_id": "87be757e5597b86b30e6fb83825b961c", "reader_correct": 1, "original": {"p": 0.18782706970444088, "pick": "10", "mass": 1.6240475761084006e-12, "argmax_token": "B"}, "answer_stem": {"p": 0.7167673834728369, "pick": "70", "mass": 0.9999924898147583}},
    {"item_id": "high10775.txt", "passage_id": "e1cd5d315463ff8adc6c3a276283e695", "reader_correct": 1, "original": {"p": 0.10553750545428257, "pick": "10", "mass": 1.62318541854084e-12, "argmax_token": "A"}, "answer_stem": {"p": 0.8734066629598093, "pick": "90", "mass": 0.9999944567680359}},
    {"item_id": "high5947.txt", "passage_id": "a79a18ecab5320693565c1f8686af1ac", "reader_correct": 1, "original": {"p": 0.2593829215748767, "pick": "10", "mass": 3.0475359649034806e-12, "argmax_token": "B"}, "answer_stem": {"p": 0.700025435407883, "pick": "70", "mass": 0.999999463558197}},
    {"item_id": "high14851.txt", "passage_id": "91948b0b9163fda978e0e696ff87c146", "reader_correct": 1, "original": {"p": 0.10619561170817075, "pick": "10", "mass": 5.972620731320433e-10, "argmax_token": "A"}, "answer_stem": {"p": 0.35661331653065836, "pick": "30", "mass": 0.9999754428863525}},
    {"item_id": "high4882.txt", "passage_id": "62fe8e8fd66eefdec3a3d78e05d992bf", "reader_correct": 1, "original": {"p": 0.47845208602758593, "pick": "50", "mass": 2.7725888251950437e-10, "argmax_token": "B"}, "answer_stem": {"p": 0.6981523759796564, "pick": "70", "mass": 0.9999996423721313}},
    {"item_id": "high142.txt", "passage_id": "2f8f5044ffd91d67b3be755481236933", "reader_correct": 1, "original": {"p": 0.20174781004813028, "pick": "10", "mass": 1.4678332334316924e-12, "argmax_token": "D"}, "answer_stem": {"p": 0.659602880583736, "pick": "70", "mass": 0.9999926686286926}},
    {"item_id": "high12578.txt", "passage_id": "e3be6fd42f364337fe6e16b9f93da681", "reader_correct": 1, "original": {"p": 0.22338481004157937, "pick": "10", "mass": 1.3211479653330027e-11, "argmax_token": "D"}, "answer_stem": {"p": 0.7054016704441785, "pick": "70", "mass": 0.9999948143959045}},
    {"item_id": "high6275.txt", "passage_id": "2f4368d8987e991966d50e1704135154", "reader_correct": 1, "original": {"p": 0.12022064256585645, "pick": "10", "mass": 1.0573015796211394e-09, "argmax_token": "A"}, "answer_stem": {"p": 0.10270634959359308, "pick": "10", "mass": 0.9999994039535522}},
    {"item_id": "high23762.txt", "passage_id": "2aeb005b82100644f79972780faaee2f", "reader_correct": 1, "original": {"p": 0.29779142820154225, "pick": "10", "mass": 9.259060789190698e-07, "argmax_token": "A"}, "answer_stem": {"p": 0.28402121895731364, "pick": "30", "mass": 0.9999942779541016}},
    {"item_id": "high9501.txt", "passage_id": "b563246b32d3c26b2dec882c2702265c", "reader_correct": 1, "original": {"p": 0.4192027425270471, "pick": "70", "mass": 4.636302734957465e-13, "argmax_token": "C"}, "answer_stem": {"p": 0.7000854199084362, "pick": "70", "mass": 0.9999975562095642}},
    {"item_id": "high16947.txt", "passage_id": "fe40b9fe0a3a40e14925fc52362e2559", "reader_correct": 1, "original": {"p": 0.11442231245281484, "pick": "10", "mass": 3.525675237869841e-11, "argmax_token": "A"}, "answer_stem": {"p": 0.28978097589303087, "pick": "30", "mass": 0.9999984502792358}},
    {"item_id": "high5537.txt", "passage_id": "db01e484a1cd58d3e79c7a67d9e10735", "reader_correct": 1, "original": {"p": 0.3987790150867864, "pick": "10", "mass": 4.384374807653302e-12, "argmax_token": "C"}, "answer_stem": {"p": 0.7004018712962139, "pick": "70", "mass": 0.9999967217445374}},
    {"item_id": "high3867.txt", "passage_id": "7450b898b5835277e41667535f869fdb", "reader_correct": 1, "original": {"p": 0.4304105200942842, "pick": "70", "mass": 1.2331000665000147e-09, "argmax_token": "D"}, "answer_stem": {"p": 0.6888216073654073, "pick": "70", "mass": 0.9999938607215881}},
    {"item_id": "high15750.txt", "passage_id": "6ce30373f605c06a29175f584b12e71d", "reader_correct": 1, "original": {"p": 0.10708594858178644, "pick": "10", "mass": 1.096505330977493e-09, "argmax_token": "A"}, "answer_stem": {"p": 0.3961539971265234, "pick": "30", "mass": 0.9999905824661255}},
    {"item_id": "high1258.txt", "passage_id": "e335a4ea6ba962632672b576736906cd", "reader_correct": 1, "original": {"p": 0.14196396468215536, "pick": "10", "mass": 8.98566092952073e-15, "argmax_token": "C"}, "answer_stem": {"p": 0.7016585089616038, "pick": "70", "mass": 0.9999951124191284}},
    {"item_id": "high16400.txt", "passage_id": "cf81ea94258160e8d11dade116871d75", "reader_correct": 1, "original": {"p": 0.2886998230067256, "pick": "10", "mass": 3.149249958034339e-12, "argmax_token": "D"}, "answer_stem": {"p": 0.7265926413218416, "pick": "70", "mass": 0.9999986886978149}},
    {"item_id": "high8662.txt", "passage_id": "51d57397caa0430d04e4442b48f23286", "reader_correct": 1, "original": {"p": 0.4417010066358762, "pick": "50", "mass": 4.7744464631849226e-11, "argmax_token": "B"}, "answer_stem": {"p": 0.6973267152238883, "pick": "70", "mass": 0.9999967217445374}},
    {"item_id": "high1046.txt", "passage_id": "7dd32db79f9cf166a6a2f81f6bc9e1a9", "reader_correct": 1, "original": {"p": 0.229887617361466, "pick": "10", "mass": 4.7294297367272975e-09, "argmax_token": "D"}, "answer_stem": {"p": 0.4938369822867654, "pick": "30", "mass": 0.9999943375587463}},
    {"item_id": "high312.txt", "passage_id": "c4763a1b7e69876a2e1c6b32befa2d38", "reader_correct": 0, "original": {"p": 0.6521919661048104, "pick": "70", "mass": 1.4337292204152918e-12, "argmax_token": "C"}, "answer_stem": {"p": 0.6995749882319433, "pick": "70", "mass": 0.9999992847442627}},
    {"item_id": "high12664.txt", "passage_id": "397463e6e8f4e521cbfdcb034d25598f", "reader_correct": 1, "original": {"p": 0.1047047589558206, "pick": "10", "mass": 9.244133245133617e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.8972717496059587, "pick": "90", "mass": 0.9999954700469971}},
    {"item_id": "high9172.txt", "passage_id": "f4df321f465bf253ff9829e914da905c", "reader_correct": 0, "original": {"p": 0.48989932115211154, "pick": "50", "mass": 3.58095708641315e-09, "argmax_token": "D"}, "answer_stem": {"p": 0.7002142279970349, "pick": "70", "mass": 0.9999573826789856}},
    {"item_id": "high22873.txt", "passage_id": "a3c7e46dc4907d1403be41172f1b5660", "reader_correct": 1, "original": {"p": 0.1526993621418535, "pick": "10", "mass": 2.667202667495233e-13, "argmax_token": "C"}, "answer_stem": {"p": 0.7007662511059191, "pick": "70", "mass": 0.9999983310699463}},
    {"item_id": "high197.txt", "passage_id": "005168651d49018eb842f13232bd5f3c", "reader_correct": 1, "original": {"p": 0.15409379879240598, "pick": "10", "mass": 1.2039764150928445e-11, "argmax_token": "A"}, "answer_stem": {"p": 0.7086674235025464, "pick": "70", "mass": 0.9999973773956299}},
    {"item_id": "high8081.txt", "passage_id": "d641a4938f4892cb816b3eaf846b94a4", "reader_correct": 0, "original": {"p": 0.1977335704350297, "pick": "10", "mass": 2.5112929097348413e-11, "argmax_token": "A"}, "answer_stem": {"p": 0.700047764594481, "pick": "70", "mass": 0.9999997615814209}},
    {"item_id": "high3432.txt", "passage_id": "2bc05e47d62bdcd12d170f621a59de2e", "reader_correct": 1, "original": {"p": 0.3978328952764131, "pick": "10", "mass": 1.488030381693265e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.7304024482975461, "pick": "70", "mass": 0.9999935030937195}},
    {"item_id": "high9004.txt", "passage_id": "702c4e5705f3440afa019e4044e0bf77", "reader_correct": 1, "original": {"p": 0.10068956698598128, "pick": "10", "mass": 9.948090706757284e-08, "argmax_token": "A"}, "answer_stem": {"p": 0.1177109233448964, "pick": "10", "mass": 0.9999913573265076}},
    {"item_id": "high23841.txt", "passage_id": "bbedd00628597897b401eb49418732de", "reader_correct": 1, "original": {"p": 0.1564850484860767, "pick": "10", "mass": 2.6713396865239063e-16, "argmax_token": "D"}, "answer_stem": {"p": 0.7293126395130779, "pick": "70", "mass": 0.9999830722808838}},
    {"item_id": "high4281.txt", "passage_id": "180cb6c1591836d4f6b8b8513b23b681", "reader_correct": 0, "original": {"p": 0.21391169128531004, "pick": "10", "mass": 5.935316593763673e-08, "argmax_token": "The"}, "answer_stem": {"p": 0.7083225854990483, "pick": "70", "mass": 0.9999232888221741}},
    {"item_id": "high14956.txt", "passage_id": "41a78c1dd8e1fd38d3a8a59a65069063", "reader_correct": 1, "original": {"p": 0.23463386413657875, "pick": "10", "mass": 1.4510629026479038e-12, "argmax_token": "C"}, "answer_stem": {"p": 0.7001709271751179, "pick": "70", "mass": 0.9999998211860657}},
    {"item_id": "high14462.txt", "passage_id": "7965aa77dbba4a81c1b4f2a22ba79d12", "reader_correct": 1, "original": {"p": 0.20000392298650654, "pick": "10", "mass": 1.5580194911990475e-08, "argmax_token": "D"}, "answer_stem": {"p": 0.30606264182543097, "pick": "30", "mass": 0.9999967813491821}},
    {"item_id": "high14544.txt", "passage_id": "cf4626c1fc61a3586ab67ac3a8c16358", "reader_correct": 1, "original": {"p": 0.40216675500721416, "pick": "10", "mass": 2.8356891487724134e-11, "argmax_token": "C"}, "answer_stem": {"p": 0.6999971828798753, "pick": "70", "mass": 0.9999979138374329}},
    {"item_id": "high17246.txt", "passage_id": "66df32b3f0e7e8372fe562c27f9d015e", "reader_correct": 1, "original": {"p": 0.15093116805235174, "pick": "10", "mass": 3.275785065838359e-14, "argmax_token": "C"}, "answer_stem": {"p": 0.702196698600605, "pick": "70", "mass": 0.9999995827674866}},
    {"item_id": "high17082.txt", "passage_id": "a766b9b3c22c64c7e66c1575ce2f8852", "reader_correct": 0, "original": {"p": 0.12104400545010428, "pick": "10", "mass": 3.718390595430776e-10, "argmax_token": "D"}, "answer_stem": {"p": 0.6992124490567598, "pick": "70", "mass": 0.9999995231628418}},
    {"item_id": "high20399.txt", "passage_id": "98ddb1d68212f3f666674586f9a2c3bc", "reader_correct": 1, "original": {"p": 0.11737855405624525, "pick": "10", "mass": 8.371484061520107e-11, "argmax_token": "D"}, "answer_stem": {"p": 0.5799281362242463, "pick": "70", "mass": 0.9999963045120239}},
    {"item_id": "high9276.txt", "passage_id": "c1e990f8dd8d6792d8788ef04a3d8796", "reader_correct": 1, "original": {"p": 0.20290550016728087, "pick": "10", "mass": 6.6777677137919156e-12, "argmax_token": "D"}, "answer_stem": {"p": 0.700002082329802, "pick": "70", "mass": 0.9999994039535522}},
    {"item_id": "high9077.txt", "passage_id": "0ee11ebba633f25812b7d09529a23735", "reader_correct": 1, "original": {"p": 0.10235646206928165, "pick": "10", "mass": 2.049169864903888e-07, "argmax_token": "A"}, "answer_stem": {"p": 0.23775031057730564, "pick": "30", "mass": 0.9999906420707703}},
    {"item_id": "high18154.txt", "passage_id": "8edec63f6fac82f996cd0856d548d95d", "reader_correct": 0, "original": {"p": 0.19438841354233305, "pick": "10", "mass": 6.478348524296962e-09, "argmax_token": "C"}, "answer_stem": {"p": 0.5213239932704231, "pick": "70", "mass": 0.9999812841415405}},
    {"item_id": "high7930.txt", "passage_id": "792a70a25c7f5d37f12ef1a803edd9d3", "reader_correct": 0, "original": {"p": 0.3780464395192755, "pick": "10", "mass": 5.560493732126304e-11, "argmax_token": "D"}, "answer_stem": {"p": 0.6991536108163139, "pick": "70", "mass": 0.9999983310699463}},
    {"item_id": "high7231.txt", "passage_id": "594dbb701e68f86504df453ab2df8e70", "reader_correct": 1, "original": {"p": 0.12102840683775903, "pick": "10", "mass": 7.129326018429083e-09, "argmax_token": "D"}, "answer_stem": {"p": 0.2976419134775192, "pick": "30", "mass": 0.9999862909317017}},
    {"item_id": "high20626.txt", "passage_id": "92249ef0a4c8f006e6ec6d2b327733af", "reader_correct": 1, "original": {"p": 0.10574391596803805, "pick": "10", "mass": 2.5573007250234006e-19, "argmax_token": "C"}, "answer_stem": {"p": 0.6999337975443417, "pick": "70", "mass": 0.9999967813491821}},
    {"item_id": "high1936.txt", "passage_id": "24b07de166bbbb8ecf0dc06e1f0c6fd8", "reader_correct": 0, "original": {"p": 0.11816556427763773, "pick": "10", "mass": 1.6670068658797277e-09, "argmax_token": "A"}, "answer_stem": {"p": 0.7088814218818968, "pick": "70", "mass": 0.9999915957450867}},
    {"item_id": "high9786.txt", "passage_id": "755e66c72cbdbb350b0e1410cfbd3a89", "reader_correct": 1, "original": {"p": 0.11682211581431909, "pick": "10", "mass": 2.3323816836229305e-12, "argmax_token": "A"}, "answer_stem": {"p": 0.8031195429896804, "pick": "90", "mass": 0.9999903440475464}},
    {"item_id": "high7081.txt", "passage_id": "d50d3408fede467ec4acace752558378", "reader_correct": 1, "original": {"p": 0.5163265210304276, "pick": "50", "mass": 1.7682078023995018e-10, "argmax_token": "C"}, "answer_stem": {"p": 0.694333449089182, "pick": "70", "mass": 0.9999958872795105}},
    {"item_id": "high13709.txt", "passage_id": "1836eeb20fcb148a5bc3451f127f1ffb", "reader_correct": 1, "original": {"p": 0.45564530741038844, "pick": "10", "mass": 1.9062237953480082e-13, "argmax_token": "A"}, "answer_stem": {"p": 0.8876185476093044, "pick": "90", "mass": 0.9999992847442627}},
    {"item_id": "high4080.txt", "passage_id": "cfd35b1ad17f517a3dcbb5037c228d47", "reader_correct": 0, "original": {"p": 0.1743346703303127, "pick": "10", "mass": 3.291387073913604e-14, "argmax_token": "B"}, "answer_stem": {"p": 0.7006473132799297, "pick": "70", "mass": 0.999998152256012}},
    {"item_id": "high19338.txt", "passage_id": "5bbcb3b7a6a020f830ffe4cf0572689e", "reader_correct": 0, "original": {"p": 0.32910836296241375, "pick": "10", "mass": 4.150835924976448e-12, "argmax_token": "A"}, "answer_stem": {"p": 0.7001004071830456, "pick": "70", "mass": 0.9999982714653015}},
    {"item_id": "high19233.txt", "passage_id": "9f79e264fd5008144bd05deaf930e95a", "reader_correct": 0, "original": {"p": 0.4428357228415635, "pick": "10", "mass": 7.11140673258226e-14, "argmax_token": "D"}, "answer_stem": {"p": 0.7028280864728593, "pick": "70", "mass": 0.9999943971633911}},
    {"item_id": "high1465.txt", "passage_id": "af388f051a7418d0b4e436284b5867ae", "reader_correct": 1, "original": {"p": 0.12303185973168623, "pick": "10", "mass": 3.762245182059587e-09, "argmax_token": "A"}, "answer_stem": {"p": 0.3211245209642585, "pick": "30", "mass": 0.9999958276748657}},
    {"item_id": "high8131.txt", "passage_id": "3c9666299471776da4a9b3f9ebaa942d", "reader_correct": 1, "original": {"p": 0.7470653114391007, "pick": "90", "mass": 6.089304950031293e-14, "argmax_token": "B"}, "answer_stem": {"p": 0.8998992459304713, "pick": "90", "mass": 0.9999990463256836}},
    {"item_id": "high15940.txt", "passage_id": "23f8c0b055a96cac7e7edd39efdab68b", "reader_correct": 0, "original": {"p": 0.14987116945043022, "pick": "10", "mass": 3.38132605248731e-10, "argmax_token": "D"}, "answer_stem": {"p": 0.6200431363351948, "pick": "70", "mass": 0.9999989867210388}},
    {"item_id": "high11433.txt", "passage_id": "69182efd326daea31babc06dee30a9d9", "reader_correct": 1, "original": {"p": 0.47754040221146793, "pick": "70", "mass": 5.0083337477246914e-09, "argmax_token": "D"}, "answer_stem": {"p": 0.6992332720072787, "pick": "70", "mass": 0.9999996423721313}},
    {"item_id": "high2776.txt", "passage_id": "3792c84ea8feff6625a63833361a9c67", "reader_correct": 0, "original": {"p": 0.1013018112437367, "pick": "10", "mass": 6.023708550191575e-13, "argmax_token": "D"}, "answer_stem": {"p": 0.5791963610994292, "pick": "70", "mass": 0.9999973773956299}},
    {"item_id": "high5652.txt", "passage_id": "7c8c317db63b1ca9cf2a5c2362cb2f54", "reader_correct": 0, "original": {"p": 0.14141525400433805, "pick": "10", "mass": 1.2070078128090245e-06, "argmax_token": "D"}, "answer_stem": {"p": 0.6428278434164111, "pick": "70", "mass": 0.9999890327453613}},
    {"item_id": "high953.txt", "passage_id": "860922a2f01979e5fc848d3d4d22b5d7", "reader_correct": 1, "original": {"p": 0.18185584490245577, "pick": "10", "mass": 3.1600095873329792e-09, "argmax_token": "A"}, "answer_stem": {"p": 0.6495758632838697, "pick": "70", "mass": 0.9999875426292419}},
    {"item_id": "high4162.txt", "passage_id": "008a361c0419d9d2a96c65e2206c2886", "reader_correct": 1, "original": {"p": 0.4145052640929539, "pick": "10", "mass": 1.3014209709893976e-09, "argmax_token": "C"}, "answer_stem": {"p": 0.7403525215167615, "pick": "70", "mass": 0.9999858736991882}},
    {"item_id": "high19056.txt", "passage_id": "651ed7e67efe8e265bbb478cb5538bab", "reader_correct": 1, "original": {"p": 0.5030633466666399, "pick": "70", "mass": 8.771215091046836e-13, "argmax_token": "C"}, "answer_stem": {"p": 0.7051804905107695, "pick": "70", "mass": 0.9999922513961792}},
    {"item_id": "high23508.txt", "passage_id": "bdfd2f78681d725c3bf653411795615e", "reader_correct": 1, "original": {"p": 0.12509155139616301, "pick": "10", "mass": 2.196740619270221e-12, "argmax_token": "D"}, "answer_stem": {"p": 0.7001673532001669, "pick": "70", "mass": 0.9999996423721313}},
    {"item_id": "high9693.txt", "passage_id": "dd36c8f7820791ef0db57697f587a8b7", "reader_correct": 1, "original": {"p": 0.14039784824829865, "pick": "10", "mass": 1.7342574858830728e-12, "argmax_token": "C"}, "answer_stem": {"p": 0.5593005168411805, "pick": "70", "mass": 0.9999973773956299}},
    {"item_id": "high9302.txt", "passage_id": "d2e8e3f70c2de33a368731d058fd25fb", "reader_correct": 1, "original": {"p": 0.10388861018637247, "pick": "10", "mass": 5.934507498750463e-05, "argmax_token": "A"}, "answer_stem": {"p": 0.3347461965627608, "pick": "30", "mass": 0.9999523758888245}},
    {"item_id": "high4226.txt", "passage_id": "7d1c2f008bd43533590530fbac2fa13c", "reader_correct": 1, "original": {"p": 0.14517344001155638, "pick": "10", "mass": 1.1017501201724539e-13, "argmax_token": "C"}, "answer_stem": {"p": 0.7000148090492784, "pick": "70", "mass": 0.9999983310699463}},
    {"item_id": "high9472.txt", "passage_id": "2214d26f6cc73155d8a2fb6a06f5d5f2", "reader_correct": 1, "original": {"p": 0.1909494652148231, "pick": "10", "mass": 1.344796127754344e-13, "argmax_token": "C"}, "answer_stem": {"p": 0.7000572971281678, "pick": "70", "mass": 0.9999998807907104}},
    {"item_id": "high4269.txt", "passage_id": "2a20763b139ac8df024e8e1befcd18f4", "reader_correct": 1, "original": {"p": 0.4545960003622407, "pick": "10", "mass": 9.987524045643181e-13, "argmax_token": "B"}, "answer_stem": {"p": 0.7000355717514962, "pick": "70", "mass": 0.9999998807907104}},
    {"item_id": "high10709.txt", "passage_id": "c8524265f022b763937e31fc2db4526c", "reader_correct": 0, "original": {"p": 0.15149139689293217, "pick": "10", "mass": 6.36790208720499e-19, "argmax_token": "D"}, "answer_stem": {"p": 0.6995113997486668, "pick": "70", "mass": 0.9999966621398926}},
    {"item_id": "high22828.txt", "passage_id": "afae6da3efaa6fc43083ffb773404009", "reader_correct": 1, "original": {"p": 0.10048342075278442, "pick": "10", "mass": 1.5911243156363497e-10, "argmax_token": "A"}, "answer_stem": {"p": 0.3780911556752223, "pick": "30", "mass": 0.9999973177909851}},
    {"item_id": "high12011.txt", "passage_id": "883aaf817994fd078979a9c133a46a0b", "reader_correct": 1, "original": {"p": 0.12335161707607667, "pick": "10", "mass": 7.365134890857661e-11, "argmax_token": "C"}, "answer_stem": {"p": 0.2789821566439073, "pick": "30", "mass": 0.9999902248382568}},
    {"item_id": "high20730.txt", "passage_id": "5cd67be58ea260a778fbbe184b0be1b9", "reader_correct": 1, "original": {"p": 0.11722386210270969, "pick": "10", "mass": 3.810564086492718e-10, "argmax_token": "A"}, "answer_stem": {"p": 0.6971179201451735, "pick": "70", "mass": 0.9999988079071045}},
    {"item_id": "high9091.txt", "passage_id": "a302fcecd41e55f5467909b85fdadc59", "reader_correct": 0, "original": {"p": 0.5676929828191822, "pick": "70", "mass": 2.507438267435047e-12, "argmax_token": "D"}, "answer_stem": {"p": 0.6997828856005969, "pick": "70", "mass": 0.9999992847442627}},
    {"item_id": "high2182.txt", "passage_id": "9e09926c4e452b2fda2ff05b64d4cdfc", "reader_correct": 1, "original": {"p": 0.14717291559480347, "pick": "10", "mass": 4.777423682350568e-12, "argmax_token": "B"}, "answer_stem": {"p": 0.6321279140410081, "pick": "70", "mass": 0.9999895095825195}},
    {"item_id": "high12355.txt", "passage_id": "76a5d334768cb8c75b8cae7e73e9dacf", "reader_correct": 0, "original": {"p": 0.11553914992599777, "pick": "10", "mass": 7.914773697548227e-11, "argmax_token": "A"}, "answer_stem": {"p": 0.690705738162819, "pick": "70", "mass": 0.9999991059303284}},
    {"item_id": "high19264.txt", "passage_id": "20064e475f215bfe3549b6faffd4208f", "reader_correct": 1, "original": {"p": 0.17695008225476866, "pick": "10", "mass": 5.809673055134912e-12, "argmax_token": "A"}, "answer_stem": {"p": 0.6999782819027194, "pick": "70", "mass": 0.9999998211860657}},
    {"item_id": "high188.txt", "passage_id": "c447d03916f79cf0823cb4bf512b459e", "reader_correct": 0, "original": {"p": 0.11702582578849954, "pick": "10", "mass": 5.778792700437962e-13, "argmax_token": "D"}, "answer_stem": {"p": 0.699731578040278, "pick": "70", "mass": 0.9999986886978149}},
    {"item_id": "high7693.txt", "passage_id": "f55c7a550eae9d1c3218e6c55263ddaa", "reader_correct": 0, "original": {"p": 0.10765433553875418, "pick": "10", "mass": 1.4602288729292923e-06, "argmax_token": "C"}, "answer_stem": {"p": 0.15209794947097716, "pick": "10", "mass": 0.9999985694885254}},
    {"item_id": "high20268.txt", "passage_id": "336f7fed07fa8a20116a3b9b09ee6ed1", "reader_correct": 1, "original": {"p": 0.11857133227514417, "pick": "10", "mass": 5.7228666250352944e-12, "argmax_token": "A"}, "answer_stem": {"p": 0.7413096490404674, "pick": "70", "mass": 0.9999966025352478}},
    {"item_id": "high21773.txt", "passage_id": "889685d4d49104bfa55f1b0322493584", "reader_correct": 1, "original": {"p": 0.1000760543816408, "pick": "10", "mass": 2.2366084522218443e-06, "argmax_token": "A"}, "answer_stem": {"p": 0.25766465400511873, "pick": "10", "mass": 0.9999808669090271}},
    {"item_id": "high20742.txt", "passage_id": "643c5404243ec44adcff50d1dcaf8dec", "reader_correct": 1, "original": {"p": 0.3603274318647676, "pick": "10", "mass": 1.3846329416367098e-08, "argmax_token": "B"}, "answer_stem": {"p": 0.7029933843830936, "pick": "70", "mass": 0.9999968409538269}},
    {"item_id": "high3449.txt", "passage_id": "3c84381f4800bcedafe3f29430990540", "reader_correct": 0, "original": {"p": 0.10585336659791071, "pick": "10", "mass": 3.086299216192856e-07, "argmax_token": "C"}, "answer_stem": {"p": 0.2254524388088915, "pick": "30", "mass": 0.9999954700469971}},
    {"item_id": "high8296.txt", "passage_id": "25fbcbe5c1982698b08ce912464261a1", "reader_correct": 0, "original": {"p": 0.10479082295324187, "pick": "10", "mass": 2.59863214280287e-10, "argmax_token": "C"}, "answer_stem": {"p": 0.5077352095100801, "pick": "70", "mass": 0.9999971389770508}},
    {"item_id": "high9741.txt", "passage_id": "12088b0c460d3845e55a20c7005ce670", "reader_correct": 1, "original": {"p": 0.12259192443189816, "pick": "10", "mass": 1.0174059165946828e-14, "argmax_token": "C"}, "answer_stem": {"p": 0.7001192210684094, "pick": "70", "mass": 0.9999988675117493}},
    {"item_id": "high7116.txt", "passage_id": "35a883756ddbeb96b3e9bfcaaae816d7", "reader_correct": 1, "original": {"p": 0.5712259542717362, "pick": "70", "mass": 3.298339466134559e-12, "argmax_token": "C"}, "answer_stem": {"p": 0.7010053598709156, "pick": "70", "mass": 0.9999973177909851}},
    {"item_id": "high1827.txt", "passage_id": "390968de3e3b7ca3962c7d1a800d53fe", "reader_correct": 0, "original": {"p": 0.22274016311613293, "pick": "10", "mass": 7.839681681609534e-10, "argmax_token": "C"}, "answer_stem": {"p": 0.6963130575209653, "pick": "70", "mass": 0.9999994039535522}},
    {"item_id": "high2900.txt", "passage_id": "09cf5e385feed9a5cea6d9a54cfef4b4", "reader_correct": 0, "original": {"p": 0.29453000385894856, "pick": "10", "mass": 1.4330713504762116e-08, "argmax_token": "C"}, "answer_stem": {"p": 0.6998216967801226, "pick": "70", "mass": 0.9999988675117493}},
    {"item_id": "high11840.txt", "passage_id": "d68f39dcc1551b9264e64c7cc80709db", "reader_correct": 1, "original": {"p": 0.4871171859185612, "pick": "50", "mass": 3.716811391996089e-08, "argmax_token": "A"}, "answer_stem": {"p": 0.6950378668075976, "pick": "70", "mass": 0.999999463558197}},
    {"item_id": "high13196.txt", "passage_id": "c9c1355fe68327b29059d59ee4e743d2", "reader_correct": 0, "original": {"p": 0.32468604152287994, "pick": "10", "mass": 1.7122735521124532e-11, "argmax_token": "D"}, "answer_stem": {"p": 0.7006417054356704, "pick": "70", "mass": 0.9999998211860657}},
    {"item_id": "high18880.txt", "passage_id": "703094d5266a7f2c40274761dd22d5c1", "reader_correct": 1, "original": {"p": 0.131874375425387, "pick": "10", "mass": 2.0456690161263502e-11, "argmax_token": "A"}, "answer_stem": {"p": 0.7005941078962721, "pick": "70", "mass": 0.999999463558197}},
    {"item_id": "high23337.txt", "passage_id": "df66d7b6737c8fdbe2faafc45ec18f0f", "reader_correct": 1, "original": {"p": 0.29773851672817453, "pick": "10", "mass": 6.958995185657457e-11, "argmax_token": "C"}, "answer_stem": {"p": 0.7000073961095747, "pick": "70", "mass": 0.999996542930603}},
    {"item_id": "high11857.txt", "passage_id": "0054a723272e378edcfcb82f37008f43", "reader_correct": 1, "original": {"p": 0.12710687305140447, "pick": "10", "mass": 2.500784943913043e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.701529668447752, "pick": "70", "mass": 0.999995768070221}},
    {"item_id": "high3250.txt", "passage_id": "02aca2e703e8114ca3e5d04bf095c83e", "reader_correct": 0, "original": {"p": 0.20716188965930166, "pick": "10", "mass": 4.95236143760458e-12, "argmax_token": "A"}, "answer_stem": {"p": 0.7000534292171134, "pick": "70", "mass": 0.9999951124191284}},
    {"item_id": "high16790.txt", "passage_id": "59d9f23953ba4cef54d107dd51ce667b", "reader_correct": 1, "original": {"p": 0.185932634816021, "pick": "10", "mass": 2.1988734388855846e-08, "argmax_token": "D"}, "answer_stem": {"p": 0.28532039778401985, "pick": "30", "mass": 0.9999955892562866}},
    {"item_id": "high10043.txt", "passage_id": "93b2b744f8a5ac0fe5961bb51a1c87fa", "reader_correct": 1, "original": {"p": 0.24542808966881635, "pick": "10", "mass": 1.8479895687165994e-15, "argmax_token": "D"}, "answer_stem": {"p": 0.7170154294942432, "pick": "70", "mass": 0.9999762773513794}},
    {"item_id": "high20395.txt", "passage_id": "60c9aed3bfc087d1f971decabd6f38ec", "reader_correct": 0, "original": {"p": 0.6053669238367104, "pick": "70", "mass": 4.3570443608587084e-07, "argmax_token": "B"}, "answer_stem": {"p": 0.6887172860857025, "pick": "70", "mass": 0.9999967813491821}},
    {"item_id": "high9963.txt", "passage_id": "974113869a82ff13c984b91acf967715", "reader_correct": 1, "original": {"p": 0.18700247446387966, "pick": "10", "mass": 1.539857963361868e-10, "argmax_token": "A"}, "answer_stem": {"p": 0.39929022510564927, "pick": "30", "mass": 0.9999829530715942}},
    {"item_id": "high14580.txt", "passage_id": "264429cfcf0ddb1290b3893dbab0b560", "reader_correct": 0, "original": {"p": 0.4457906716839957, "pick": "50", "mass": 1.3113708524029738e-13, "argmax_token": "C"}, "answer_stem": {"p": 0.7005798481593594, "pick": "70", "mass": 0.9999995827674866}}
   ]
  }
 }
}


==> anc/supplementary/labels_hand_first.json <==
{
 "labels_allowed": ["EXECUTES_INSTRUCTION", "ANSWERS_FORECAST", "ANSWERS_MCQ", "NEITHER"],
 "fixtures": [
  {"synthetic_id": "s03", "gold": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"synthetic_id": "s09", "gold": "ANSWERS_MCQ", "annotator_1": "ANSWERS_MCQ", "annotator_2": "ANSWERS_MCQ", "annotator_3": "ANSWERS_MCQ"},
  {"synthetic_id": "s04", "gold": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"synthetic_id": "s10", "gold": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"synthetic_id": "s07", "gold": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"synthetic_id": "s08", "gold": "NEITHER", "annotator_1": "NEITHER", "annotator_2": "NEITHER", "annotator_3": "NEITHER"},
  {"synthetic_id": "s05", "gold": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"synthetic_id": "s01", "gold": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"synthetic_id": "s02", "gold": "EXECUTES_INSTRUCTION", "annotator_1": "NEITHER", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "NEITHER"},
  {"synthetic_id": "s06", "gold": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"synthetic_id": "s11", "gold": "ANSWERS_MCQ", "annotator_1": "ANSWERS_MCQ", "annotator_2": "ANSWERS_MCQ", "annotator_3": "ANSWERS_MCQ"},
  {"synthetic_id": "s12", "gold": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"}
 ],
 "rows": [
  {"rid": "r00175", "instruction": "translate_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01078", "instruction": "translate_imperative", "first_token_rule_rejects": true, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r01498", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00365", "instruction": "list_imperative", "first_token_rule_rejects": false, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r01043", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00894", "instruction": "count_imperative", "first_token_rule_rejects": false, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00632", "instruction": "translate_imperative", "first_token_rule_rejects": false, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00529", "instruction": "prose_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01417", "instruction": "prose_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00407", "instruction": "translate_imperative", "first_token_rule_rejects": false, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "ANSWERS_MCQ", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "ANSWERS_MCQ"},
  {"rid": "r01105", "instruction": "count_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00177", "instruction": "translate_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01500", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01065", "instruction": "translate_imperative", "first_token_rule_rejects": true, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00725", "instruction": "no_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00149", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00186", "instruction": "translate_imperative", "first_token_rule_rejects": true, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00703", "instruction": "base", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00178", "instruction": "translate_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01049", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00797", "instruction": "numeric_imperative", "first_token_rule_rejects": false, "grok": "NEITHER", "annotator_1": "NEITHER", "annotator_2": "NEITHER", "annotator_3": "NEITHER"},
  {"rid": "r01293", "instruction": "translate_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01478", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00137", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01353", "instruction": "base", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00500", "instruction": "no_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00147", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00004", "instruction": "base", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00132", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00236", "instruction": "base", "first_token_rule_rejects": false, "grok": "ANSWERS_MCQ", "annotator_1": "ANSWERS_MCQ", "annotator_2": "ANSWERS_MCQ", "annotator_3": "ANSWERS_MCQ"},
  {"rid": "r00174", "instruction": "translate_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00219", "instruction": "count_imperative", "first_token_rule_rejects": false, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00038", "instruction": "no_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00431", "instruction": "count_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_MCQ", "annotator_2": "ANSWERS_MCQ", "annotator_3": "ANSWERS_MCQ"},
  {"rid": "r01532", "instruction": "translate_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00315", "instruction": "prose_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_MCQ", "annotator_2": "ANSWERS_MCQ", "annotator_3": "ANSWERS_MCQ"},
  {"rid": "r00594", "instruction": "list_imperative", "first_token_rule_rejects": false, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00347", "instruction": "numeric_imperative", "first_token_rule_rejects": false, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00167", "instruction": "translate_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00557", "instruction": "numeric_imperative", "first_token_rule_rejects": false, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00141", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00820", "instruction": "list_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01074", "instruction": "translate_imperative", "first_token_rule_rejects": true, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r01548", "instruction": "count_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00088", "instruction": "prose_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_MCQ", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00165", "instruction": "translate_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_MCQ", "annotator_3": "ANSWERS_MCQ"},
  {"rid": "r01456", "instruction": "numeric_imperative", "first_token_rule_rejects": false, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00239", "instruction": "base", "first_token_rule_rejects": false, "grok": "ANSWERS_MCQ", "annotator_1": "ANSWERS_MCQ", "annotator_2": "ANSWERS_MCQ", "annotator_3": "ANSWERS_MCQ"},
  {"rid": "r00033", "instruction": "no_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01084", "instruction": "translate_imperative", "first_token_rule_rejects": true, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r01031", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00157", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00155", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00652", "instruction": "count_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00460", "instruction": "base", "first_token_rule_rejects": false, "grok": "ANSWERS_MCQ", "annotator_1": "ANSWERS_MCQ", "annotator_2": "ANSWERS_MCQ", "annotator_3": "ANSWERS_MCQ"},
  {"rid": "r01045", "instruction": "list_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01056", "instruction": "translate_imperative", "first_token_rule_rejects": true, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00140", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00277", "instruction": "no_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01079", "instruction": "translate_imperative", "first_token_rule_rejects": true, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00902", "instruction": "base", "first_token_rule_rejects": false, "grok": "ANSWERS_MCQ", "annotator_1": "ANSWERS_MCQ", "annotator_2": "ANSWERS_MCQ", "annotator_3": "ANSWERS_MCQ"},
  {"rid": "r00423", "instruction": "count_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_MCQ", "annotator_2": "ANSWERS_MCQ", "annotator_3": "ANSWERS_MCQ"},
  {"rid": "r00181", "instruction": "translate_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_MCQ", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_MCQ", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01060", "instruction": "translate_imperative", "first_token_rule_rejects": false, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00135", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r01154", "instruction": "no_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00130", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00093", "instruction": "prose_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01476", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01274", "instruction": "list_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01495", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00136", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00287", "instruction": "no_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01201", "instruction": "prose_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00180", "instruction": "translate_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00599", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00371", "instruction": "list_imperative", "first_token_rule_rejects": false, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00188", "instruction": "translate_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01021", "instruction": "numeric_imperative", "first_token_rule_rejects": false, "grok": "NEITHER", "annotator_1": "NEITHER", "annotator_2": "NEITHER", "annotator_3": "NEITHER"},
  {"rid": "r01217", "instruction": "numeric_imperative", "first_token_rule_rejects": false, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00931", "instruction": "no_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01337", "instruction": "count_imperative", "first_token_rule_rejects": false, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01064", "instruction": "translate_imperative", "first_token_rule_rejects": true, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00858", "instruction": "translate_imperative", "first_token_rule_rejects": false, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00113", "instruction": "numeric_imperative", "first_token_rule_rejects": false, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00983", "instruction": "prose_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01385", "instruction": "no_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01030", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00128", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00160", "instruction": "translate_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01490", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00123", "instruction": "numeric_imperative", "first_token_rule_rejects": false, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00154", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r01125", "instruction": "base", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00766", "instruction": "prose_imperative", "first_token_rule_rejects": false, "grok": "NEITHER", "annotator_1": "NEITHER", "annotator_2": "NEITHER", "annotator_3": "NEITHER"},
  {"rid": "r00003", "instruction": "base", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_MCQ", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00198", "instruction": "count_imperative", "first_token_rule_rejects": false, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01489", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01085", "instruction": "translate_imperative", "first_token_rule_rejects": true, "grok": "EXECUTES_INSTRUCTION", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r01477", "instruction": "list_imperative", "first_token_rule_rejects": true, "grok": "ANSWERS_FORECAST", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"}
 ]
}


==> anc/supplementary/labels_hand_second.json <==
{
 "labels_allowed": ["EXECUTES_INSTRUCTION", "ANSWERS_FORECAST", "ANSWERS_MCQ", "NEITHER"],
 "rows": [
  {"rid": "r00175", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01078", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r01498", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00365", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r01043", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00894", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00632", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00529", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01417", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00407", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "ANSWERS_MCQ"},
  {"rid": "r01105", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00177", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_MCQ", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01500", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01065", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00725", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00149", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00186", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00703", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00178", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01049", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00797", "annotator_1": "NEITHER", "annotator_2": "NEITHER", "annotator_3": "NEITHER"},
  {"rid": "r01293", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01478", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00137", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01353", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00500", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00147", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00004", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00132", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00236", "annotator_1": "ANSWERS_MCQ", "annotator_2": "ANSWERS_MCQ", "annotator_3": "ANSWERS_MCQ"},
  {"rid": "r00174", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00219", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00038", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00431", "annotator_1": "ANSWERS_MCQ", "annotator_2": "ANSWERS_MCQ", "annotator_3": "ANSWERS_MCQ"},
  {"rid": "r01532", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00315", "annotator_1": "ANSWERS_MCQ", "annotator_2": "ANSWERS_MCQ", "annotator_3": "ANSWERS_MCQ"},
  {"rid": "r00594", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00347", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00167", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00557", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00141", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00820", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01074", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r01548", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00088", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_MCQ", "annotator_3": "ANSWERS_MCQ"},
  {"rid": "r00165", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_MCQ", "annotator_3": "ANSWERS_MCQ"},
  {"rid": "r01456", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00239", "annotator_1": "ANSWERS_MCQ", "annotator_2": "ANSWERS_MCQ", "annotator_3": "ANSWERS_MCQ"},
  {"rid": "r00033", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01084", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r01031", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00157", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00155", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00652", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00460", "annotator_1": "ANSWERS_MCQ", "annotator_2": "ANSWERS_MCQ", "annotator_3": "ANSWERS_MCQ"},
  {"rid": "r01045", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01056", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00140", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00277", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01079", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00902", "annotator_1": "ANSWERS_MCQ", "annotator_2": "ANSWERS_MCQ", "annotator_3": "ANSWERS_MCQ"},
  {"rid": "r00423", "annotator_1": "ANSWERS_MCQ", "annotator_2": "ANSWERS_MCQ", "annotator_3": "ANSWERS_MCQ"},
  {"rid": "r00181", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_MCQ", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01060", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00135", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r01154", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00130", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00093", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01476", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01274", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01495", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00136", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00287", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01201", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00180", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00599", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00371", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00188", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01021", "annotator_1": "NEITHER", "annotator_2": "NEITHER", "annotator_3": "NEITHER"},
  {"rid": "r01217", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00931", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01337", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01064", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00858", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00113", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00983", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01385", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01030", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00128", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00160", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01490", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00123", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r00154", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r01125", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00766", "annotator_1": "NEITHER", "annotator_2": "NEITHER", "annotator_3": "NEITHER"},
  {"rid": "r00003", "annotator_1": "ANSWERS_MCQ", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r00198", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01489", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"},
  {"rid": "r01085", "annotator_1": "EXECUTES_INSTRUCTION", "annotator_2": "EXECUTES_INSTRUCTION", "annotator_3": "EXECUTES_INSTRUCTION"},
  {"rid": "r01477", "annotator_1": "ANSWERS_FORECAST", "annotator_2": "ANSWERS_FORECAST", "annotator_3": "ANSWERS_FORECAST"}
 ]
}


==> anc/supplementary/labels_judges.json <==
{
 "judges": {"grok": "grok-4.6", "opus": "claude-opus-5-5", "gpt": "gpt-6-astra"},
 "labels_allowed": ["EXECUTES_INSTRUCTION", "ANSWERS_FORECAST", "ANSWERS_MCQ", "NEITHER"],
 "records": [
  {"rid": "r00000", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00001", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00002", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00003", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00004", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00005", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00006", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00007", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00008", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00009", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00010", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00011", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00012", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00013", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00014", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00015", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00016", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00017", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00018", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00019", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00020", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00021", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00022", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00023", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00024", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00025", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00026", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00027", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00028", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00029", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00030", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00031", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00032", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00033", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00034", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00035", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00036", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00037", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00038", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00039", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00040", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00041", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00042", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00043", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00044", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00045", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00046", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00047", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00048", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00049", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00050", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00051", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00052", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00053", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00054", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00055", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00056", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00057", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00058", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00059", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00060", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00061", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00062", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00063", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00064", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00065", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00066", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00067", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00068", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00069", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00070", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00071", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00072", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00073", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00074", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00075", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00076", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00077", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00078", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00079", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00080", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00081", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00082", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00083", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00084", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00085", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00086", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00087", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00088", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00089", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00090", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00091", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00092", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00093", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00094", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00095", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00096", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00097", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00098", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "EXECUTES_INSTRUCTION", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00099", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "EXECUTES_INSTRUCTION", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00100", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00101", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00102", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00103", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00104", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00105", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00106", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "NEITHER"},
  {"rid": "r00107", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00108", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00109", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00110", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00111", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00112", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00113", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00114", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00115", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00116", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00117", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00118", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00119", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00120", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "EXECUTES_INSTRUCTION", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00121", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00122", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00123", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00124", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00125", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00126", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00127", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00128", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00129", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00130", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00131", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00132", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00133", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00134", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00135", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00136", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00137", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00138", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00139", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00140", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00141", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00142", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00143", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00144", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00145", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00146", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00147", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00148", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00149", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00150", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00151", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00152", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00153", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00154", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00155", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00156", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00157", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00158", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00159", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00160", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00161", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00162", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00163", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00164", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00165", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00166", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00167", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00168", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00169", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00170", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00171", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00172", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00173", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00174", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00175", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00176", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00177", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00178", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00179", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00180", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00181", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00182", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00183", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00184", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00185", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00186", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00187", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00188", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00189", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00190", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00191", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00192", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00193", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00194", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00195", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00196", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00197", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00198", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00199", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00200", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00201", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00202", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00203", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00204", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00205", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00206", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00207", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00208", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00209", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00210", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00211", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00212", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00213", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00214", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00215", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00216", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00217", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00218", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00219", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00220", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00221", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00222", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00223", "tier": "production", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00224", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00225", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00226", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00227", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00228", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00229", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00230", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00231", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00232", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00233", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00234", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00235", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00236", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00237", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00238", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00239", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00240", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00241", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00242", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00243", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00244", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00245", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00246", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00247", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00248", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00249", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00250", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00251", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00252", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00253", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00254", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00255", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00256", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00257", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00258", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00259", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00260", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00261", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00262", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00263", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00264", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00265", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00266", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00267", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00268", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00269", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00270", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00271", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00272", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00273", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00274", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00275", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00276", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00277", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00278", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00279", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00280", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00281", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00282", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00283", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00284", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00285", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00286", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00287", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00288", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00289", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00290", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00291", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00292", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00293", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00294", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00295", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00296", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00297", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00298", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00299", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00300", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00301", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00302", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00303", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00304", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00305", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00306", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00307", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00308", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00309", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00310", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00311", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00312", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00313", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00314", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00315", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00316", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00317", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00318", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00319", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00320", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00321", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00322", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00323", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00324", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00325", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00326", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00327", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00328", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00329", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00330", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00331", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00332", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00333", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00334", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00335", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00336", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00337", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00338", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00339", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00340", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00341", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00342", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00343", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00344", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00345", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00346", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00347", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00348", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00349", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00350", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00351", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00352", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00353", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00354", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00355", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00356", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00357", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00358", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00359", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00360", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00361", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00362", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00363", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00364", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00365", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00366", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00367", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00368", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00369", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00370", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00371", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00372", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00373", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00374", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00375", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00376", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00377", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00378", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00379", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00380", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00381", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00382", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00383", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00384", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00385", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00386", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00387", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00388", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00389", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00390", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00391", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00392", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00393", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00394", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": true, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00395", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00396", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00397", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00398", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00399", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00400", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "NEITHER"},
  {"rid": "r00401", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00402", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00403", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00404", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00405", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00406", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00407", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00408", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00409", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00410", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00411", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00412", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00413", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00414", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00415", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00416", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00417", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00418", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00419", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00420", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00421", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00422", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00423", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00424", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00425", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00426", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00427", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00428", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00429", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00430", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00431", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00432", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00433", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00434", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00435", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00436", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00437", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00438", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00439", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00440", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00441", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00442", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00443", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00444", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00445", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00446", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00447", "tier": "production", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00448", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00449", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00450", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00451", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00452", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00453", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00454", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00455", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00456", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00457", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00458", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00459", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00460", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00461", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00462", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00463", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00464", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00465", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00466", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00467", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00468", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00469", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00470", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00471", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00472", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00473", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00474", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00475", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00476", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00477", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00478", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00479", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00480", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00481", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00482", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00483", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00484", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00485", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00486", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00487", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00488", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00489", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00490", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00491", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00492", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00493", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00494", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00495", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00496", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00497", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00498", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00499", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00500", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00501", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00502", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00503", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00504", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00505", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00506", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00507", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00508", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00509", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00510", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00511", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00512", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00513", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00514", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00515", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00516", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00517", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00518", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00519", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00520", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00521", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00522", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00523", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00524", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00525", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00526", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00527", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00528", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00529", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00530", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00531", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00532", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00533", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00534", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00535", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00536", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00537", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00538", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00539", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00540", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00541", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_MCQ", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00542", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00543", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00544", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00545", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00546", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00547", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00548", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00549", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00550", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00551", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00552", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00553", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00554", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00555", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00556", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00557", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00558", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00559", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00560", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00561", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00562", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00563", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00564", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00565", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00566", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00567", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00568", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00569", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00570", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00571", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00572", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00573", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00574", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00575", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00576", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00577", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00578", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00579", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00580", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00581", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00582", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00583", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00584", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00585", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00586", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00587", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00588", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00589", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00590", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00591", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00592", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00593", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00594", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00595", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00596", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00597", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00598", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00599", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00600", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00601", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00602", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00603", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00604", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00605", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00606", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00607", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00608", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00609", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00610", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00611", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00612", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00613", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00614", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00615", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00616", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00617", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00618", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00619", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00620", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00621", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00622", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00623", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00624", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00625", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00626", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00627", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00628", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00629", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00630", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00631", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00632", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00633", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00634", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00635", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00636", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00637", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00638", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00639", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00640", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00641", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00642", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00643", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00644", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00645", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00646", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00647", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00648", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00649", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00650", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00651", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00652", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00653", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00654", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00655", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00656", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00657", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00658", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00659", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00660", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00661", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00662", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00663", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00664", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00665", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00666", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00667", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00668", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00669", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00670", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00671", "tier": "production", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00672", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00673", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00674", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00675", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00676", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00677", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00678", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00679", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00680", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00681", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00682", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00683", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00684", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00685", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00686", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00687", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00688", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00689", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00690", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00691", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00692", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00693", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00694", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00695", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00696", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00697", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00698", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00699", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00700", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00701", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00702", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00703", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00704", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00705", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00706", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00707", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00708", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00709", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00710", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00711", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00712", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00713", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00714", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00715", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00716", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00717", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00718", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00719", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00720", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00721", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00722", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00723", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00724", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00725", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00726", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00727", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00728", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00729", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00730", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00731", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00732", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00733", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00734", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00735", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00736", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00737", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00738", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00739", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00740", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00741", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00742", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00743", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00744", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00745", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00746", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00747", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00748", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00749", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00750", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00751", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00752", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00753", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00754", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00755", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00756", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00757", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00758", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00759", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00760", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00761", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00762", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00763", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00764", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00765", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_MCQ", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00766", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00767", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00768", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00769", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00770", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00771", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00772", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00773", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00774", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00775", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00776", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00777", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00778", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00779", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00780", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00781", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00782", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00783", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00784", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00785", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00786", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00787", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00788", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00789", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00790", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00791", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00792", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00793", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00794", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00795", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00796", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00797", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00798", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00799", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00800", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": true, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00801", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00802", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00803", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00804", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": true, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00805", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": true, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00806", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00807", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00808", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00809", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00810", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": true, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00811", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": true, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00812", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00813", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00814", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00815", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00816", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": true, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00817", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00818", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00819", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00820", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00821", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": true, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00822", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00823", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00824", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00825", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": true, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00826", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00827", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": true, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00828", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00829", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00830", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00831", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00832", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00833", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": true, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00834", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00835", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00836", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00837", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00838", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00839", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00840", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": true, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00841", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00842", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00843", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00844", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00845", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00846", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00847", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00848", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00849", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00850", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00851", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00852", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00853", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00854", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00855", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00856", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00857", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00858", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00859", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00860", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00861", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00862", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00863", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00864", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00865", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00866", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00867", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00868", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00869", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00870", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00871", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00872", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00873", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00874", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00875", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00876", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00877", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00878", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00879", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00880", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00881", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00882", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00883", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00884", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00885", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00886", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00887", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00888", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00889", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00890", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00891", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00892", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00893", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00894", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00895", "tier": "production", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00896", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00897", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00898", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00899", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00900", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00901", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00902", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00903", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00904", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00905", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00906", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00907", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00908", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00909", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00910", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00911", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00912", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00913", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00914", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00915", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00916", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00917", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00918", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00919", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00920", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00921", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00922", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00923", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00924", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00925", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00926", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00927", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00928", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00929", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00930", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00931", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00932", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00933", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00934", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00935", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00936", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00937", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00938", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00939", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00940", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00941", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00942", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00943", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00944", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00945", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00946", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00947", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00948", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00949", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00950", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00951", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00952", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00953", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00954", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00955", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00956", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00957", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00958", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00959", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00960", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00961", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00962", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00963", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00964", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00965", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00966", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00967", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00968", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00969", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00970", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00971", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00972", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00973", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00974", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00975", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00976", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00977", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00978", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00979", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00980", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00981", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00982", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00983", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00984", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00985", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00986", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00987", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00988", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00989", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00990", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r00991", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r00992", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00993", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00994", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00995", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r00996", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00997", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00998", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r00999", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01000", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01001", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01002", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01003", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01004", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01005", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01006", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01007", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01008", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01009", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01010", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01011", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01012", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01013", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01014", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01015", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01016", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01017", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01018", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01019", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01020", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01021", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01022", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01023", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01024", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01025", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01026", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01027", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01028", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01029", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01030", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01031", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01032", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01033", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01034", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01035", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01036", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01037", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01038", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01039", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01040", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01041", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01042", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01043", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01044", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01045", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01046", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01047", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01048", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01049", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01050", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01051", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01052", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01053", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01054", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01055", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01056", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01057", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01058", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01059", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01060", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": true, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01061", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01062", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01063", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01064", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01065", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01066", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01067", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01068", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01069", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01070", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01071", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01072", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01073", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01074", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01075", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01076", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01077", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01078", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01079", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01080", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01081", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01082", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01083", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01084", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01085", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01086", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01087", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01088", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01089", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01090", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01091", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01092", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01093", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01094", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01095", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01096", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01097", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01098", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01099", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01100", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01101", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01102", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01103", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01104", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01105", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01106", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01107", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01108", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01109", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01110", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01111", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01112", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01113", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01114", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01115", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01116", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01117", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01118", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01119", "tier": "production", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01120", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01121", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01122", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01123", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01124", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01125", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01126", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01127", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01128", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01129", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01130", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01131", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01132", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01133", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01134", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01135", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01136", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01137", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01138", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01139", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01140", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01141", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01142", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01143", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01144", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01145", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01146", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01147", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01148", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01149", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01150", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01151", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01152", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01153", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01154", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01155", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01156", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01157", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01158", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01159", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01160", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01161", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01162", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01163", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01164", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01165", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01166", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01167", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01168", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01169", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01170", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01171", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01172", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01173", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01174", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": false, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01175", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01176", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01177", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01178", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01179", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01180", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01181", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01182", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01183", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01184", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01185", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01186", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01187", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01188", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01189", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01190", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01191", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01192", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01193", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01194", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01195", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01196", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01197", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01198", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01199", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01200", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01201", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01202", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01203", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01204", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01205", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01206", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01207", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01208", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01209", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01210", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01211", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01212", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01213", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01214", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01215", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01216", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01217", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01218", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01219", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": false, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01220", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01221", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01222", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01223", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01224", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01225", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01226", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01227", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01228", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01229", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01230", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01231", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01232", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01233", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01234", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01235", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01236", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01237", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01238", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01239", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01240", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01241", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01242", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01243", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01244", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01245", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01246", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01247", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01248", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01249", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01250", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01251", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01252", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01253", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01254", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01255", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01256", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01257", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01258", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01259", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01260", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01261", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01262", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01263", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01264", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01265", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01266", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01267", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01268", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01269", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01270", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01271", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01272", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01273", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01274", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01275", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01276", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01277", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01278", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01279", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01280", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01281", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01282", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01283", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01284", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01285", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01286", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01287", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01288", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01289", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01290", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01291", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01292", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01293", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01294", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01295", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01296", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01297", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01298", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01299", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01300", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01301", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01302", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01303", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01304", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01305", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01306", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01307", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01308", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01309", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01310", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01311", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01312", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01313", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01314", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01315", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01316", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01317", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01318", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01319", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01320", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01321", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01322", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01323", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01324", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01325", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01326", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01327", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01328", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01329", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01330", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01331", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01332", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01333", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01334", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01335", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01336", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01337", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01338", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01339", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01340", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01341", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01342", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01343", "tier": "production", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01344", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01345", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01346", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01347", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01348", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01349", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01350", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01351", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01352", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01353", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01354", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01355", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01356", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01357", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01358", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01359", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01360", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01361", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01362", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01363", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01364", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01365", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01366", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01367", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01368", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01369", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01370", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01371", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01372", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01373", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "NEITHER", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01374", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01375", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01376", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01377", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01378", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01379", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01380", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01381", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01382", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01383", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01384", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01385", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01386", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01387", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01388", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01389", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01390", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01391", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01392", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01393", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01394", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01395", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01396", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01397", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01398", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01399", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01400", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01401", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01402", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01403", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01404", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01405", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01406", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01407", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01408", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01409", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01410", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01411", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01412", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01413", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01414", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01415", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01416", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01417", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01418", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01419", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01420", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01421", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01422", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01423", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01424", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01425", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01426", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01427", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01428", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01429", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01430", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01431", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01432", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01433", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01434", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01435", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01436", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01437", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01438", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01439", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01440", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01441", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01442", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01443", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01444", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01445", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01446", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01447", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01448", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01449", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01450", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01451", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01452", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01453", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01454", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01455", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01456", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01457", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01458", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01459", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01460", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01461", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01462", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01463", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01464", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01465", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01466", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01467", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01468", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01469", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01470", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01471", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01472", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01473", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01474", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01475", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01476", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01477", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01478", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01479", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01480", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01481", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01482", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01483", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01484", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01485", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01486", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01487", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01488", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01489", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01490", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01491", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01492", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01493", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01494", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01495", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01496", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01497", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01498", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01499", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01500", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01501", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01502", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01503", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01504", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01505", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01506", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01507", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01508", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01509", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01510", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01511", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01512", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01513", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01514", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01515", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01516", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01517", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01518", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01519", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01520", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01521", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01522", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01523", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01524", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01525", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01526", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01527", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01528", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01529", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": false, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01530", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01531", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01532", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01533", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01534", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01535", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01536", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01537", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01538", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01539", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01540", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01541", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01542", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01543", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01544", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01545", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01546", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01547", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01548", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01549", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01550", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01551", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01552", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01553", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01554", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01555", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01556", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01557", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01558", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01559", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01560", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01561", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01562", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01563", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01564", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01565", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01566", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01567", "tier": "production", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "count_imperative", "bare_number": true, "first_token_rule_selects": false, "first_token_is_probe_argmax": true, "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01568", "tier": "synthetic", "checkpoint": null, "variant": null, "family": null, "gold": "EXECUTES_INSTRUCTION", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01569", "tier": "synthetic", "checkpoint": null, "variant": null, "family": null, "gold": "EXECUTES_INSTRUCTION", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01570", "tier": "synthetic", "checkpoint": null, "variant": null, "family": null, "gold": "EXECUTES_INSTRUCTION", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01571", "tier": "synthetic", "checkpoint": null, "variant": null, "family": null, "gold": "EXECUTES_INSTRUCTION", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01572", "tier": "synthetic", "checkpoint": null, "variant": null, "family": null, "gold": "EXECUTES_INSTRUCTION", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01573", "tier": "synthetic", "checkpoint": null, "variant": null, "family": null, "gold": "EXECUTES_INSTRUCTION", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01574", "tier": "synthetic", "checkpoint": null, "variant": null, "family": null, "gold": "ANSWERS_FORECAST", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01575", "tier": "synthetic", "checkpoint": null, "variant": null, "family": null, "gold": "NEITHER", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01576", "tier": "synthetic", "checkpoint": null, "variant": null, "family": null, "gold": "ANSWERS_MCQ", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01577", "tier": "synthetic", "checkpoint": null, "variant": null, "family": null, "gold": "ANSWERS_FORECAST", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01578", "tier": "synthetic", "checkpoint": null, "variant": null, "family": null, "gold": "ANSWERS_MCQ", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01579", "tier": "synthetic", "checkpoint": null, "variant": null, "family": null, "gold": "ANSWERS_FORECAST", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01580", "tier": "cross_paired", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01581", "tier": "cross_paired", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01582", "tier": "cross_paired", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01583", "tier": "cross_paired", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01584", "tier": "cross_paired", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01585", "tier": "cross_paired", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01586", "tier": "cross_paired", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01587", "tier": "cross_paired", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01588", "tier": "cross_paired", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01589", "tier": "cross_paired", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01590", "tier": "cross_paired", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01591", "tier": "cross_paired", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01592", "tier": "cross_paired", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01593", "tier": "cross_paired", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01594", "tier": "cross_paired", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01595", "tier": "cross_paired", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01596", "tier": "cross_paired", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01597", "tier": "cross_paired", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01598", "tier": "cross_paired", "checkpoint": "Phi-3-mini-4k-instruct", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01599", "tier": "cross_paired", "checkpoint": "Phi-3-mini-4k-instruct", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01600", "tier": "cross_paired", "checkpoint": "Phi-3-mini-4k-instruct", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01601", "tier": "cross_paired", "checkpoint": "Phi-3-mini-4k-instruct", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01602", "tier": "cross_paired", "checkpoint": "Phi-3-mini-4k-instruct", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01603", "tier": "cross_paired", "checkpoint": "Phi-3-mini-4k-instruct", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01604", "tier": "cross_paired", "checkpoint": "Phi-3-mini-4k-instruct", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01605", "tier": "cross_paired", "checkpoint": "Phi-3-mini-4k-instruct", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01606", "tier": "cross_paired", "checkpoint": "Phi-3-mini-4k-instruct", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01607", "tier": "cross_paired", "checkpoint": "Phi-3-mini-4k-instruct", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01608", "tier": "cross_paired", "checkpoint": "Phi-3-mini-4k-instruct", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01609", "tier": "cross_paired", "checkpoint": "Phi-3-mini-4k-instruct", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01610", "tier": "cross_paired", "checkpoint": "Phi-3-mini-4k-instruct", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01611", "tier": "cross_paired", "checkpoint": "Phi-3-mini-4k-instruct", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01612", "tier": "cross_paired", "checkpoint": "Phi-3-mini-4k-instruct", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01613", "tier": "cross_paired", "checkpoint": "Phi-3-mini-4k-instruct", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01614", "tier": "cross_paired", "checkpoint": "Phi-3-mini-4k-instruct", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01615", "tier": "cross_paired", "checkpoint": "Phi-3-mini-4k-instruct", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01616", "tier": "cross_paired", "checkpoint": "Qwen3-14B", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01617", "tier": "cross_paired", "checkpoint": "Qwen3-14B", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01618", "tier": "cross_paired", "checkpoint": "Qwen3-14B", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01619", "tier": "cross_paired", "checkpoint": "Qwen3-14B", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01620", "tier": "cross_paired", "checkpoint": "Qwen3-14B", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01621", "tier": "cross_paired", "checkpoint": "Qwen3-14B", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01622", "tier": "cross_paired", "checkpoint": "Qwen3-14B", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01623", "tier": "cross_paired", "checkpoint": "Qwen3-14B", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01624", "tier": "cross_paired", "checkpoint": "Qwen3-14B", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01625", "tier": "cross_paired", "checkpoint": "Qwen3-14B", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01626", "tier": "cross_paired", "checkpoint": "Qwen3-14B", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01627", "tier": "cross_paired", "checkpoint": "Qwen3-14B", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01628", "tier": "cross_paired", "checkpoint": "Qwen3-14B", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01629", "tier": "cross_paired", "checkpoint": "Qwen3-14B", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01630", "tier": "cross_paired", "checkpoint": "Qwen3-14B", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01631", "tier": "cross_paired", "checkpoint": "Qwen3-14B", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01632", "tier": "cross_paired", "checkpoint": "Qwen3-14B", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01633", "tier": "cross_paired", "checkpoint": "Qwen3-14B", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01634", "tier": "cross_paired", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01635", "tier": "cross_paired", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01636", "tier": "cross_paired", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01637", "tier": "cross_paired", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01638", "tier": "cross_paired", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01639", "tier": "cross_paired", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01640", "tier": "cross_paired", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01641", "tier": "cross_paired", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01642", "tier": "cross_paired", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01643", "tier": "cross_paired", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01644", "tier": "cross_paired", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01645", "tier": "cross_paired", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01646", "tier": "cross_paired", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01647", "tier": "cross_paired", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01648", "tier": "cross_paired", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01649", "tier": "cross_paired", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01650", "tier": "cross_paired", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01651", "tier": "cross_paired", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01652", "tier": "cross_paired", "checkpoint": "Qwen3-8B", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01653", "tier": "cross_paired", "checkpoint": "Qwen3-8B", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01654", "tier": "cross_paired", "checkpoint": "Qwen3-8B", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01655", "tier": "cross_paired", "checkpoint": "Qwen3-8B", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01656", "tier": "cross_paired", "checkpoint": "Qwen3-8B", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01657", "tier": "cross_paired", "checkpoint": "Qwen3-8B", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01658", "tier": "cross_paired", "checkpoint": "Qwen3-8B", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01659", "tier": "cross_paired", "checkpoint": "Qwen3-8B", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01660", "tier": "cross_paired", "checkpoint": "Qwen3-8B", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01661", "tier": "cross_paired", "checkpoint": "Qwen3-8B", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01662", "tier": "cross_paired", "checkpoint": "Qwen3-8B", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01663", "tier": "cross_paired", "checkpoint": "Qwen3-8B", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01664", "tier": "cross_paired", "checkpoint": "Qwen3-8B", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01665", "tier": "cross_paired", "checkpoint": "Qwen3-8B", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01666", "tier": "cross_paired", "checkpoint": "Qwen3-8B", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01667", "tier": "cross_paired", "checkpoint": "Qwen3-8B", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01668", "tier": "cross_paired", "checkpoint": "Qwen3-8B", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01669", "tier": "cross_paired", "checkpoint": "Qwen3-8B", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01670", "tier": "cross_paired", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01671", "tier": "cross_paired", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01672", "tier": "cross_paired", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01673", "tier": "cross_paired", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01674", "tier": "cross_paired", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01675", "tier": "cross_paired", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01676", "tier": "cross_paired", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01677", "tier": "cross_paired", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01678", "tier": "cross_paired", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01679", "tier": "cross_paired", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01680", "tier": "cross_paired", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01681", "tier": "cross_paired", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01682", "tier": "cross_paired", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01683", "tier": "cross_paired", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01684", "tier": "cross_paired", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01685", "tier": "cross_paired", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01686", "tier": "cross_paired", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01687", "tier": "cross_paired", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01688", "tier": "cross_paired", "checkpoint": "falcon-7b-instruct", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01689", "tier": "cross_paired", "checkpoint": "falcon-7b-instruct", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01690", "tier": "cross_paired", "checkpoint": "falcon-7b-instruct", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01691", "tier": "cross_paired", "checkpoint": "falcon-7b-instruct", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01692", "tier": "cross_paired", "checkpoint": "falcon-7b-instruct", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01693", "tier": "cross_paired", "checkpoint": "falcon-7b-instruct", "variant": null, "family": "list_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01694", "tier": "cross_paired", "checkpoint": "falcon-7b-instruct", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01695", "tier": "cross_paired", "checkpoint": "falcon-7b-instruct", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01696", "tier": "cross_paired", "checkpoint": "falcon-7b-instruct", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01697", "tier": "cross_paired", "checkpoint": "falcon-7b-instruct", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01698", "tier": "cross_paired", "checkpoint": "falcon-7b-instruct", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01699", "tier": "cross_paired", "checkpoint": "falcon-7b-instruct", "variant": null, "family": "translate_imperative", "presented_as": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01700", "tier": "cross_paired", "checkpoint": "falcon-7b-instruct", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01701", "tier": "cross_paired", "checkpoint": "falcon-7b-instruct", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01702", "tier": "cross_paired", "checkpoint": "falcon-7b-instruct", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01703", "tier": "cross_paired", "checkpoint": "falcon-7b-instruct", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01704", "tier": "cross_paired", "checkpoint": "falcon-7b-instruct", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01705", "tier": "cross_paired", "checkpoint": "falcon-7b-instruct", "variant": null, "family": "count_imperative", "presented_as": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01706", "tier": "repeat", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01707", "tier": "repeat", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01708", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01709", "tier": "repeat", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01710", "tier": "repeat", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01711", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01712", "tier": "repeat", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01713", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01714", "tier": "repeat", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01715", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01716", "tier": "repeat", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "no_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01717", "tier": "repeat", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01718", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01719", "tier": "repeat", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01720", "tier": "repeat", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01721", "tier": "repeat", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01722", "tier": "repeat", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01723", "tier": "repeat", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01724", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01725", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01726", "tier": "repeat", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01727", "tier": "repeat", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01728", "tier": "repeat", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01729", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01730", "tier": "repeat", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01731", "tier": "repeat", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01732", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01733", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01734", "tier": "repeat", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01735", "tier": "repeat", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01736", "tier": "repeat", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01737", "tier": "repeat", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01738", "tier": "repeat", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01739", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01740", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01741", "tier": "repeat", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01742", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01743", "tier": "repeat", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01744", "tier": "repeat", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01745", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01746", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01747", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "numeric_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01748", "tier": "repeat", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01749", "tier": "repeat", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01750", "tier": "repeat", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01751", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01752", "tier": "repeat", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01753", "tier": "repeat", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "base", "grok": "NEITHER", "opus": "NEITHER", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01754", "tier": "repeat", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "prose_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01755", "tier": "repeat", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01756", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01757", "tier": "repeat", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01758", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01759", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01760", "tier": "repeat", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01761", "tier": "repeat", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "numeric_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01762", "tier": "repeat", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01763", "tier": "repeat", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01764", "tier": "repeat", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01765", "tier": "repeat", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "count_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01766", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01767", "tier": "repeat", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01768", "tier": "repeat", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01769", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01770", "tier": "repeat", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01771", "tier": "repeat", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01772", "tier": "repeat", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01773", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01774", "tier": "repeat", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01775", "tier": "repeat", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01776", "tier": "repeat", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01777", "tier": "repeat", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01778", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01779", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01780", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01781", "tier": "repeat", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "base", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01782", "tier": "repeat", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01783", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01784", "tier": "repeat", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01785", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01786", "tier": "repeat", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "numeric_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01787", "tier": "repeat", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01788", "tier": "repeat", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01789", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01790", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "base", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01791", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01792", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "count_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01793", "tier": "repeat", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01794", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01795", "tier": "repeat", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01796", "tier": "repeat", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01797", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01798", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01799", "tier": "repeat", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "translate_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01800", "tier": "repeat", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01801", "tier": "repeat", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01802", "tier": "repeat", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01803", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01804", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01805", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01806", "tier": "repeat", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01807", "tier": "repeat", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01808", "tier": "repeat", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "prose_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01809", "tier": "repeat", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "prose_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01810", "tier": "repeat", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01811", "tier": "repeat", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01812", "tier": "repeat", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "numeric_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "NEITHER"},
  {"rid": "r01813", "tier": "repeat", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "no_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01814", "tier": "repeat", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "no_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01815", "tier": "repeat", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01816", "tier": "repeat", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01817", "tier": "repeat", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "translate_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01818", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01819", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "no_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01820", "tier": "repeat", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01821", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "prose_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01822", "tier": "repeat", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "base", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01823", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "prose_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01824", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "base", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01825", "tier": "repeat", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "prose_imperative", "grok": "NEITHER", "opus": "NEITHER", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01826", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01827", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01828", "tier": "repeat", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "prose_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01829", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01830", "tier": "repeat", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01831", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "count_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01832", "tier": "repeat", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01833", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "numeric_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01834", "tier": "repeat", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01835", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "translate_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01836", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01837", "tier": "repeat", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01838", "tier": "repeat", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01839", "tier": "repeat", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "count_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01840", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01841", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01842", "tier": "repeat", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01843", "tier": "repeat", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "count_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01844", "tier": "repeat", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01845", "tier": "repeat", "checkpoint": "Mistral-7B-Instruct-v0.3", "variant": "separator_supplied", "family": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01846", "tier": "repeat", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01847", "tier": "repeat", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "numeric_imperative", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01848", "tier": "repeat", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "numeric_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01849", "tier": "repeat", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01850", "tier": "repeat", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01851", "tier": "repeat", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "list_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01852", "tier": "repeat", "checkpoint": "Qwen3-14B", "variant": "raw_tail", "family": "no_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01853", "tier": "repeat", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "base", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01854", "tier": "repeat", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01855", "tier": "repeat", "checkpoint": "Qwen3-8B", "variant": "raw_tail", "family": "no_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01856", "tier": "repeat", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "base", "grok": "ANSWERS_MCQ", "opus": "ANSWERS_MCQ", "gpt": "ANSWERS_MCQ"},
  {"rid": "r01857", "tier": "repeat", "checkpoint": "Qwen3-4B-Instruct-2507", "variant": "raw_tail", "family": "no_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01858", "tier": "repeat", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "translate_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01859", "tier": "repeat", "checkpoint": "Phi-3-mini-4k-instruct", "variant": "raw_tail", "family": "translate_imperative", "grok": "EXECUTES_INSTRUCTION", "opus": "EXECUTES_INSTRUCTION", "gpt": "EXECUTES_INSTRUCTION"},
  {"rid": "r01860", "tier": "repeat", "checkpoint": "falcon-7b-instruct", "variant": "separator_supplied", "family": "list_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"},
  {"rid": "r01861", "tier": "repeat", "checkpoint": "SmolLM2-1.7B-Instruct", "variant": "raw_tail", "family": "count_imperative", "grok": "ANSWERS_FORECAST", "opus": "ANSWERS_FORECAST", "gpt": "ANSWERS_FORECAST"}
 ]
}


==> anc/supplementary/lmpolygraph_mmlu500_wrong_printed_answer.json <==
{
 "runs": {
  "Qwen3-4B-Instruct-2507_library": {
   "model": "Qwen/Qwen3-4B-Instruct-2507",
   "setting": "library",
   "lm_polygraph_revision": "32cdf4a7ef6fdf048accc471329fe68330e20f6f",
   "dataset": "LM-Polygraph/mmlu, simple_instruct, test split",
   "items": 500,
   "subsample_seed": 1,
   "wrong_letter_seed": 0,
   "rows": [
    {"index": 0, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 4.0238680298898544e-07, "printed_letter_p": 2.2701089008592135e-08},
    {"index": 1, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.014050991274416447, "printed_letter_p": 1.7917690664503994e-09},
    {"index": 2, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 2.1444877347676083e-05, "printed_letter_p": 1.6918560996614929e-10},
    {"index": 3, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9706305861473083, "printed_letter_p": 1.0159973307111159e-08},
    {"index": 4, "printed_letter": "B", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 3.7265606351866154e-06, "printed_letter_p": 2.2602732769883005e-06},
    {"index": 5, "printed_letter": "A", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 4.1905159897659416e-10, "printed_letter_p": 0.261054128408432},
    {"index": 6, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.8175081014633179, "printed_letter_p": 7.857206946937367e-05},
    {"index": 7, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9808847904205322, "printed_letter_p": 6.352162245093496e-07},
    {"index": 8, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "neither", "gold_letter_p": 0.0005348388804122806, "printed_letter_p": 0.01771143078804016},
    {"index": 9, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 9.75070634012809e-06, "printed_letter_p": 4.665831956907063e-11},
    {"index": 10, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.1627102058930916e-10, "printed_letter_p": 1.916985042926811e-10},
    {"index": 11, "printed_letter": "D", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.008421454578638077, "printed_letter_p": 0.0003265351988375187},
    {"index": 12, "printed_letter": "C", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.09507546573877335, "printed_letter_p": 3.734433917657043e-08},
    {"index": 13, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 6.475457894339343e-07, "printed_letter_p": 0.9999239444732666},
    {"index": 14, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9577797055244446, "printed_letter_p": 2.4531502731406363e-06},
    {"index": 15, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.00028360160649754107, "printed_letter_p": 2.3279437300516292e-05},
    {"index": 16, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.8857975006103516, "printed_letter_p": 2.2687822820444126e-06},
    {"index": 17, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 3.5114088286353207e-12, "printed_letter_p": 0.9999960660934448},
    {"index": 18, "printed_letter": "B", "argmax_token": "(D", "argmax_letter_is": null, "gold_letter_p": 0.32016128301620483, "printed_letter_p": 1.1320104022161104e-05},
    {"index": 19, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0002029728057095781, "printed_letter_p": 1.0105421097250655e-05},
    {"index": 20, "printed_letter": "A", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.0019245186122134328, "printed_letter_p": 0.0007079908391460776},
    {"index": 21, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 0.00037925157812424004, "printed_letter_p": 0.8804598450660706},
    {"index": 22, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 2.2476736027954303e-09, "printed_letter_p": 1.7855465728189301e-07},
    {"index": 23, "printed_letter": "A", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.5728010907545276e-11, "printed_letter_p": 1.2744537514208787e-07},
    {"index": 24, "printed_letter": "B", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 6.210874176071357e-11, "printed_letter_p": 0.2226545363664627},
    {"index": 25, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.4628833830356598, "printed_letter_p": 2.6453827217665093e-07},
    {"index": 26, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.0005428118165582418, "printed_letter_p": 9.746745632810416e-08},
    {"index": 27, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "neither", "gold_letter_p": 0.016528639942407608, "printed_letter_p": 0.0013567532878369093},
    {"index": 28, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 2.476483587088296e-07, "printed_letter_p": 0.00034871467505581677},
    {"index": 29, "printed_letter": "D", "argmax_token": "(C", "argmax_letter_is": null, "gold_letter_p": 0.18242239952087402, "printed_letter_p": 7.40388375608525e-11},
    {"index": 30, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.0005081916460767388, "printed_letter_p": 0.0022775570396333933},
    {"index": 31, "printed_letter": "A", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.1915045529603958, "printed_letter_p": 8.694294592714868e-06},
    {"index": 32, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.8807801604270935, "printed_letter_p": 1.2075133781763725e-06},
    {"index": 33, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9046187400817871, "printed_letter_p": 1.0729782395912935e-08},
    {"index": 34, "printed_letter": "A", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.193241594421579e-08, "printed_letter_p": 0.13614879548549652},
    {"index": 35, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.8457163572311401, "printed_letter_p": 1.2220436929055722e-07},
    {"index": 36, "printed_letter": "A", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.0038859015330672264, "printed_letter_p": 0.0011133294319733977},
    {"index": 37, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9970980286598206, "printed_letter_p": 1.0646059536156827e-06},
    {"index": 38, "printed_letter": "B", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.0718639487095061e-07, "printed_letter_p": 0.006417690310627222},
    {"index": 39, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.8807920813560486, "printed_letter_p": 8.747313984258653e-08},
    {"index": 40, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 0.23857420682907104, "printed_letter_p": 0.08776653558015823},
    {"index": 41, "printed_letter": "A", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 3.400691639399156e-06, "printed_letter_p": 0.024318158626556396},
    {"index": 42, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9020467400550842, "printed_letter_p": 2.7593807772063883e-07},
    {"index": 43, "printed_letter": "A", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.09533384442329407, "printed_letter_p": 1.9397422875044867e-05},
    {"index": 44, "printed_letter": "A", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.18242502212524414, "printed_letter_p": 9.891538184092497e-07},
    {"index": 45, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9918259382247925, "printed_letter_p": 4.807747602808554e-11},
    {"index": 46, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.8806707262992859, "printed_letter_p": 3.0526933869623463e-07},
    {"index": 47, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.5612264275550842, "printed_letter_p": 2.4979357249321765e-07},
    {"index": 48, "printed_letter": "A", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.12568119168281555, "printed_letter_p": 0.0037952421698719263},
    {"index": 49, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.6615034937858582, "printed_letter_p": 0.0002849375596269965},
    {"index": 50, "printed_letter": "D", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.09355299919843674, "printed_letter_p": 7.779205901670139e-08},
    {"index": 51, "printed_letter": "C", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.3769540786743164, "printed_letter_p": 7.519231530750403e-07},
    {"index": 52, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9706874489784241, "printed_letter_p": 1.3750842686732767e-09},
    {"index": 53, "printed_letter": "C", "argmax_token": "(D", "argmax_letter_is": null, "gold_letter_p": 0.005136801861226559, "printed_letter_p": 6.214850856167686e-09},
    {"index": 54, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 2.5914787676883932e-11, "printed_letter_p": 1.248644410090094e-09},
    {"index": 55, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 0.0009110413957387209, "printed_letter_p": 0.999078094959259},
    {"index": 56, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 3.711524186655879e-05, "printed_letter_p": 1.383156505996297e-10},
    {"index": 57, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.18228958547115326, "printed_letter_p": 7.546680613756962e-09},
    {"index": 58, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.00025187485152855515, "printed_letter_p": 4.766854910798202e-09},
    {"index": 59, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.6640709638595581, "printed_letter_p": 0.0012819587718695402},
    {"index": 60, "printed_letter": "C", "argmax_token": "(D", "argmax_letter_is": null, "gold_letter_p": 0.43715590238571167, "printed_letter_p": 1.2037725355185103e-05},
    {"index": 61, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 5.3847970526987865e-09, "printed_letter_p": 9.055836471816292e-07},
    {"index": 62, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9970019459724426, "printed_letter_p": 6.329768709179007e-09},
    {"index": 63, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9869039058685303, "printed_letter_p": 3.018961933776154e-07},
    {"index": 64, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9889639616012573, "printed_letter_p": 0.010986397042870522},
    {"index": 65, "printed_letter": "A", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.0002700674522202462, "printed_letter_p": 0.014745176769793034},
    {"index": 66, "printed_letter": "B", "argmax_token": "(D", "argmax_letter_is": null, "gold_letter_p": 2.1702877006646304e-07, "printed_letter_p": 5.310518463375047e-05},
    {"index": 67, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.542802344212113e-13, "printed_letter_p": 5.384909640589186e-13},
    {"index": 68, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.0003145890950690955, "printed_letter_p": 9.623353502963283e-11},
    {"index": 69, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.8164273500442505, "printed_letter_p": 2.4974710299829894e-07},
    {"index": 70, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.00040395924588665366, "printed_letter_p": 4.63701210762224e-09},
    {"index": 71, "printed_letter": "A", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.0018438879633322358, "printed_letter_p": 1.8678749214018353e-08},
    {"index": 72, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9020532965660095, "printed_letter_p": 2.106827157177804e-09},
    {"index": 73, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.5341914296150208, "printed_letter_p": 2.8965191631868947e-06},
    {"index": 74, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.07583130151033401, "printed_letter_p": 2.3196960796667554e-08},
    {"index": 75, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.5479019566555507e-05, "printed_letter_p": 7.02746416614275e-10},
    {"index": 76, "printed_letter": "A", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 5.829121437272988e-05, "printed_letter_p": 9.055541733138384e-11},
    {"index": 77, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 1.1768396689149085e-05, "printed_letter_p": 0.005379857495427132},
    {"index": 78, "printed_letter": "C", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.0758492723107338, "printed_letter_p": 2.771142426638562e-09},
    {"index": 79, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9873980283737183, "printed_letter_p": 6.8745662247238215e-06},
    {"index": 80, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.960975604120563e-09, "printed_letter_p": 5.0574229248923075e-08},
    {"index": 81, "printed_letter": "B", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 6.0027773862714184e-09, "printed_letter_p": 0.0009769806638360023},
    {"index": 82, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9701659679412842, "printed_letter_p": 0.0005365835968405008},
    {"index": 83, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "neither", "gold_letter_p": 1.990230430237716e-06, "printed_letter_p": 1.5499929304496618e-06},
    {"index": 84, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "neither", "gold_letter_p": 1.1116535603150624e-07, "printed_letter_p": 0.32070067524909973},
    {"index": 85, "printed_letter": "B", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.00018799792451318353, "printed_letter_p": 0.4364507794380188},
    {"index": 86, "printed_letter": "C", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.0003316666407044977, "printed_letter_p": 2.263822809767113e-11},
    {"index": 87, "printed_letter": "B", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 8.060040412871672e-10, "printed_letter_p": 0.0599687360227108},
    {"index": 88, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9801464676856995, "printed_letter_p": 2.461145420795674e-08},
    {"index": 89, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.0004440465709194541, "printed_letter_p": 0.06590235233306885},
    {"index": 90, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9997005462646484, "printed_letter_p": 2.5938327874452938e-11},
    {"index": 91, "printed_letter": "D", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 3.849449647930214e-09, "printed_letter_p": 0.0003353497013449669},
    {"index": 92, "printed_letter": "A", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.0003353474603500217, "printed_letter_p": 2.2595534119318472e-06},
    {"index": 93, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.40446367859840393, "printed_letter_p": 1.935406089614844e-06},
    {"index": 94, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.06007769703865051, "printed_letter_p": 6.76085454287545e-09},
    {"index": 95, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.999722957611084, "printed_letter_p": 6.142507572803879e-06},
    {"index": 96, "printed_letter": "A", "argmax_token": "(C", "argmax_letter_is": null, "gold_letter_p": 0.2653537094593048, "printed_letter_p": 2.5002830739140336e-07},
    {"index": 97, "printed_letter": "A", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 2.011090599607357e-11, "printed_letter_p": 0.002795459469780326},
    {"index": 98, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.09713573008775711, "printed_letter_p": 0.5589776039123535},
    {"index": 99, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 2.5930673928087344e-06, "printed_letter_p": 6.220445357030258e-06},
    {"index": 100, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.18851786851882935, "printed_letter_p": 0.5124447345733643},
    {"index": 101, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9043760299682617, "printed_letter_p": 3.3041228419961044e-08},
    {"index": 102, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "neither", "gold_letter_p": 2.698744481222093e-07, "printed_letter_p": 1.3705356423088233e-06},
    {"index": 103, "printed_letter": "A", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.0037202066741883755, "printed_letter_p": 0.03529633581638336},
    {"index": 104, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9890104532241821, "printed_letter_p": 3.7336442965107963e-11},
    {"index": 105, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.7772417664527893, "printed_letter_p": 4.837661174428298e-11},
    {"index": 106, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.8175720572471619, "printed_letter_p": 1.2451608633057276e-08},
    {"index": 107, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 2.3450262176538672e-08, "printed_letter_p": 6.50211404717993e-06},
    {"index": 108, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.18030434846878052, "printed_letter_p": 6.943062236253184e-10},
    {"index": 109, "printed_letter": "C", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.1618162989616394, "printed_letter_p": 5.321747948983102e-07},
    {"index": 110, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 4.104407480554073e-08, "printed_letter_p": 3.7427352883590004e-11},
    {"index": 111, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.999736487865448, "printed_letter_p": 6.347129488659675e-09},
    {"index": 112, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.010573211126029491, "printed_letter_p": 0.028740957379341125},
    {"index": 113, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999808073043823, "printed_letter_p": 1.6701382264727727e-05},
    {"index": 114, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.49993428587913513, "printed_letter_p": 4.964941169305348e-08},
    {"index": 115, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.00043049940722994506, "printed_letter_p": 4.688516241913021e-08},
    {"index": 116, "printed_letter": "D", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.0008563337032683194, "printed_letter_p": 1.557637374118015e-12},
    {"index": 117, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9988304972648621, "printed_letter_p": 1.8168326842982196e-09},
    {"index": 118, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9889398813247681, "printed_letter_p": 1.7066954072220142e-08},
    {"index": 119, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999866485595703, "printed_letter_p": 1.3887758130992633e-11},
    {"index": 120, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999993443489075, "printed_letter_p": 6.224144116773189e-11},
    {"index": 121, "printed_letter": "B", "argmax_token": "(D", "argmax_letter_is": null, "gold_letter_p": 0.31739386916160583, "printed_letter_p": 8.29218770377338e-05},
    {"index": 122, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.01798621192574501, "printed_letter_p": 1.9843387349949282e-11},
    {"index": 123, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "neither", "gold_letter_p": 7.00729363423136e-10, "printed_letter_p": 2.320497038965641e-08},
    {"index": 124, "printed_letter": "D", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.0002282670175191015, "printed_letter_p": 5.846577666446251e-10},
    {"index": 125, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "neither", "gold_letter_p": 8.588184607916105e-10, "printed_letter_p": 2.752369073277805e-05},
    {"index": 126, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9890112280845642, "printed_letter_p": 1.7989740808133092e-09},
    {"index": 127, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9956688284873962, "printed_letter_p": 3.910852797162079e-07},
    {"index": 128, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.997641921043396, "printed_letter_p": 9.907771669759313e-08},
    {"index": 129, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9994471669197083, "printed_letter_p": 1.4158254568741313e-09},
    {"index": 130, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 6.581290654139593e-05, "printed_letter_p": 2.5017392601967003e-08},
    {"index": 131, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 4.575553824714973e-10, "printed_letter_p": 2.5813507581462503e-11},
    {"index": 132, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.005159501451998949, "printed_letter_p": 0.0008965869201347232},
    {"index": 133, "printed_letter": "A", "argmax_token": "(D", "argmax_letter_is": null, "gold_letter_p": 0.005215296521782875, "printed_letter_p": 3.903743106548063e-07},
    {"index": 134, "printed_letter": "C", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.008480473421514034, "printed_letter_p": 0.006604599300771952},
    {"index": 135, "printed_letter": "D", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.00026112206978723407, "printed_letter_p": 0.00026112206978723407},
    {"index": 136, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.8802233338356018, "printed_letter_p": 0.0006251120357774198},
    {"index": 137, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.999994158744812, "printed_letter_p": 2.646558527885645e-09},
    {"index": 138, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 4.205505774734775e-06, "printed_letter_p": 2.986642488878033e-09},
    {"index": 139, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.181817889213562, "printed_letter_p": 0.8148512244224548},
    {"index": 140, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9995802044868469, "printed_letter_p": 6.141634457890177e-06},
    {"index": 141, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 8.856960448611062e-06, "printed_letter_p": 9.646015097786176e-10},
    {"index": 142, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.9070219015038248e-10, "printed_letter_p": 7.015540925969788e-11},
    {"index": 143, "printed_letter": "D", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 2.7423471692600287e-05, "printed_letter_p": 2.251055548185832e-06},
    {"index": 144, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.997491717338562, "printed_letter_p": 6.008461639339657e-08},
    {"index": 145, "printed_letter": "B", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 2.0728255549329333e-05, "printed_letter_p": 0.1154390275478363},
    {"index": 146, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "neither", "gold_letter_p": 0.30055105686187744, "printed_letter_p": 0.00024186326481867582},
    {"index": 147, "printed_letter": "D", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.04742244631052017, "printed_letter_p": 5.336689756774149e-09},
    {"index": 148, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9992842078208923, "printed_letter_p": 2.8433001730832075e-08},
    {"index": 149, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.989010214805603, "printed_letter_p": 1.1500434632383261e-10},
    {"index": 150, "printed_letter": "A", "argmax_token": "(D", "argmax_letter_is": null, "gold_letter_p": 0.22265790402889252, "printed_letter_p": 1.6339110686658387e-07},
    {"index": 151, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.000319338112603873, "printed_letter_p": 9.453844995732652e-08},
    {"index": 152, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.0801881090982679e-11, "printed_letter_p": 1.3422938316409727e-08},
    {"index": 153, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9706695675849915, "printed_letter_p": 1.621183764655143e-05},
    {"index": 154, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9859309196472168, "printed_letter_p": 5.938823832707385e-08},
    {"index": 155, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 1.2999137652514037e-05, "printed_letter_p": 0.9993731379508972},
    {"index": 156, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 2.3547466199147493e-09, "printed_letter_p": 0.47624048590660095},
    {"index": 157, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 4.284896881756595e-09, "printed_letter_p": 2.417373246021981e-10},
    {"index": 158, "printed_letter": "A", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.1472020000219345, "printed_letter_p": 0.00570764159783721},
    {"index": 159, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 4.2770700175998044e-11, "printed_letter_p": 0.9998312592506409},
    {"index": 160, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.2020116628264077e-05, "printed_letter_p": 2.1159587970664973e-11},
    {"index": 161, "printed_letter": "D", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.029221119359135628, "printed_letter_p": 2.0344631934676727e-07},
    {"index": 162, "printed_letter": "C", "argmax_token": "C", "argmax_letter_is": "printed", "gold_letter_p": 0.008324036374688148, "printed_letter_p": 0.3539470136165619},
    {"index": 163, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.0758577212691307, "printed_letter_p": 1.4834495853932594e-09},
    {"index": 164, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 3.5279965231893584e-05, "printed_letter_p": 5.4103579714137595e-06},
    {"index": 165, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.1191505417227745, "printed_letter_p": 2.3767350398884446e-07},
    {"index": 166, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "neither", "gold_letter_p": 2.997988746145097e-09, "printed_letter_p": 0.00015840995183680207},
    {"index": 167, "printed_letter": "C", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.18293015658855438, "printed_letter_p": 0.024756906554102898},
    {"index": 168, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "neither", "gold_letter_p": 2.0992561644561647e-07, "printed_letter_p": 5.3077513939570053e-08},
    {"index": 169, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.0004936996847391129, "printed_letter_p": 0.8926301002502441},
    {"index": 170, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 2.0816331016249023e-05, "printed_letter_p": 0.9706664681434631},
    {"index": 171, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "neither", "gold_letter_p": 1.7723315295370412e-06, "printed_letter_p": 5.8691563026513904e-05},
    {"index": 172, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 0.09523100405931473, "printed_letter_p": 0.9035266637802124},
    {"index": 173, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9034519791603088, "printed_letter_p": 1.0930572216238943e-06},
    {"index": 174, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.49996015429496765, "printed_letter_p": 1.0511322301454129e-07},
    {"index": 175, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 0.059897586703300476, "printed_letter_p": 0.9369558095932007},
    {"index": 176, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9722611904144287, "printed_letter_p": 9.161090019915719e-07},
    {"index": 177, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9517753720283508, "printed_letter_p": 0.008234472014009953},
    {"index": 178, "printed_letter": "A", "argmax_token": "(D", "argmax_letter_is": null, "gold_letter_p": 0.17316903173923492, "printed_letter_p": 1.1214348916155359e-07},
    {"index": 179, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 2.568760537613457e-09, "printed_letter_p": 1.330649524788896e-06},
    {"index": 180, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999394416809082, "printed_letter_p": 4.058404723394915e-10},
    {"index": 181, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 4.795269958890458e-09, "printed_letter_p": 4.795269958890458e-09},
    {"index": 182, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9525579810142517, "printed_letter_p": 1.590934334672056e-05},
    {"index": 183, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9953324794769287, "printed_letter_p": 2.051532499436348e-09},
    {"index": 184, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.00308740115724504, "printed_letter_p": 4.892339120488032e-07},
    {"index": 185, "printed_letter": "B", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.005705826450139284, "printed_letter_p": 0.032834772020578384},
    {"index": 186, "printed_letter": "A", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.1456589698791504, "printed_letter_p": 1.3999528164276853e-05},
    {"index": 187, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9041690230369568, "printed_letter_p": 8.08307231636718e-06},
    {"index": 188, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9889305233955383, "printed_letter_p": 1.2863312804256566e-05},
    {"index": 189, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.510267964022205e-07, "printed_letter_p": 1.3594998563348781e-05},
    {"index": 190, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.00026088382583111525, "printed_letter_p": 3.1563449076621453e-10},
    {"index": 191, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9720902442932129, "printed_letter_p": 4.024391841994657e-08},
    {"index": 192, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.7213985919952393, "printed_letter_p": 2.5006028181451256e-07},
    {"index": 193, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.2410106062889099, "printed_letter_p": 0.6551347374916077},
    {"index": 194, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.998073160648346, "printed_letter_p": 2.5896111643941566e-11},
    {"index": 195, "printed_letter": "D", "argmax_token": "(C", "argmax_letter_is": null, "gold_letter_p": 0.18598371744155884, "printed_letter_p": 2.1348876089177793e-06},
    {"index": 196, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "neither", "gold_letter_p": 0.0006459724390879273, "printed_letter_p": 0.016659848392009735},
    {"index": 197, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9770222902297974, "printed_letter_p": 6.890827491945473e-11},
    {"index": 198, "printed_letter": "C", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.029210815206170082, "printed_letter_p": 2.259287201766824e-09},
    {"index": 199, "printed_letter": "D", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.22269999980926514, "printed_letter_p": 1.85181363576703e-07},
    {"index": 200, "printed_letter": "A", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 3.302352524769958e-08, "printed_letter_p": 0.3767981231212616},
    {"index": 201, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999645948410034, "printed_letter_p": 7.052624456660439e-11},
    {"index": 202, "printed_letter": "A", "argmax_token": "(D", "argmax_letter_is": null, "gold_letter_p": 0.14803263545036316, "printed_letter_p": 1.4701412531792357e-08},
    {"index": 203, "printed_letter": "A", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.00026117832749150693, "printed_letter_p": 4.538599023362622e-05},
    {"index": 204, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.4996905028820038, "printed_letter_p": 2.3441318219852292e-08},
    {"index": 205, "printed_letter": "C", "argmax_token": "C", "argmax_letter_is": "printed", "gold_letter_p": 1.6874472652528283e-10, "printed_letter_p": 0.9973697662353516},
    {"index": 206, "printed_letter": "A", "argmax_token": "(D", "argmax_letter_is": null, "gold_letter_p": 0.2226317822933197, "printed_letter_p": 8.572980658705376e-10},
    {"index": 207, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.8805364966392517, "printed_letter_p": 4.0496359043906693e-10},
    {"index": 208, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.14781761169433594, "printed_letter_p": 8.903906945079143e-09},
    {"index": 209, "printed_letter": "B", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.006584370508790016, "printed_letter_p": 0.008454499766230583},
    {"index": 210, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.6786385774612427, "printed_letter_p": 9.121179367355126e-09},
    {"index": 211, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.8052564263343811, "printed_letter_p": 0.04009135812520981},
    {"index": 212, "printed_letter": "B", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.361407612421317e-06, "printed_letter_p": 0.3653164505958557},
    {"index": 213, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.998440682888031, "printed_letter_p": 4.0523245870005553e-10},
    {"index": 214, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.8791565895080566, "printed_letter_p": 8.449723100056872e-05},
    {"index": 215, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.6636464595794678, "printed_letter_p": 0.19013789296150208},
    {"index": 216, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 4.689839983029742e-08, "printed_letter_p": 1.0057553748166193e-12},
    {"index": 217, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.607788622379303, "printed_letter_p": 3.9360119785669667e-07},
    {"index": 218, "printed_letter": "C", "argmax_token": "(D", "argmax_letter_is": null, "gold_letter_p": 0.3741942048072815, "printed_letter_p": 1.6654826140438672e-07},
    {"index": 219, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "neither", "gold_letter_p": 6.223859622123129e-11, "printed_letter_p": 4.5397850044537336e-05},
    {"index": 220, "printed_letter": "A", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 3.049609063054959e-07, "printed_letter_p": 5.02795501233777e-07},
    {"index": 221, "printed_letter": "C", "argmax_token": "C", "argmax_letter_is": "printed", "gold_letter_p": 9.305729327024892e-05, "printed_letter_p": 0.9682202935218811},
    {"index": 222, "printed_letter": "C", "argmax_token": "(C", "argmax_letter_is": null, "gold_letter_p": 3.667406053864397e-05, "printed_letter_p": 0.14037461578845978},
    {"index": 223, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9993613362312317, "printed_letter_p": 9.924850985498779e-08},
    {"index": 224, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.7310128808021545, "printed_letter_p": 3.3619693140529705e-10},
    {"index": 225, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 2.0424366198312782e-08, "printed_letter_p": 0.7178197503089905},
    {"index": 226, "printed_letter": "A", "argmax_token": "(C", "argmax_letter_is": null, "gold_letter_p": 0.08689318597316742, "printed_letter_p": 0.0012394647346809506},
    {"index": 227, "printed_letter": "B", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.003543710336089134, "printed_letter_p": 0.002149369101971388},
    {"index": 228, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9959102869033813, "printed_letter_p": 1.2049192719132407e-06},
    {"index": 229, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 3.248916755183018e-06, "printed_letter_p": 2.5302588255726732e-06},
    {"index": 230, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "neither", "gold_letter_p": 0.009246948175132275, "printed_letter_p": 0.0023379947524517775},
    {"index": 231, "printed_letter": "B", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 2.8754011509590782e-06, "printed_letter_p": 0.008571449667215347},
    {"index": 232, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.046947747468948364, "printed_letter_p": 1.5749221347505227e-05},
    {"index": 233, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9045696258544922, "printed_letter_p": 3.553026033387141e-07},
    {"index": 234, "printed_letter": "A", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 4.784812063007848e-06, "printed_letter_p": 5.829094152431935e-05},
    {"index": 235, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999222755432129, "printed_letter_p": 1.3006292647332884e-05},
    {"index": 236, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9889134764671326, "printed_letter_p": 1.2863090887549333e-05},
    {"index": 237, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9968273043632507, "printed_letter_p": 3.213957455727723e-08},
    {"index": 238, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9626185297966003, "printed_letter_p": 1.007612215886411e-08},
    {"index": 239, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9026906490325928, "printed_letter_p": 7.911407351457456e-08},
    {"index": 240, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9997668266296387, "printed_letter_p": 1.9167255282948048e-10},
    {"index": 241, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9998963475227356, "printed_letter_p": 6.47527940600412e-07},
    {"index": 242, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 5.6510955914745864e-08, "printed_letter_p": 0.3910849690437317},
    {"index": 243, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.021884270012378693, "printed_letter_p": 1.1258331369390362e-06},
    {"index": 244, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.00018788911984302104, "printed_letter_p": 7.527833467690925e-09},
    {"index": 245, "printed_letter": "D", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 1.677810530509305e-07, "printed_letter_p": 0.00038951585884205997},
    {"index": 246, "printed_letter": "A", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.017576156184077263, "printed_letter_p": 1.7804811136556964e-07},
    {"index": 247, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "neither", "gold_letter_p": 6.654827244823025e-10, "printed_letter_p": 2.2479127892438555e-06},
    {"index": 248, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.7158634066581726, "printed_letter_p": 1.932529869463906e-07},
    {"index": 249, "printed_letter": "A", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.022977303713560104, "printed_letter_p": 1.653017306368909e-10},
    {"index": 250, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9881207346916199, "printed_letter_p": 3.8812032698842813e-07},
    {"index": 251, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999974966049194, "printed_letter_p": 7.194119078235417e-09},
    {"index": 252, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.24363598227500916, "printed_letter_p": 0.6622712016105652},
    {"index": 253, "printed_letter": "D", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.00033529693610034883, "printed_letter_p": 5.6728822079308086e-14},
    {"index": 254, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "neither", "gold_letter_p": 0.010551069863140583, "printed_letter_p": 0.0014279320603236556},
    {"index": 255, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.990868330001831, "printed_letter_p": 4.410209726302128e-07},
    {"index": 256, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.4928526470558978e-10, "printed_letter_p": 1.8550923641669215e-07},
    {"index": 257, "printed_letter": "A", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 1.3082599537028727e-07, "printed_letter_p": 0.4276726543903351},
    {"index": 258, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9991322159767151, "printed_letter_p": 2.0593655669642885e-09},
    {"index": 259, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9550772905349731, "printed_letter_p": 1.5331163005782855e-09},
    {"index": 260, "printed_letter": "D", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.2563770115375519, "printed_letter_p": 1.5752353874631808e-06},
    {"index": 261, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.008051740936934948, "printed_letter_p": 0.9306548237800598},
    {"index": 262, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.169248662336031e-06, "printed_letter_p": 5.523139634533436e-07},
    {"index": 263, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9186389446258545, "printed_letter_p": 0.04573633521795273},
    {"index": 264, "printed_letter": "D", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.00017962974379770458, "printed_letter_p": 3.121497138636187e-05},
    {"index": 265, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.6733522415161133, "printed_letter_p": 1.492113987922039e-08},
    {"index": 266, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9996623992919922, "printed_letter_p": 3.159814632169855e-10},
    {"index": 267, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.7268949151039124, "printed_letter_p": 0.00010165014828089625},
    {"index": 268, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999731183052063, "printed_letter_p": 2.1444835510919802e-05},
    {"index": 269, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 2.818762556699994e-09, "printed_letter_p": 0.9399130940437317},
    {"index": 270, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9969993829727173, "printed_letter_p": 2.5536037355777808e-06},
    {"index": 271, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9914209246635437, "printed_letter_p": 3.0327785793815565e-07},
    {"index": 272, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9921855330467224, "printed_letter_p": 7.426692172884941e-05},
    {"index": 273, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.8489490747451782, "printed_letter_p": 4.197589831278492e-09},
    {"index": 274, "printed_letter": "D", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 2.753555600065738e-05, "printed_letter_p": 5.789169057329735e-12},
    {"index": 275, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.32867130631098e-08, "printed_letter_p": 0.9885638952255249},
    {"index": 276, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.2216731192893349e-05, "printed_letter_p": 5.962929261471572e-09},
    {"index": 277, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 0.11049431562423706, "printed_letter_p": 7.847023516660556e-05},
    {"index": 278, "printed_letter": "C", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.3202201724052429, "printed_letter_p": 1.7941288454892401e-09},
    {"index": 279, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "neither", "gold_letter_p": 9.466346091357991e-05, "printed_letter_p": 0.0003304079582449049},
    {"index": 280, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 2.817237600538647e-06, "printed_letter_p": 0.9706848859786987},
    {"index": 281, "printed_letter": "C", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.00015843547589611262, "printed_letter_p": 1.13980483038012e-12},
    {"index": 282, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 5.501287319020776e-07, "printed_letter_p": 0.9626032114028931},
    {"index": 283, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9990788698196411, "printed_letter_p": 4.9398973800407475e-09},
    {"index": 284, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999644756317139, "printed_letter_p": 1.08155489772499e-11},
    {"index": 285, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9975064396858215, "printed_letter_p": 1.8144258318031348e-09},
    {"index": 286, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 4.4083979446440935e-05, "printed_letter_p": 0.24551089107990265},
    {"index": 287, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9914202690124512, "printed_letter_p": 5.854634554935956e-10},
    {"index": 288, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.817099928855896, "printed_letter_p": 2.450450509172697e-09},
    {"index": 289, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9987056851387024, "printed_letter_p": 0.0007092552841641009},
    {"index": 290, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.6787543892860413, "printed_letter_p": 1.3539341807700112e-06},
    {"index": 291, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 2.0292176827751973e-09, "printed_letter_p": 1.8266436541125586e-07},
    {"index": 292, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 1.0258532912033047e-10, "printed_letter_p": 0.9996733069419861},
    {"index": 293, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 2.5922451685200798e-11, "printed_letter_p": 0.9990890622138977},
    {"index": 294, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9394232630729675, "printed_letter_p": 4.181233066447021e-07},
    {"index": 295, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.005982932168990374, "printed_letter_p": 6.867745128147362e-08},
    {"index": 296, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 5.137276160027682e-10, "printed_letter_p": 2.804857501814695e-08},
    {"index": 297, "printed_letter": "B", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.0053091500594746e-05, "printed_letter_p": 0.07188910245895386},
    {"index": 298, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 4.338706283135707e-09, "printed_letter_p": 1.4367834921813483e-07},
    {"index": 299, "printed_letter": "D", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.06007504463195801, "printed_letter_p": 2.621352579446068e-10},
    {"index": 300, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9990861415863037, "printed_letter_p": 1.4153150873497111e-09},
    {"index": 301, "printed_letter": "B", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.0031626205891370773, "printed_letter_p": 0.0031626205891370773},
    {"index": 302, "printed_letter": "A", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.2574443708501803e-09, "printed_letter_p": 5.8634610468288884e-05},
    {"index": 303, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.3814300298690796, "printed_letter_p": 0.3814300298690796},
    {"index": 304, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9996731281280518, "printed_letter_p": 0.0002034018252743408},
    {"index": 305, "printed_letter": "A", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 7.962431269881165e-10, "printed_letter_p": 0.4377460479736328},
    {"index": 306, "printed_letter": "B", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.00116950913798064, "printed_letter_p": 2.1698971786054955e-10},
    {"index": 307, "printed_letter": "B", "argmax_token": "(C", "argmax_letter_is": null, "gold_letter_p": 0.00296314200386405, "printed_letter_p": 1.996548417082522e-05},
    {"index": 308, "printed_letter": "B", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.691572021345067e-10, "printed_letter_p": 9.60930556175299e-05},
    {"index": 309, "printed_letter": "A", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 1.7601297486180556e-06, "printed_letter_p": 4.53943430329673e-05},
    {"index": 310, "printed_letter": "D", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.00014642285532318056, "printed_letter_p": 3.6294596839070437e-07},
    {"index": 311, "printed_letter": "D", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.0007096626213751733, "printed_letter_p": 1.4920185920086482e-10},
    {"index": 312, "printed_letter": "B", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 5.76750198888476e-06, "printed_letter_p": 1.6524170405318728e-06},
    {"index": 313, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9963634610176086, "printed_letter_p": 1.2705535823442915e-07},
    {"index": 314, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 2.410478283990103e-12, "printed_letter_p": 2.995376613412759e-09},
    {"index": 315, "printed_letter": "A", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.49962443113327026, "printed_letter_p": 2.6037474953888307e-10},
    {"index": 316, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9957593083381653, "printed_letter_p": 1.295213951379992e-05},
    {"index": 317, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 2.8789167230702795e-13, "printed_letter_p": 4.8415937925483377e-11},
    {"index": 318, "printed_letter": "B", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 1.365374600936775e-06, "printed_letter_p": 0.004070124123245478},
    {"index": 319, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9362155795097351, "printed_letter_p": 3.8758710019237697e-08},
    {"index": 320, "printed_letter": "C", "argmax_token": "C", "argmax_letter_is": "printed", "gold_letter_p": 3.5102435281403332e-12, "printed_letter_p": 0.9996640086174011},
    {"index": 321, "printed_letter": "B", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 2.7848052923218347e-05, "printed_letter_p": 0.04443410038948059},
    {"index": 322, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.00037330633495002985, "printed_letter_p": 0.6749536395072937},
    {"index": 323, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9975237250328064, "printed_letter_p": 4.5876660803578773e-10},
    {"index": 324, "printed_letter": "A", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 3.3995211197179742e-06, "printed_letter_p": 0.00014455131895374507},
    {"index": 325, "printed_letter": "B", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.017986100167036057, "printed_letter_p": 4.699022611021064e-06},
    {"index": 326, "printed_letter": "B", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 3.6695393251795494e-11, "printed_letter_p": 0.013865252025425434},
    {"index": 327, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9706693291664124, "printed_letter_p": 9.450626947682395e-10},
    {"index": 328, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.8681938648223877, "printed_letter_p": 1.7318155869361362e-06},
    {"index": 329, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9859317541122437, "printed_letter_p": 2.427066048138471e-10},
    {"index": 330, "printed_letter": "A", "argmax_token": "(C", "argmax_letter_is": null, "gold_letter_p": 0.20743504166603088, "printed_letter_p": 0.0003118659951724112},
    {"index": 331, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9995686411857605, "printed_letter_p": 1.3434617862628784e-08},
    {"index": 332, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.0022531263530254364, "printed_letter_p": 7.171210199885536e-06},
    {"index": 333, "printed_letter": "B", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.3773729205131531, "printed_letter_p": 4.812222798022958e-08},
    {"index": 334, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.0001582898839842528, "printed_letter_p": 1.8169921123245558e-09},
    {"index": 335, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 3.80477854378114e-06, "printed_letter_p": 2.6149834866373567e-06},
    {"index": 336, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9997514486312866, "printed_letter_p": 3.223387423645363e-08},
    {"index": 337, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 6.821672826617942e-08, "printed_letter_p": 7.987357303340659e-11},
    {"index": 338, "printed_letter": "A", "argmax_token": "(D", "argmax_letter_is": null, "gold_letter_p": 1.8854164895998338e-09, "printed_letter_p": 6.936060059636873e-10},
    {"index": 339, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.7960569858551025, "printed_letter_p": 3.361629978826386e-06},
    {"index": 340, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9932905435562134, "printed_letter_p": 1.2666347970480274e-07},
    {"index": 341, "printed_letter": "C", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.001500532845966518, "printed_letter_p": 5.703959686798044e-07},
    {"index": 342, "printed_letter": "C", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.022573068737983704, "printed_letter_p": 3.576959215934039e-06},
    {"index": 343, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9984959959983826, "printed_letter_p": 5.4845284563898034e-11},
    {"index": 344, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.999736487865448, "printed_letter_p": 8.313098760481807e-07},
    {"index": 345, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.996826171875, "printed_letter_p": 8.288898243336007e-07},
    {"index": 346, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.00033359089866280556, "printed_letter_p": 0.9944199919700623},
    {"index": 347, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9971450567245483, "printed_letter_p": 7.86680084274849e-06},
    {"index": 348, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9608397483825684, "printed_letter_p": 5.903604233026272e-06},
    {"index": 349, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9989170432090759, "printed_letter_p": 7.330269795602362e-07},
    {"index": 350, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9945950508117676, "printed_letter_p": 5.7979574194177985e-05},
    {"index": 351, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.817467451095581, "printed_letter_p": 1.5986138635071256e-08},
    {"index": 352, "printed_letter": "B", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.008527995087206364, "printed_letter_p": 0.0014819434145465493},
    {"index": 353, "printed_letter": "C", "argmax_token": "(D", "argmax_letter_is": null, "gold_letter_p": 0.006691258866339922, "printed_letter_p": 1.7708891644763192e-11},
    {"index": 354, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 5.009714527659526e-07, "printed_letter_p": 0.9933058023452759},
    {"index": 355, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.0006887750932946801, "printed_letter_p": 9.442824300265329e-10},
    {"index": 356, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 4.4476783500613237e-07, "printed_letter_p": 0.999286949634552},
    {"index": 357, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.0099563041876536e-05, "printed_letter_p": 1.6867972296719103e-10},
    {"index": 358, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 3.696892235893756e-05, "printed_letter_p": 4.904964612251206e-08},
    {"index": 359, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.7156849503517151, "printed_letter_p": 1.7050255962658412e-07},
    {"index": 360, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999662637710571, "printed_letter_p": 2.2896563117713598e-11},
    {"index": 361, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.0010579952504485846, "printed_letter_p": 0.00038921472150832415},
    {"index": 362, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.05300776660442352, "printed_letter_p": 1.621519807315508e-08},
    {"index": 363, "printed_letter": "A", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.4516445823176127e-09, "printed_letter_p": 2.003933552430226e-08},
    {"index": 364, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.998238205909729, "printed_letter_p": 1.6344924347322376e-07},
    {"index": 365, "printed_letter": "A", "argmax_token": "(D", "argmax_letter_is": null, "gold_letter_p": 0.1824062466621399, "printed_letter_p": 2.3260271930780618e-08},
    {"index": 366, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.6791768670082092, "printed_letter_p": 1.5351641877714428e-06},
    {"index": 367, "printed_letter": "D", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 3.8832206428196514e-07, "printed_letter_p": 1.4571678548236378e-05},
    {"index": 368, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.0007034938898868859, "printed_letter_p": 0.9905933737754822},
    {"index": 369, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 4.133380926418795e-08, "printed_letter_p": 6.1344758250925224e-06},
    {"index": 370, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.09534832090139389, "printed_letter_p": 7.229849358081353e-11},
    {"index": 371, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.7772038578987122, "printed_letter_p": 3.6459919527942475e-08},
    {"index": 372, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 5.580613651545718e-05, "printed_letter_p": 5.580613651545718e-05},
    {"index": 373, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9933068752288818, "printed_letter_p": 1.8429726367230614e-07},
    {"index": 374, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9995694756507874, "printed_letter_p": 2.5099168965425633e-08},
    {"index": 375, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.0009025854524224997, "printed_letter_p": 0.0004263511800672859},
    {"index": 376, "printed_letter": "C", "argmax_token": "C", "argmax_letter_is": "printed", "gold_letter_p": 1.3887653180222337e-11, "printed_letter_p": 0.9999783039093018},
    {"index": 377, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9859270453453064, "printed_letter_p": 4.3882172917619755e-07},
    {"index": 378, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9399064183235168, "printed_letter_p": 8.682333962894973e-09},
    {"index": 379, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9932722449302673, "printed_letter_p": 4.911187456713151e-09},
    {"index": 380, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.0037448191724252e-05, "printed_letter_p": 8.973253390331948e-11},
    {"index": 381, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.817455530166626, "printed_letter_p": 2.7779321065679596e-09},
    {"index": 382, "printed_letter": "D", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.0011666156351566315, "printed_letter_p": 4.347570303764314e-09},
    {"index": 383, "printed_letter": "B", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.0007436710293404758, "printed_letter_p": 0.18197031319141388},
    {"index": 384, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.006692816037684679, "printed_letter_p": 1.3794935679878328e-11},
    {"index": 385, "printed_letter": "C", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.0005527236498892307, "printed_letter_p": 3.651099689250259e-08},
    {"index": 386, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.7816253304481506, "printed_letter_p": 2.1523184841498733e-05},
    {"index": 387, "printed_letter": "B", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.150011826211994e-06, "printed_letter_p": 0.14576804637908936},
    {"index": 388, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.49986153841018677, "printed_letter_p": 2.1811268346993984e-09},
    {"index": 389, "printed_letter": "D", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.006692844443023205, "printed_letter_p": 1.2174034350054264e-11},
    {"index": 390, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.8174669742584229, "printed_letter_p": 0.00010088344424730167},
    {"index": 391, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9692071080207825, "printed_letter_p": 2.309010085355112e-07},
    {"index": 392, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.6791761517524719, "printed_letter_p": 1.9324827960076618e-08},
    {"index": 393, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9947319030761719, "printed_letter_p": 4.516074477578513e-05},
    {"index": 394, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.988472044467926, "printed_letter_p": 9.130962652648122e-09},
    {"index": 395, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9043659567832947, "printed_letter_p": 8.084830369625706e-06},
    {"index": 396, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.9067358152824454e-05, "printed_letter_p": 7.948457096063066e-06},
    {"index": 397, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.13871972262859344, "printed_letter_p": 4.0260903233502177e-07},
    {"index": 398, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9987366199493408, "printed_letter_p": 3.531281618052162e-05},
    {"index": 399, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9824314713478088, "printed_letter_p": 0.0006976978038437665},
    {"index": 400, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.679080605506897, "printed_letter_p": 6.2729674787931344e-09},
    {"index": 401, "printed_letter": "A", "argmax_token": "(C", "argmax_letter_is": null, "gold_letter_p": 0.00018301024101674557, "printed_letter_p": 6.26226574240718e-06},
    {"index": 402, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 9.607013635104522e-05, "printed_letter_p": 2.4123225118855007e-12},
    {"index": 403, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9997388124465942, "printed_letter_p": 2.6458821800190435e-09},
    {"index": 404, "printed_letter": "C", "argmax_token": "C", "argmax_letter_is": "printed", "gold_letter_p": 1.0640993650667951e-06, "printed_letter_p": 0.9966236352920532},
    {"index": 405, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.7770968675613403, "printed_letter_p": 1.5196668812222924e-08},
    {"index": 406, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.001808449043892324, "printed_letter_p": 0.729580283164978},
    {"index": 407, "printed_letter": "A", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.32075732946395874, "printed_letter_p": 1.1341175195411779e-05},
    {"index": 408, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.7256927490234375, "printed_letter_p": 0.003808085573837161},
    {"index": 409, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.8500341773033142, "printed_letter_p": 0.00017295511497650295},
    {"index": 410, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.870694100856781, "printed_letter_p": 0.005866691470146179},
    {"index": 411, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9966689944267273, "printed_letter_p": 6.454378649323189e-07},
    {"index": 412, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.0001371236430713907, "printed_letter_p": 1.1863519375765463e-06},
    {"index": 413, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 3.3534022225722993e-09, "printed_letter_p": 1.1704524460753873e-08},
    {"index": 414, "printed_letter": "A", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 3.201488880222314e-06, "printed_letter_p": 0.02289368212223053},
    {"index": 415, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.08999523520469666, "printed_letter_p": 0.8538510799407959},
    {"index": 416, "printed_letter": "C", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.09534939378499985, "printed_letter_p": 3.240224477618625e-10},
    {"index": 417, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 4.064443359652614e-08, "printed_letter_p": 6.8353424467204604e-06},
    {"index": 418, "printed_letter": "C", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.00045471926569007337, "printed_letter_p": 1.8218480946075033e-08},
    {"index": 419, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.5087318061546284e-09, "printed_letter_p": 3.193985298466373e-09},
    {"index": 420, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.01129849161952734, "printed_letter_p": 0.48042404651641846},
    {"index": 421, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9801731705665588, "printed_letter_p": 2.998371826379298e-07},
    {"index": 422, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 2.1548980555508024e-07, "printed_letter_p": 6.173891620164795e-08},
    {"index": 423, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.36619147658348083, "printed_letter_p": 9.885629026484821e-08},
    {"index": 424, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 2.7321353627485223e-05, "printed_letter_p": 9.348852358925797e-07},
    {"index": 425, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.7591203451156616, "printed_letter_p": 0.16938264667987823},
    {"index": 426, "printed_letter": "D", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 4.483486191020347e-05, "printed_letter_p": 8.21179071408551e-07},
    {"index": 427, "printed_letter": "D", "argmax_token": "(C", "argmax_letter_is": null, "gold_letter_p": 0.43414071202278137, "printed_letter_p": 4.010352050443089e-09},
    {"index": 428, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.7297359704971313, "printed_letter_p": 2.30660768263391e-10},
    {"index": 429, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999991059303284, "printed_letter_p": 7.582560135332983e-10},
    {"index": 430, "printed_letter": "A", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.37750324606895447, "printed_letter_p": 3.077413435192966e-09},
    {"index": 431, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.009994450025260448, "printed_letter_p": 2.7521167567101656e-07},
    {"index": 432, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9996647238731384, "printed_letter_p": 8.589282618487459e-10},
    {"index": 433, "printed_letter": "D", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 1.2862250153844457e-10, "printed_letter_p": 1.45748385582678e-10},
    {"index": 434, "printed_letter": "A", "argmax_token": "(D", "argmax_letter_is": null, "gold_letter_p": 0.003254530020058155, "printed_letter_p": 5.0559152420248665e-09},
    {"index": 435, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9942327737808228, "printed_letter_p": 6.312190325985512e-09},
    {"index": 436, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.6600229144096375, "printed_letter_p": 2.9964998248033226e-05},
    {"index": 437, "printed_letter": "D", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 4.5344761019805446e-05, "printed_letter_p": 6.423584808599309e-14},
    {"index": 438, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9997919201850891, "printed_letter_p": 2.901716925407527e-06},
    {"index": 439, "printed_letter": "D", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 3.5492075767251663e-06, "printed_letter_p": 3.344224853638056e-12},
    {"index": 440, "printed_letter": "C", "argmax_token": "(D", "argmax_letter_is": null, "gold_letter_p": 0.059721000492572784, "printed_letter_p": 4.965973943171775e-08},
    {"index": 441, "printed_letter": "D", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.37751060724258423, "printed_letter_p": 8.993691835712525e-08},
    {"index": 442, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999982118606567, "printed_letter_p": 1.9555644215074608e-08},
    {"index": 443, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.763877809047699, "printed_letter_p": 1.493813961417345e-08},
    {"index": 444, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 2.7914452971344872e-08, "printed_letter_p": 0.9810602068901062},
    {"index": 445, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9998260140419006, "printed_letter_p": 6.143146038084524e-06},
    {"index": 446, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9995414018630981, "printed_letter_p": 6.345882486158416e-09},
    {"index": 447, "printed_letter": "B", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.0005321680218912661, "printed_letter_p": 0.0789807140827179},
    {"index": 448, "printed_letter": "A", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 7.977248028812056e-11, "printed_letter_p": 1.2076388884452172e-06},
    {"index": 449, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 4.504569872665343e-08, "printed_letter_p": 4.59478587799822e-06},
    {"index": 450, "printed_letter": "D", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.00018450067727826536, "printed_letter_p": 0.0006439709104597569},
    {"index": 451, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.4387237001756148e-07, "printed_letter_p": 4.5791423430863176e-10},
    {"index": 452, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.0003439006395637989, "printed_letter_p": 1.0730703436934164e-08},
    {"index": 453, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.994060218334198, "printed_letter_p": 3.269225089752581e-06},
    {"index": 454, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9980273842811584, "printed_letter_p": 5.703736860596109e-07},
    {"index": 455, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.6011335590704334e-09, "printed_letter_p": 1.441294585902142e-07},
    {"index": 456, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9913485646247864, "printed_letter_p": 1.4043518570261426e-09},
    {"index": 457, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.022930527105927467, "printed_letter_p": 2.719818537055829e-10},
    {"index": 458, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.00015477596025448292, "printed_letter_p": 1.0991782062319544e-07},
    {"index": 459, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9739459156990051, "printed_letter_p": 4.421707126311958e-05},
    {"index": 460, "printed_letter": "A", "argmax_token": "(D", "argmax_letter_is": null, "gold_letter_p": 0.14413367211818695, "printed_letter_p": 2.0155897800577804e-05},
    {"index": 461, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 2.1009125816817686e-07, "printed_letter_p": 9.04951599767223e-11},
    {"index": 462, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.998073160648346, "printed_letter_p": 5.482206702489556e-11},
    {"index": 463, "printed_letter": "C", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.16742004454135895, "printed_letter_p": 0.0005328612169250846},
    {"index": 464, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9991322159767151, "printed_letter_p": 1.9155084463040595e-10},
    {"index": 465, "printed_letter": "C", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.004048321861773729, "printed_letter_p": 4.322409541401839e-09},
    {"index": 466, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.1677086502313614, "printed_letter_p": 2.0290514157750295e-07},
    {"index": 467, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.0103137356054503e-05, "printed_letter_p": 1.518945147438444e-08},
    {"index": 468, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9926060438156128, "printed_letter_p": 6.775134409053862e-08},
    {"index": 469, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.5594280958175659, "printed_letter_p": 2.8214631697665027e-07},
    {"index": 470, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9240596294403076, "printed_letter_p": 3.5583123114690807e-09},
    {"index": 471, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.48451244831085205, "printed_letter_p": 1.154287687654687e-07},
    {"index": 472, "printed_letter": "A", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 3.1605737471629425e-10, "printed_letter_p": 5.788793489697186e-12},
    {"index": 473, "printed_letter": "A", "argmax_token": "(D", "argmax_letter_is": null, "gold_letter_p": 0.005218443460762501, "printed_letter_p": 5.990199269945151e-08},
    {"index": 474, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.00043038284638896585, "printed_letter_p": 1.9930680537072476e-06},
    {"index": 475, "printed_letter": "D", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.2688727378845215, "printed_letter_p": 2.0387448673719888e-10},
    {"index": 476, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.037324484437704086, "printed_letter_p": 1.3636444196052366e-09},
    {"index": 477, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.03731869161128998, "printed_letter_p": 4.3695679778466e-05},
    {"index": 478, "printed_letter": "B", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.023538222536444664, "printed_letter_p": 0.36819973587989807},
    {"index": 479, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.7684487700462341, "printed_letter_p": 0.00042501697316765785},
    {"index": 480, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9996733069419861, "printed_letter_p": 9.733025496672099e-10},
    {"index": 481, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.952372670173645, "printed_letter_p": 4.557216470857384e-06},
    {"index": 482, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9859350919723511, "printed_letter_p": 9.791521193847075e-08},
    {"index": 483, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 2.2587562398257433e-06, "printed_letter_p": 1.1620140266677126e-10},
    {"index": 484, "printed_letter": "A", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.2689387798309326, "printed_letter_p": 8.671080742317372e-09},
    {"index": 485, "printed_letter": "D", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.005180013831704855, "printed_letter_p": 0.005180013831704855},
    {"index": 486, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.0006186402169987559, "printed_letter_p": 2.187356251681649e-08},
    {"index": 487, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.868130087852478, "printed_letter_p": 0.0016758854035288095},
    {"index": 488, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 8.135493168026642e-09, "printed_letter_p": 1.756777578520996e-06},
    {"index": 489, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.033749885857105255, "printed_letter_p": 1.4537505194311962e-05},
    {"index": 490, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.0005527244647964835, "printed_letter_p": 1.249340075837324e-09},
    {"index": 491, "printed_letter": "C", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.02297716960310936, "printed_letter_p": 2.165012880084305e-08},
    {"index": 492, "printed_letter": "D", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 1.3800904419269955e-08, "printed_letter_p": 8.7093205365818e-05},
    {"index": 493, "printed_letter": "C", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.046354833990335464, "printed_letter_p": 0.0029633650556206703},
    {"index": 494, "printed_letter": "C", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.43433988094329834, "printed_letter_p": 3.359370381872395e-08},
    {"index": 495, "printed_letter": "D", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.06517817825078964, "printed_letter_p": 1.9938150686016343e-08},
    {"index": 496, "printed_letter": "C", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.3773612678050995, "printed_letter_p": 2.1566228269875864e-07},
    {"index": 497, "printed_letter": "A", "argmax_token": "Answer", "argmax_letter_is": null, "gold_letter_p": 0.05998845770955086, "printed_letter_p": 7.257811063254849e-08},
    {"index": 498, "printed_letter": "B", "argmax_token": "(B", "argmax_letter_is": null, "gold_letter_p": 0.2691935896873474, "printed_letter_p": 0.09903077781200409},
    {"index": 499, "printed_letter": "D", "argmax_token": "(A", "argmax_letter_is": null, "gold_letter_p": 0.00020740466425195336, "printed_letter_p": 0.17713582515716553}
   ]
  },
  "Qwen3-8B_no_thinking": {
   "model": "Qwen/Qwen3-8B",
   "setting": "no_thinking",
   "lm_polygraph_revision": "32cdf4a7ef6fdf048accc471329fe68330e20f6f",
   "dataset": "LM-Polygraph/mmlu, simple_instruct, test split",
   "items": 500,
   "subsample_seed": 1,
   "wrong_letter_seed": 0,
   "rows": [
    {"index": 0, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0011695103021338582, "printed_letter_p": 1.9786902422536806e-13},
    {"index": 1, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 5.384939998250016e-13},
    {"index": 2, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.8516093492507935, "printed_letter_p": 0.00028568311245180666},
    {"index": 3, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999997615814209, "printed_letter_p": 1.8553915026586765e-07},
    {"index": 4, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.008168458007276058, "printed_letter_p": 0.9441453814506531},
    {"index": 5, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 9.545034901359273e-12, "printed_letter_p": 0.9999993443489075},
    {"index": 6, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9984868168830872, "printed_letter_p": 0.0015011640498414636},
    {"index": 7, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999995231628418, "printed_letter_p": 1.8553915026586765e-07},
    {"index": 8, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "neither", "gold_letter_p": 0.13815730810165405, "printed_letter_p": 0.17739750444889069},
    {"index": 9, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.01798621192574501, "printed_letter_p": 5.799087321456398e-10},
    {"index": 10, "printed_letter": "C", "argmax_token": "C", "argmax_letter_is": "printed", "gold_letter_p": 0.0005527228931896389, "printed_letter_p": 0.9993464946746826},
    {"index": 11, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999953508377075, "printed_letter_p": 1.1253474951899989e-07},
    {"index": 12, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9996609687805176, "printed_letter_p": 3.7738531050157675e-11},
    {"index": 13, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.99989914894104, "printed_letter_p": 4.784633802046301e-06},
    {"index": 14, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999101161956787, "printed_letter_p": 1.012918528431328e-05},
    {"index": 15, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.998955488204956, "printed_letter_p": 0.0003351121849846095},
    {"index": 16, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9819795489311218, "printed_letter_p": 3.4720349503913894e-05},
    {"index": 17, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 9.173890920400186e-16, "printed_letter_p": 0.9999997615814209},
    {"index": 18, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999804496765137, "printed_letter_p": 1.6701382264727727e-05},
    {"index": 19, "printed_letter": "C", "argmax_token": "C", "argmax_letter_is": "printed", "gold_letter_p": 0.0712079256772995, "printed_letter_p": 0.8674901723861694},
    {"index": 20, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.01098679006099701, "printed_letter_p": 0.9889991879463196},
    {"index": 21, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9705992937088013, "printed_letter_p": 1.8008418578574492e-07},
    {"index": 22, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 8.421375576050938e-12, "printed_letter_p": 1.879062660678499e-12},
    {"index": 23, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 9.73328528885986e-10, "printed_letter_p": 0.00020340745686553419},
    {"index": 24, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.2885857745420504e-12, "printed_letter_p": 0.9975274205207825},
    {"index": 25, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9971888661384583, "printed_letter_p": 0.00055152946151793},
    {"index": 26, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.7811846733093262, "printed_letter_p": 0.08233625441789627},
    {"index": 27, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9492542743682861, "printed_letter_p": 0.0006741359829902649},
    {"index": 28, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.9248503832502983e-11, "printed_letter_p": 5.063677477323836e-08},
    {"index": 29, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9992444515228271, "printed_letter_p": 1.8175883020887795e-09},
    {"index": 30, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999785423278809, "printed_letter_p": 7.193982298758783e-09},
    {"index": 31, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999993443489075, "printed_letter_p": 2.3823673700462678e-07},
    {"index": 32, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9968273043632507, "printed_letter_p": 0.0031726830638945103},
    {"index": 33, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 2.120933095284272e-05, "printed_letter_p": 1.9340424373126552e-08},
    {"index": 34, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 4.111389929271599e-15, "printed_letter_p": 0.9999833703041077},
    {"index": 35, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9922115802764893, "printed_letter_p": 0.00245944713242352},
    {"index": 36, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.00020259918528608978, "printed_letter_p": 0.9957277178764343},
    {"index": 37, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999997615814209, "printed_letter_p": 2.061153470123145e-09},
    {"index": 38, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.817255973815918, "printed_letter_p": 0.14201778173446655},
    {"index": 39, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9525740742683411, "printed_letter_p": 0.047425877302885056},
    {"index": 40, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.0008843697141855955, "printed_letter_p": 0.9698293209075928},
    {"index": 41, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9695832133293152, "printed_letter_p": 0.029278872534632683},
    {"index": 42, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.0019088262924924493, "printed_letter_p": 0.9887964725494385},
    {"index": 43, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9984976649284363, "printed_letter_p": 0.001501180580817163},
    {"index": 44, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9859095811843872, "printed_letter_p": 0.014063244685530663},
    {"index": 45, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 4.658885768355414e-15},
    {"index": 46, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999995231628418, "printed_letter_p": 5.602796449011294e-09},
    {"index": 47, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.7310516238212585, "printed_letter_p": 9.509003575658426e-06},
    {"index": 48, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.0001233792136190459, "printed_letter_p": 0.9997525215148926},
    {"index": 49, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.9555681518568235e-08},
    {"index": 50, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9949089288711548, "printed_letter_p": 6.316478451395824e-09},
    {"index": 51, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.999866247177124, "printed_letter_p": 1.8551436653524433e-07},
    {"index": 52, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 2.6810039512872516e-14},
    {"index": 53, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999977350234985, "printed_letter_p": 1.5428081717987902e-13},
    {"index": 54, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.0687299045741838e-08, "printed_letter_p": 0.0949685350060463},
    {"index": 55, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 2.2603251181863016e-06, "printed_letter_p": 0.9999977350234985},
    {"index": 56, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 9.357622912219837e-14},
    {"index": 57, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.1861120086109622e-08},
    {"index": 58, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0004305570910219103, "printed_letter_p": 4.750145047270615e-13},
    {"index": 59, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.945359962007842e-08, "printed_letter_p": 0.9947799444198608},
    {"index": 60, "printed_letter": "C", "argmax_token": "C", "argmax_letter_is": "printed", "gold_letter_p": 4.536106644081883e-05, "printed_letter_p": 0.9991438388824463},
    {"index": 61, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9820115566253662, "printed_letter_p": 6.359459803206846e-07},
    {"index": 62, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999973773956299, "printed_letter_p": 5.384929698329377e-13},
    {"index": 63, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9997965693473816, "printed_letter_p": 7.192665574251578e-09},
    {"index": 64, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.622458279132843, "printed_letter_p": 0.3775400221347809},
    {"index": 65, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 3.277074210927822e-05, "printed_letter_p": 0.562156617641449},
    {"index": 66, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 4.4392728382192104e-10, "printed_letter_p": 0.8518368601799011},
    {"index": 67, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.3775400221347809, "printed_letter_p": 1.7363266380243658e-10},
    {"index": 68, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999785423278809, "printed_letter_p": 9.735996453485996e-10},
    {"index": 69, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9968273043632507, "printed_letter_p": 1.7775898808469748e-11},
    {"index": 70, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.8175744414329529, "printed_letter_p": 4.733225963948762e-12},
    {"index": 71, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999536871910095, "printed_letter_p": 1.0129620022780728e-05},
    {"index": 72, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 5.6756852093598625e-14},
    {"index": 73, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "neither", "gold_letter_p": 2.789468100949932e-10, "printed_letter_p": 1.8553915026586765e-07},
    {"index": 74, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9956117868423462, "printed_letter_p": 1.1204129890529657e-07},
    {"index": 75, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.5621763467788696, "printed_letter_p": 1.4116250390827645e-08},
    {"index": 76, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 8.423464183116014e-12},
    {"index": 77, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 6.020805898288017e-08, "printed_letter_p": 0.9995397925376892},
    {"index": 78, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999997615814209, "printed_letter_p": 3.978962558742749e-12},
    {"index": 79, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.8517476320266724, "printed_letter_p": 0.14801155030727386},
    {"index": 80, "printed_letter": "C", "argmax_token": "C", "argmax_letter_is": "printed", "gold_letter_p": 7.989701344968125e-08, "printed_letter_p": 0.7099741101264954},
    {"index": 81, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 8.799317718910515e-09, "printed_letter_p": 0.04742570221424103},
    {"index": 82, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 1.9387922378655276e-08, "printed_letter_p": 0.9914207458496094},
    {"index": 83, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "neither", "gold_letter_p": 2.882886064980994e-06, "printed_letter_p": 0.006692828610539436},
    {"index": 84, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 4.363462480228009e-09, "printed_letter_p": 1.0},
    {"index": 85, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 1.0356226987084938e-09, "printed_letter_p": 0.26894134283065796},
    {"index": 86, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9975274205207825, "printed_letter_p": 2.0828050587939732e-14},
    {"index": 87, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 7.835011394015379e-13, "printed_letter_p": 0.9999963045120239},
    {"index": 88, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999251961708069, "printed_letter_p": 5.602379893332454e-09},
    {"index": 89, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9037795662879944, "printed_letter_p": 0.09525766223669052},
    {"index": 90, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999038577079773, "printed_letter_p": 9.610239794710651e-05},
    {"index": 91, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0005527785397134721, "printed_letter_p": 1.2494616452585205e-09},
    {"index": 92, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 3.944645413866965e-06, "printed_letter_p": 0.4999980330467224},
    {"index": 93, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 5.315785500670245e-08},
    {"index": 94, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 4.363462480228009e-09},
    {"index": 95, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.01773774065077305, "printed_letter_p": 0.9684481024742126},
    {"index": 96, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 9.521869404061079e-12, "printed_letter_p": 0.11914306879043579},
    {"index": 97, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 2.259965185658075e-06, "printed_letter_p": 0.9998387694358826},
    {"index": 98, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.067622520167788e-06, "printed_letter_p": 0.9999241232872009},
    {"index": 99, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 0.034254319965839386, "printed_letter_p": 0.5358276963233948},
    {"index": 100, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.982774555683136, "printed_letter_p": 0.01091763935983181},
    {"index": 101, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999996423721313, "printed_letter_p": 1.3887944613766301e-11},
    {"index": 102, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.3208208680152893, "printed_letter_p": 0.6791777610778809},
    {"index": 103, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9994471669197083, "printed_letter_p": 0.0005527785397134721},
    {"index": 104, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999998807907104, "printed_letter_p": 1.9555681518568235e-08},
    {"index": 105, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 5.1090889331695255e-12},
    {"index": 106, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.6052279505629485e-09},
    {"index": 107, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.038225457072257996, "printed_letter_p": 0.46568140387535095},
    {"index": 108, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 6.914400150527522e-13},
    {"index": 109, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 0.004070138093084097, "printed_letter_p": 9.319540988537642e-14},
    {"index": 110, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.04742584004998207, "printed_letter_p": 7.222947795426649e-10},
    {"index": 111, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "neither", "gold_letter_p": 0.029312122613191605, "printed_letter_p": 1.3307688959685038e-06},
    {"index": 112, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 3.72650401914143e-06, "printed_letter_p": 0.99996018409729},
    {"index": 113, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9991739988327026, "printed_letter_p": 0.00033518538111820817},
    {"index": 114, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.6791743636131287, "printed_letter_p": 3.1235616870795013e-10},
    {"index": 115, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999974966049194, "printed_letter_p": 1.3709552604268538e-06},
    {"index": 116, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.008577484637498856, "printed_letter_p": 7.369924982791876e-12},
    {"index": 117, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9998062252998352, "printed_letter_p": 0.0001584306446602568},
    {"index": 118, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999836683273315, "printed_letter_p": 6.144112830952508e-06},
    {"index": 119, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.999998927116394, "printed_letter_p": 1.067703010448895e-06},
    {"index": 120, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.6052279505629485e-09},
    {"index": 121, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.999997615814209, "printed_letter_p": 2.2603251181863016e-06},
    {"index": 122, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999898672103882, "printed_letter_p": 2.1297646805862325e-12},
    {"index": 123, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "neither", "gold_letter_p": 6.825290910228432e-08, "printed_letter_p": 4.5397850044537336e-05},
    {"index": 124, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.77639240026474, "printed_letter_p": 0.0011672589462250471},
    {"index": 125, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "neither", "gold_letter_p": 3.92779611502192e-07, "printed_letter_p": 1.6701413187547587e-05},
    {"index": 126, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999998807907104, "printed_letter_p": 8.764248349280024e-08},
    {"index": 127, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999995231628418, "printed_letter_p": 5.043476676291903e-07},
    {"index": 128, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.2501528701136522e-09},
    {"index": 129, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999960064888, "printed_letter_p": 3.059011532968725e-07},
    {"index": 130, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.014063626527786255, "printed_letter_p": 9.599269157334334e-10},
    {"index": 131, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 8.53635384601148e-09, "printed_letter_p": 4.1954208427341655e-05},
    {"index": 132, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 6.914400150527522e-13},
    {"index": 133, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999985694885254, "printed_letter_p": 1.3709578752241214e-06},
    {"index": 134, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.58036869764328, "printed_letter_p": 0.006447313819080591},
    {"index": 135, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9910893440246582, "printed_letter_p": 0.008574601262807846},
    {"index": 136, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.5683022737503052, "printed_letter_p": 0.16282132267951965},
    {"index": 137, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.12520261108875275, "printed_letter_p": 0.4370000660419464},
    {"index": 138, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9862911105155945, "printed_letter_p": 0.005175579804927111},
    {"index": 139, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 5.043476676291903e-07, "printed_letter_p": 0.9999995231628418},
    {"index": 140, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9820012450218201, "printed_letter_p": 0.017985980957746506},
    {"index": 141, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.00522012310102582, "printed_letter_p": 2.8673046467524166e-13},
    {"index": 142, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 3.72650401914143e-06, "printed_letter_p": 5.043274882154947e-07},
    {"index": 143, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 0.05617166683077812, "printed_letter_p": 0.6843109726905823},
    {"index": 144, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999904632568359, "printed_letter_p": 3.442444219221505e-14},
    {"index": 145, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.980885922908783, "printed_letter_p": 0.0011484993156045675},
    {"index": 146, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9992284178733826, "printed_letter_p": 1.668882032390684e-05},
    {"index": 147, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.32082071900367737, "printed_letter_p": 7.643131993972929e-08},
    {"index": 148, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9986492395401001, "printed_letter_p": 0.0004301606386434287},
    {"index": 149, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9626731276512146, "printed_letter_p": 1.6829768102136905e-13},
    {"index": 150, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999997615814209, "printed_letter_p": 2.3823696437830222e-07},
    {"index": 151, "printed_letter": "C", "argmax_token": "C", "argmax_letter_is": "printed", "gold_letter_p": 3.86770952900406e-05, "printed_letter_p": 0.8519196510314941},
    {"index": 152, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.8144715330931094e-12, "printed_letter_p": 1.7560010112660507e-09},
    {"index": 153, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999810457229614, "printed_letter_p": 1.6701382264727727e-05},
    {"index": 154, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9525212645530701, "printed_letter_p": 0.047423239797353745},
    {"index": 155, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.5621119141578674, "printed_letter_p": 0.4377732276916504},
    {"index": 156, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 3.5046375523872797e-12, "printed_letter_p": 0.22269926965236664},
    {"index": 157, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.001926734228618443, "printed_letter_p": 9.339596018223192e-14},
    {"index": 158, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9997918605804443, "printed_letter_p": 0.00020342606876511127},
    {"index": 159, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 3.4424770840998584e-14, "printed_letter_p": 1.0},
    {"index": 160, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9626731276512146, "printed_letter_p": 8.379064213575194e-15},
    {"index": 161, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.999494731426239, "printed_letter_p": 7.481400825781748e-05},
    {"index": 162, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 0.05984775349497795, "printed_letter_p": 0.00382593902759254},
    {"index": 163, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9998416304588318, "printed_letter_p": 1.5425669368154121e-13},
    {"index": 164, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.027560925111174583, "printed_letter_p": 0.0017619110876694322},
    {"index": 165, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999997615814209, "printed_letter_p": 1.3887944613766301e-11},
    {"index": 166, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "neither", "gold_letter_p": 0.0003549146931618452, "printed_letter_p": 7.919217750895768e-05},
    {"index": 167, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.00041449101991020143, "printed_letter_p": 2.737981574796322e-08},
    {"index": 168, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999993443489075, "printed_letter_p": 6.475945610873168e-07},
    {"index": 169, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 3.8941720958973747e-07, "printed_letter_p": 0.9914221167564392},
    {"index": 170, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.0018921383889392018, "printed_letter_p": 0.9801519513130188},
    {"index": 171, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9980723261833191, "printed_letter_p": 8.299260230160144e-07},
    {"index": 172, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9757981896400452, "printed_letter_p": 0.022948576137423515},
    {"index": 173, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 7.1507010382387826e-12, "printed_letter_p": 1.061258081413996e-09},
    {"index": 174, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 3.266131668507727e-13},
    {"index": 175, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.8553879499449977e-07, "printed_letter_p": 1.1253496268182062e-07},
    {"index": 176, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999991059303284, "printed_letter_p": 8.315279274029308e-07},
    {"index": 177, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999996423721313, "printed_letter_p": 3.92786347447327e-07},
    {"index": 178, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9997005462646484, "printed_letter_p": 0.00020340745686553419},
    {"index": 179, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 6.347402177198092e-07, "printed_letter_p": 0.980150043964386},
    {"index": 180, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 3.266131668507727e-13},
    {"index": 181, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.0815941892117209e-11, "printed_letter_p": 6.5602007333354084e-12},
    {"index": 182, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.06295617669820786, "printed_letter_p": 0.006635531783103943},
    {"index": 183, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9997454881668091, "printed_letter_p": 7.192308082437648e-09},
    {"index": 184, "printed_letter": "C", "argmax_token": "C", "argmax_letter_is": "printed", "gold_letter_p": 0.010142061859369278, "printed_letter_p": 0.9129594564437866},
    {"index": 185, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 3.53562536474783e-05, "printed_letter_p": 0.9999645948410034},
    {"index": 186, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999963045120239, "printed_letter_p": 3.726638851730968e-06},
    {"index": 187, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.7287455797195435, "printed_letter_p": 0.26809051632881165},
    {"index": 188, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.00019976864859927446, "printed_letter_p": 0.017982609570026398},
    {"index": 189, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 3.4680469980230555e-05, "printed_letter_p": 0.9808517098426819},
    {"index": 190, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 1.7603379092179239e-06, "printed_letter_p": 0.9999955892562866},
    {"index": 191, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.4376674294471741, "printed_letter_p": 0.00011434436601120979},
    {"index": 192, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999545812606812, "printed_letter_p": 2.0610591011660517e-09},
    {"index": 193, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 6.144112830952508e-06, "printed_letter_p": 0.9999836683273315},
    {"index": 194, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 3.581747953784742e-10},
    {"index": 195, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 2.898909770010505e-06, "printed_letter_p": 1.1240303621207204e-07},
    {"index": 196, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.06235923618078232, "printed_letter_p": 0.7596909999847412},
    {"index": 197, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999997615814209, "printed_letter_p": 1.2015425275829078e-13},
    {"index": 198, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.62611098224923e-14},
    {"index": 199, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999935626983643, "printed_letter_p": 1.1861052584549725e-08},
    {"index": 200, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9043543338775635, "printed_letter_p": 0.05781344324350357},
    {"index": 201, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 4.420228560345768e-14},
    {"index": 202, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 7.582560135332983e-10},
    {"index": 203, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9930320978164673, "printed_letter_p": 0.0002594381512608379},
    {"index": 204, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9994471669197083, "printed_letter_p": 1.9544868834486806e-08},
    {"index": 205, "printed_letter": "C", "argmax_token": "C", "argmax_letter_is": "printed", "gold_letter_p": 4.058040847798594e-10, "printed_letter_p": 0.9998490810394287},
    {"index": 206, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 2.1724398668876432e-10},
    {"index": 207, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999998807907104, "printed_letter_p": 5.384939998250016e-13},
    {"index": 208, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9959220886230469, "printed_letter_p": 7.857151103962678e-06},
    {"index": 209, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.37708380818367004, "printed_letter_p": 0.48418518900871277},
    {"index": 210, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.5125188877038631e-15},
    {"index": 211, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.22071518003940582, "printed_letter_p": 0.7703716158866882},
    {"index": 212, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 2.5937387654328958e-11, "printed_letter_p": 0.9996647238731384},
    {"index": 213, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 3.224186784223093e-08},
    {"index": 214, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 5.810633592773229e-05, "printed_letter_p": 0.0031724986620247364},
    {"index": 215, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999982118606567, "printed_letter_p": 1.7603430251256214e-06},
    {"index": 216, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0011695103021338582, "printed_letter_p": 1.0803282747551268e-11},
    {"index": 217, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999995231628418, "printed_letter_p": 5.043476676291903e-07},
    {"index": 218, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9992449879646301, "printed_letter_p": 2.509103147474434e-08},
    {"index": 219, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 1.1861120086109622e-08, "printed_letter_p": 0.9999997615814209},
    {"index": 220, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "neither", "gold_letter_p": 0.000542503665201366, "printed_letter_p": 0.00042250228580087423},
    {"index": 221, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "neither", "gold_letter_p": 1.3709578752241214e-06, "printed_letter_p": 9.237432152531255e-09},
    {"index": 222, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9970459342002869, "printed_letter_p": 0.0019247516756877303},
    {"index": 223, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "neither", "gold_letter_p": 9.23744991609965e-09, "printed_letter_p": 3.0590203436986485e-07},
    {"index": 224, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.03072594292461872, "printed_letter_p": 2.2998931399342837e-06},
    {"index": 225, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 7.569179727440201e-10, "printed_letter_p": 0.9982362389564514},
    {"index": 226, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.5613932013511658, "printed_letter_p": 0.4372135102748871},
    {"index": 227, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.09534943848848343, "printed_letter_p": 0.9046502113342285},
    {"index": 228, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9857382774353027, "printed_letter_p": 0.00015620142221450806},
    {"index": 229, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 3.534101415425539e-05, "printed_letter_p": 0.999534010887146},
    {"index": 230, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "neither", "gold_letter_p": 0.01093009952455759, "printed_letter_p": 0.004020958673208952},
    {"index": 231, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999993443489075, "printed_letter_p": 5.905304023556823e-10},
    {"index": 232, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9947799444198608, "printed_letter_p": 6.656655782144583e-10},
    {"index": 233, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9399130940437317, "printed_letter_p": 2.239220435740208e-07},
    {"index": 234, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 5.038875769969309e-07, "printed_letter_p": 0.9990878105163574},
    {"index": 235, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.001926734228618443, "printed_letter_p": 0.9980729222297668},
    {"index": 236, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9626635313034058, "printed_letter_p": 0.03732651472091675},
    {"index": 237, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.849633514881134, "printed_letter_p": 0.14764416217803955},
    {"index": 238, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.0603575851565739e-13},
    {"index": 239, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.5229980832032197e-08},
    {"index": 240, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.995987594127655, "printed_letter_p": 0.0024688057601451874},
    {"index": 241, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 0.022961437702178955, "printed_letter_p": 0.0006933753611519933},
    {"index": 242, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9947797656059265, "printed_letter_p": 0.005220125894993544},
    {"index": 243, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.851952850818634, "printed_letter_p": 2.8951616659611545e-09},
    {"index": 244, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 6.914400150527522e-13},
    {"index": 245, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.6198112368583679, "printed_letter_p": 0.004176255781203508},
    {"index": 246, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999921917915344, "printed_letter_p": 7.889264452387579e-06},
    {"index": 247, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "neither", "gold_letter_p": 2.6413540243908074e-09, "printed_letter_p": 0.22269004583358765},
    {"index": 248, "printed_letter": "C", "argmax_token": "C", "argmax_letter_is": "printed", "gold_letter_p": 2.2603121578868013e-06, "printed_letter_p": 0.9999926090240479},
    {"index": 249, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999985694885254, "printed_letter_p": 4.139929643542928e-08},
    {"index": 250, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 4.363462480228009e-09},
    {"index": 251, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999998807907104, "printed_letter_p": 1.1253517584464134e-07},
    {"index": 252, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.22270016372203827, "printed_letter_p": 0.7772998809814453},
    {"index": 253, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999963045120239, "printed_letter_p": 4.3334226757353687e-16},
    {"index": 254, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "neither", "gold_letter_p": 5.313484408020486e-08, "printed_letter_p": 0.0004305562761146575},
    {"index": 255, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.002022465690970421, "printed_letter_p": 0.18205656111240387},
    {"index": 256, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.5800133553942053e-12, "printed_letter_p": 0.047425877302885056},
    {"index": 257, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 4.5990555808117506e-10, "printed_letter_p": 1.0},
    {"index": 258, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.014063485898077488, "printed_letter_p": 2.1418659901240034e-10},
    {"index": 259, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 5.905304023556823e-10},
    {"index": 260, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 7.483748777303845e-05, "printed_letter_p": 1.3437846391184394e-08},
    {"index": 261, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 2.646573848963385e-09, "printed_letter_p": 0.9999996423721313},
    {"index": 262, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.006692851427942514, "printed_letter_p": 3.375522528159536e-09},
    {"index": 263, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 0.012286732904613018, "printed_letter_p": 0.3168789744377136},
    {"index": 264, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.999995231628418, "printed_letter_p": 3.224174704996585e-08},
    {"index": 265, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.999977707862854, "printed_letter_p": 3.3981901736979125e-09},
    {"index": 266, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999039173126221, "printed_letter_p": 9.610239794710651e-05},
    {"index": 267, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9997379779815674, "printed_letter_p": 8.313106718560448e-07},
    {"index": 268, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999991059303284, "printed_letter_p": 3.9278594954339496e-07},
    {"index": 269, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 1.8553915026586765e-07, "printed_letter_p": 0.9999997615814209},
    {"index": 270, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "neither", "gold_letter_p": 0.02931223250925541, "printed_letter_p": 5.438563821513753e-09},
    {"index": 271, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999998807907104, "printed_letter_p": 8.764248349280024e-08},
    {"index": 272, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 5.315785500670245e-08},
    {"index": 273, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999251961708069, "printed_letter_p": 7.581996142036473e-10},
    {"index": 274, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999977350234985, "printed_letter_p": 6.560187722909339e-12},
    {"index": 275, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 1.3347949789022096e-05, "printed_letter_p": 0.3775140643119812},
    {"index": 276, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.8807970285415649, "printed_letter_p": 3.693881951618433e-13},
    {"index": 277, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 0.00521968025714159, "printed_letter_p": 1.9069999745990884e-10},
    {"index": 278, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 6.305116853596367e-16},
    {"index": 279, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9705373048782349, "printed_letter_p": 0.0001537926436867565},
    {"index": 280, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9046487212181091, "printed_letter_p": 0.0953492820262909},
    {"index": 281, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 7.484618981834501e-05, "printed_letter_p": 3.9005399658873646e-14},
    {"index": 282, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 9.610239794710651e-05, "printed_letter_p": 0.9999039173126221},
    {"index": 283, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.266416662428502e-14},
    {"index": 284, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 9.23744991609965e-09},
    {"index": 285, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999998807907104, "printed_letter_p": 8.878265418850451e-13},
    {"index": 286, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 6.690552556420926e-10, "printed_letter_p": 5.8285659179091454e-05},
    {"index": 287, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9933071136474609, "printed_letter_p": 0.006692851427942514},
    {"index": 288, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.783247334519178e-11},
    {"index": 289, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9525741338729858, "printed_letter_p": 0.047425877302885056},
    {"index": 290, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999478459358215, "printed_letter_p": 4.539754809229635e-05},
    {"index": 291, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.5107485888441016e-15, "printed_letter_p": 1.0591165124822569e-13},
    {"index": 292, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.8175399899482727, "printed_letter_p": 5.023141056881286e-06},
    {"index": 293, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.0001584362325957045, "printed_letter_p": 0.9998413920402527},
    {"index": 294, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.0001974651968339458, "printed_letter_p": 0.9704955816268921},
    {"index": 295, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9933066964149475, "printed_letter_p": 1.2831337554974898e-12},
    {"index": 296, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 4.192244153818775e-13, "printed_letter_p": 1.69127212235054e-10},
    {"index": 297, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9946699738502502, "printed_letter_p": 0.005219548474997282},
    {"index": 298, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.8921924233436584, "printed_letter_p": 0.0010446500964462757},
    {"index": 299, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.14804720878601074, "printed_letter_p": 1.4414161531028924e-10},
    {"index": 300, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.999995231628418, "printed_letter_p": 4.785094461112749e-06},
    {"index": 301, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9998766779899597, "printed_letter_p": 0.00012339462409727275},
    {"index": 302, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 1.0603575851565739e-13, "printed_letter_p": 1.0},
    {"index": 303, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9705564379692078, "printed_letter_p": 0.029308263212442398},
    {"index": 304, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 1.5229980832032197e-08, "printed_letter_p": 0.9999998807907104},
    {"index": 305, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 3.054429100757261e-07, "printed_letter_p": 0.9984984397888184},
    {"index": 306, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9947625994682312, "printed_letter_p": 1.0077041224576533e-05},
    {"index": 307, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 6.224144116773189e-11},
    {"index": 308, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.01405754592269659, "printed_letter_p": 0.9855102300643921},
    {"index": 309, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.21016819775104523, "printed_letter_p": 0.5712963342666626},
    {"index": 310, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9947736859321594, "printed_letter_p": 4.727358912312574e-13},
    {"index": 311, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999921917915344, "printed_letter_p": 1.2501434332179429e-09},
    {"index": 312, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.17801275849342346, "printed_letter_p": 0.7977977991104126},
    {"index": 313, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.6918980105806725e-10},
    {"index": 314, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.6583145447113257e-12, "printed_letter_p": 3.0981393665807655e-12},
    {"index": 315, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.573710259328287e-11},
    {"index": 316, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.977022647857666, "printed_letter_p": 0.022977372631430626},
    {"index": 317, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0024708728305995464, "printed_letter_p": 3.5703640044459917e-10},
    {"index": 318, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.07585810124874115, "printed_letter_p": 0.9241408109664917},
    {"index": 319, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999997615814209, "printed_letter_p": 5.602796449011294e-09},
    {"index": 320, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "neither", "gold_letter_p": 1.847982616709487e-06, "printed_letter_p": 0.1824250966310501},
    {"index": 321, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.0005524272564798594, "printed_letter_p": 0.998812198638916},
    {"index": 322, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.047425828874111176, "printed_letter_p": 0.9525731801986694},
    {"index": 323, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9706720113754272, "printed_letter_p": 1.621186856937129e-05},
    {"index": 324, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 1.4447500973346905e-07, "printed_letter_p": 0.9998403787612915},
    {"index": 325, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999722838401794, "printed_letter_p": 2.753568878688384e-05},
    {"index": 326, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 3.510866293868209e-12, "printed_letter_p": 0.9998416304588318},
    {"index": 327, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9996638894081116, "printed_letter_p": 8.875285489179374e-13},
    {"index": 328, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9206606149673462, "printed_letter_p": 4.405470463098027e-06},
    {"index": 329, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.622459352016449, "printed_letter_p": 1.5022197895342426e-12},
    {"index": 330, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.993296205997467, "printed_letter_p": 0.00669277785345912},
    {"index": 331, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.970632791519165, "printed_letter_p": 0.006540071684867144},
    {"index": 332, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0005510255577974021, "printed_letter_p": 0.0031709333416074514},
    {"index": 333, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.3208213150501251, "printed_letter_p": 0.6791786551475525},
    {"index": 334, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.5617997050285339, "printed_letter_p": 7.307497980946209e-06},
    {"index": 335, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 0.04737303406000137, "printed_letter_p": 0.9515128135681152},
    {"index": 336, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999896287918091, "printed_letter_p": 1.0129986549145542e-05},
    {"index": 337, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.008577480912208557, "printed_letter_p": 1.4325844688301004e-07},
    {"index": 338, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "neither", "gold_letter_p": 4.537210043054074e-05, "printed_letter_p": 5.825893094879575e-05},
    {"index": 339, "printed_letter": "C", "argmax_token": "C", "argmax_letter_is": "printed", "gold_letter_p": 0.11885283887386322, "printed_letter_p": 0.8782103061676025},
    {"index": 340, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9914219975471497, "printed_letter_p": 5.000215992367885e-07},
    {"index": 341, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999038577079773, "printed_letter_p": 2.6463211622029803e-09},
    {"index": 342, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9770199060440063, "printed_letter_p": 4.4933670673152903e-10},
    {"index": 343, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999039173126221, "printed_letter_p": 6.913740955606651e-13},
    {"index": 344, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 0.49976855516433716, "printed_letter_p": 6.500638392026303e-06},
    {"index": 345, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 8.764248349280024e-08, "printed_letter_p": 3.0590231858695915e-07},
    {"index": 346, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.18242549896240234, "printed_letter_p": 0.8175744414329529},
    {"index": 347, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 2.061153470123145e-09},
    {"index": 348, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999985694885254, "printed_letter_p": 1.3709578752241214e-06},
    {"index": 349, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9446293711662292, "printed_letter_p": 0.04703032225370407},
    {"index": 350, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999724626541138, "printed_letter_p": 2.753568878688384e-05},
    {"index": 351, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999998807907104, "printed_letter_p": 3.3982678893096363e-09},
    {"index": 352, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 5.602796449011294e-09},
    {"index": 353, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9997965693473816, "printed_letter_p": 2.2443189613609998e-13},
    {"index": 354, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 3.3982678893096363e-09, "printed_letter_p": 0.9999993443489075},
    {"index": 355, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9913273453712463, "printed_letter_p": 1.5097889161097555e-08},
    {"index": 356, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.6695665181032382e-05, "printed_letter_p": 0.9996386766433716},
    {"index": 357, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0013582395622506738, "printed_letter_p": 3.594679241769594e-12},
    {"index": 358, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9819797277450562, "printed_letter_p": 9.070988404857872e-09},
    {"index": 359, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.999290406703949, "printed_letter_p": 4.8439304650704784e-11},
    {"index": 360, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.999569296836853, "printed_letter_p": 0.0004305568872950971},
    {"index": 361, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9955027103424072, "printed_letter_p": 0.0004288053314667195},
    {"index": 362, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 7.484611705876887e-05, "printed_letter_p": 1.3708546475754702e-06},
    {"index": 363, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9585129022598267, "printed_letter_p": 0.01064811646938324},
    {"index": 364, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9355458617210388, "printed_letter_p": 0.04657808691263199},
    {"index": 365, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 4.139937814784389e-08},
    {"index": 366, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 4.363462480228009e-09},
    {"index": 367, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 7.551702596586551e-10, "printed_letter_p": 2.163599022164675e-10},
    {"index": 368, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.037237875163555145, "printed_letter_p": 0.9603775143623352},
    {"index": 369, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 5.2699659136123955e-05, "printed_letter_p": 0.0006420132704079151},
    {"index": 370, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999985694885254, "printed_letter_p": 2.172435703551301e-10},
    {"index": 371, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999448657035828, "printed_letter_p": 2.7534926630323753e-05},
    {"index": 372, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9945625066757202, "printed_letter_p": 0.005218985956162214},
    {"index": 373, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9235357046127319, "printed_letter_p": 0.07580843567848206},
    {"index": 374, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999997615814209, "printed_letter_p": 8.423464183116014e-12},
    {"index": 375, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 0.0003324745048303157, "printed_letter_p": 0.9910928606987},
    {"index": 376, "printed_letter": "C", "argmax_token": "C", "argmax_letter_is": "printed", "gold_letter_p": 1.522757031580113e-08, "printed_letter_p": 0.9998412132263184},
    {"index": 377, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9968233704566956, "printed_letter_p": 0.0031726695597171783},
    {"index": 378, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9914224743843079, "printed_letter_p": 1.0173867998064523e-10},
    {"index": 379, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 2.646573848963385e-09},
    {"index": 380, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.029312163591384888, "printed_letter_p": 3.5925185352600475e-13},
    {"index": 381, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999938607215881, "printed_letter_p": 6.8255644691817e-08},
    {"index": 382, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999963045120239, "printed_letter_p": 3.726638851730968e-06},
    {"index": 383, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.001411054632626474, "printed_letter_p": 0.9385510087013245},
    {"index": 384, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999997615814209, "printed_letter_p": 1.3887944613766301e-11},
    {"index": 385, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999936819076538, "printed_letter_p": 2.4616828020462833e-10},
    {"index": 386, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.999987006187439, "printed_letter_p": 1.3007123015995603e-05},
    {"index": 387, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 3.53562536474783e-05, "printed_letter_p": 0.9999645948410034},
    {"index": 388, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.5941832399727815e-16},
    {"index": 389, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.999290406703949, "printed_letter_p": 6.426831994105903e-14},
    {"index": 390, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9046123027801514, "printed_letter_p": 0.09534543752670288},
    {"index": 391, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9914147853851318, "printed_letter_p": 0.008577419444918633},
    {"index": 392, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999963045120239, "printed_letter_p": 2.5109894608021932e-08},
    {"index": 393, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.008577484637498856, "printed_letter_p": 0.9914223551750183},
    {"index": 394, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999998807907104, "printed_letter_p": 1.266416662428502e-14},
    {"index": 395, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 0.004069926682859659, "printed_letter_p": 3.210900345607115e-08},
    {"index": 396, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9996350407600403, "printed_letter_p": 1.3002547348150983e-05},
    {"index": 397, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999971389770508, "printed_letter_p": 4.5990466990275536e-10},
    {"index": 398, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999545812606812, "printed_letter_p": 4.5397850044537336e-05},
    {"index": 399, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9755892157554626, "printed_letter_p": 0.022943658754229546},
    {"index": 400, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 2.940077695190446e-11},
    {"index": 401, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "neither", "gold_letter_p": 0.017144346609711647, "printed_letter_p": 0.04660315811634064},
    {"index": 402, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9994454383850098, "printed_letter_p": 7.830694100964541e-13},
    {"index": 403, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999991059303284, "printed_letter_p": 8.315279274029308e-07},
    {"index": 404, "printed_letter": "C", "argmax_token": "C", "argmax_letter_is": "printed", "gold_letter_p": 0.036821234971284866, "printed_letter_p": 0.9496320486068726},
    {"index": 405, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.03732682392001152, "printed_letter_p": 4.2005767753039436e-09},
    {"index": 406, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.11112026870250702, "printed_letter_p": 0.8210738897323608},
    {"index": 407, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.0007096703629940748, "printed_letter_p": 0.999290406703949},
    {"index": 408, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.2501528701136522e-09},
    {"index": 409, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999992847442627, "printed_letter_p": 6.475945610873168e-07},
    {"index": 410, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 4.69857423013309e-06, "printed_letter_p": 0.9819141030311584},
    {"index": 411, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999785423278809, "printed_letter_p": 1.9809673378664433e-13},
    {"index": 412, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.00407007010653615, "printed_letter_p": 5.2940617223384834e-08},
    {"index": 413, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.0808270077544702e-11, "printed_letter_p": 5.598822738761555e-09},
    {"index": 414, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 4.355056315574757e-09, "printed_letter_p": 0.9980732202529907},
    {"index": 415, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.00020342702919151634, "printed_letter_p": 0.9997965693473816},
    {"index": 416, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.0395379134185484e-15},
    {"index": 417, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.001926734228618443, "printed_letter_p": 7.039292759802862e-11},
    {"index": 418, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9768284559249878, "printed_letter_p": 3.6876557363285656e-11},
    {"index": 419, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 2.988199554465609e-08, "printed_letter_p": 0.5621368885040283},
    {"index": 420, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.02931222692131996, "printed_letter_p": 0.9706876873970032},
    {"index": 421, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9988164901733398, "printed_letter_p": 0.0005524296429939568},
    {"index": 422, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0051630702801048756, "printed_letter_p": 1.393811288608049e-09},
    {"index": 423, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9858156442642212, "printed_letter_p": 8.927621142351683e-11},
    {"index": 424, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 0.03388829901814461, "printed_letter_p": 0.8739908337593079},
    {"index": 425, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.008577301166951656, "printed_letter_p": 0.9914011359214783},
    {"index": 426, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 6.199302737819323e-10, "printed_letter_p": 9.200581274626529e-08},
    {"index": 427, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.8470885753631592, "printed_letter_p": 1.6565380178690248e-08},
    {"index": 428, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 6.5602007333354084e-12},
    {"index": 429, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999963045120239, "printed_letter_p": 4.363445604838034e-09},
    {"index": 430, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 2.2897348947448215e-11},
    {"index": 431, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999417066574097, "printed_letter_p": 1.02612730812357e-10},
    {"index": 432, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.1032560420787263e-09},
    {"index": 433, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 1.0600805715015038e-13, "printed_letter_p": 5.903761368664107e-10},
    {"index": 434, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9998482465744019, "printed_letter_p": 6.474970177805517e-07},
    {"index": 435, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 6.224144116773189e-11},
    {"index": 436, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.1480174958705902, "printed_letter_p": 2.3455040718545206e-05},
    {"index": 437, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 5.8291272580390796e-05, "printed_letter_p": 1.6260149287130113e-14},
    {"index": 438, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9975274205207825, "printed_letter_p": 0.0024726230185478926},
    {"index": 439, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9996647238731384, "printed_letter_p": 2.7337804329313764e-12},
    {"index": 440, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 0.3207271993160248, "printed_letter_p": 2.6669394515010936e-07},
    {"index": 441, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.7420887351036072, "printed_letter_p": 0.1289556920528412},
    {"index": 442, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 2.510999053129126e-08},
    {"index": 443, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 3.224186784223093e-08},
    {"index": 444, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "neither", "gold_letter_p": 0.22922340035438538, "printed_letter_p": 0.10827746242284775},
    {"index": 445, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 5.043433475293568e-07, "printed_letter_p": 0.9999917149543762},
    {"index": 446, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999785423278809, "printed_letter_p": 2.1444959202199243e-05},
    {"index": 447, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.010986910201609135, "printed_letter_p": 0.9890101552009583},
    {"index": 448, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.6791441440582275, "printed_letter_p": 0.32080498337745667},
    {"index": 449, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.1606798619031906, "printed_letter_p": 0.09745724499225616},
    {"index": 450, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.7303828001022339, "printed_letter_p": 0.0004039632622152567},
    {"index": 451, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.004070138093084097, "printed_letter_p": 5.881272135965787e-10},
    {"index": 452, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 4.5390406739898026e-05, "printed_letter_p": 0.9997900128364563},
    {"index": 453, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9706254005432129, "printed_letter_p": 0.029310347512364388},
    {"index": 454, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999645948410034, "printed_letter_p": 3.53562536474783e-05},
    {"index": 455, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.3614455428908462e-13, "printed_letter_p": 5.8291272580390796e-05},
    {"index": 456, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9997386336326599, "printed_letter_p": 1.8549066282957938e-07},
    {"index": 457, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999785423278809, "printed_letter_p": 1.6918624834438845e-10},
    {"index": 458, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 0.1478041261434555, "printed_letter_p": 0.0016419549938291311},
    {"index": 459, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 7.582560135332983e-10, "printed_letter_p": 1.0},
    {"index": 460, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9977245926856995, "printed_letter_p": 0.00033469920163042843},
    {"index": 461, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 8.302767469103856e-07, "printed_letter_p": 7.422487971475711e-12},
    {"index": 462, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.4637784257268138e-12},
    {"index": 463, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999997615814209, "printed_letter_p": 2.940077695190446e-11},
    {"index": 464, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999988079071045, "printed_letter_p": 2.0879639976625203e-14},
    {"index": 465, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 9.66920997991939e-17},
    {"index": 466, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.6652402877807617, "printed_letter_p": 0.0900304764509201},
    {"index": 467, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.7106568217277527, "printed_letter_p": 5.214950533627416e-07},
    {"index": 468, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9947799444198608, "printed_letter_p": 0.005220125894993544},
    {"index": 469, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999991059303284, "printed_letter_p": 2.510999053129126e-08},
    {"index": 470, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999998807907104, "printed_letter_p": 4.363462480228009e-09},
    {"index": 471, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999239444732666, "printed_letter_p": 1.067622520167788e-06},
    {"index": 472, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.3007098459638655e-05, "printed_letter_p": 1.444958144247721e-07},
    {"index": 473, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999724626541138, "printed_letter_p": 7.193940998462267e-09},
    {"index": 474, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999978542327881, "printed_letter_p": 1.7603430251256214e-06},
    {"index": 475, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0004305568872950971, "printed_letter_p": 2.5425692909593345e-13},
    {"index": 476, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9964935183525085, "printed_letter_p": 4.125418229250499e-08},
    {"index": 477, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 3.098819161342914e-12},
    {"index": 478, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.7410028476660955e-06, "printed_letter_p": 0.989011287689209},
    {"index": 479, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 0.060086462646722794, "printed_letter_p": 2.7279211280983873e-06},
    {"index": 480, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 5.602796449011294e-09},
    {"index": 481, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999998807907104, "printed_letter_p": 4.139937814784389e-08},
    {"index": 482, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999656677246094, "printed_letter_p": 2.7535503249964677e-05},
    {"index": 483, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0019267332972958684, "printed_letter_p": 2.7840943439549903e-10},
    {"index": 484, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.005220066290348768, "printed_letter_p": 7.848052518966142e-06},
    {"index": 485, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9820012450218201, "printed_letter_p": 1.2773181879310869e-05},
    {"index": 486, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.010985584929585457, "printed_letter_p": 1.0485778640777904e-13},
    {"index": 487, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.0009102220647037029, "printed_letter_p": 0.9981797337532043},
    {"index": 488, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 7.532635208917782e-06, "printed_letter_p": 0.3099743127822876},
    {"index": 489, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.009689952246844769, "printed_letter_p": 0.11804778128862381},
    {"index": 490, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9988291263580322, "printed_letter_p": 1.3161091660940372e-10},
    {"index": 491, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 0.4378223717212677, "printed_letter_p": 2.6900734155788086e-06},
    {"index": 492, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 2.885303385102844e-10, "printed_letter_p": 0.7109015583992004},
    {"index": 493, "printed_letter": "C", "argmax_token": "C", "argmax_letter_is": "printed", "gold_letter_p": 0.06008659303188324, "printed_letter_p": 0.9399124979972839},
    {"index": 494, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999703764915466, "printed_letter_p": 4.420093373887386e-14},
    {"index": 495, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 0.1597318947315216, "printed_letter_p": 0.7158686518669128},
    {"index": 496, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999991059303284, "printed_letter_p": 2.940077695190446e-11},
    {"index": 497, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.015364313498139381, "printed_letter_p": 0.8388631939888},
    {"index": 498, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 7.137028660508804e-06, "printed_letter_p": 0.9046438932418823},
    {"index": 499, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9706543684005737, "printed_letter_p": 0.029311228543519974}
   ]
  },
  "Qwen3-14B_no_thinking": {
   "model": "Qwen/Qwen3-14B",
   "setting": "no_thinking",
   "lm_polygraph_revision": "32cdf4a7ef6fdf048accc471329fe68330e20f6f",
   "dataset": "LM-Polygraph/mmlu, simple_instruct, test split",
   "items": 500,
   "subsample_seed": 1,
   "wrong_letter_seed": 0,
   "rows": [
    {"index": 0, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 4.5397850044537336e-05, "printed_letter_p": 8.314906381201581e-07},
    {"index": 1, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 4.363462480228009e-09},
    {"index": 2, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9998399019241333, "printed_letter_p": 0.00015843594155739993},
    {"index": 3, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.962672770023346, "printed_letter_p": 1.0833451113967385e-07},
    {"index": 4, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.0007096703629940748, "printed_letter_p": 0.9992902278900146},
    {"index": 5, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 2.0529270727820403e-08, "printed_letter_p": 0.18242521584033966},
    {"index": 6, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0600350983440876, "printed_letter_p": 0.0006669295835308731},
    {"index": 7, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 6.224144116773189e-11},
    {"index": 8, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.8518378734588623, "printed_letter_p": 0.00013498331827577204},
    {"index": 9, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0002611897944007069, "printed_letter_p": 1.7598830481801997e-06},
    {"index": 10, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.4448713159254112e-07, "printed_letter_p": 7.484618981834501e-05},
    {"index": 11, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9997962713241577, "printed_letter_p": 2.3818836325517623e-07},
    {"index": 12, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 3.3982678893096363e-09},
    {"index": 13, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 2.1724398668876432e-10, "printed_letter_p": 0.9999993443489075},
    {"index": 14, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.005220093764364719, "printed_letter_p": 6.112104074418312e-06},
    {"index": 15, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 6.144147846498527e-06, "printed_letter_p": 4.785067176271696e-06},
    {"index": 16, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.5621762871742249, "printed_letter_p": 0.4378233551979065},
    {"index": 17, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.0815941892117209e-11, "printed_letter_p": 1.0},
    {"index": 18, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9933070540428162, "printed_letter_p": 0.006692851427942514},
    {"index": 19, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9993510842323303, "printed_letter_p": 9.604925435269251e-05},
    {"index": 20, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.5621764659881592, "printed_letter_p": 0.43782350420951843},
    {"index": 21, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0005527534522116184, "printed_letter_p": 4.537279164651409e-05},
    {"index": 22, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.2689403295516968, "printed_letter_p": 1.2869110150859342e-06},
    {"index": 23, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.939913272857666, "printed_letter_p": 1.3581558278019656e-07},
    {"index": 24, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 2.2896956899942644e-11, "printed_letter_p": 0.9999833703041077},
    {"index": 25, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.32081660628318787, "printed_letter_p": 1.4565051060344558e-05},
    {"index": 26, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9998354315757751, "printed_letter_p": 0.00015843518485780805},
    {"index": 27, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "neither", "gold_letter_p": 0.008564631454646587, "printed_letter_p": 1.002815679385094e-05},
    {"index": 28, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.120857064051961e-06, "printed_letter_p": 0.1824248731136322},
    {"index": 29, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.14024437963962555, "printed_letter_p": 0.23122389614582062},
    {"index": 30, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.8519425988197327, "printed_letter_p": 1.1081468073825818e-05},
    {"index": 31, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9914196729660034, "printed_letter_p": 2.877417500712909e-06},
    {"index": 32, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.001926734228618443, "printed_letter_p": 0.9980732202529907},
    {"index": 33, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.4999980032444, "printed_letter_p": 3.944645413866965e-06},
    {"index": 34, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 1.676097628744433e-11, "printed_letter_p": 0.9399133324623108},
    {"index": 35, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0953424796462059, "printed_letter_p": 6.770978507120162e-05},
    {"index": 36, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.6918980105806725e-10},
    {"index": 37, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.5, "printed_letter_p": 0.5},
    {"index": 38, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.8553915026586765e-07, "printed_letter_p": 0.9999995231628418},
    {"index": 39, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.562176525592804, "printed_letter_p": 0.43782350420951843},
    {"index": 40, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.0019267332972958684, "printed_letter_p": 0.9980726838111877},
    {"index": 41, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.09534307569265366, "printed_letter_p": 4.106833875994198e-05},
    {"index": 42, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.939913272857666, "printed_letter_p": 1.743906636875181e-07},
    {"index": 43, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9959211945533752, "printed_letter_p": 7.857142918510363e-06},
    {"index": 44, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9988304972648621, "printed_letter_p": 0.0011695103021338582},
    {"index": 45, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 2.2897348947448215e-11},
    {"index": 46, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.06008664891123772, "printed_letter_p": 0.9399133324623108},
    {"index": 47, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0004305515321902931, "printed_letter_p": 1.3001530533074401e-05},
    {"index": 48, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9975272417068481, "printed_letter_p": 1.1225691309846297e-07},
    {"index": 49, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9820137023925781, "printed_letter_p": 0.01798621192574501},
    {"index": 50, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.04309873655438423, "printed_letter_p": 0.09124002605676651},
    {"index": 51, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9997358918190002, "printed_letter_p": 0.0002611895324662328},
    {"index": 52, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999963045120239, "printed_letter_p": 2.7894575538311983e-10},
    {"index": 53, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 2.2603251181863016e-06, "printed_letter_p": 9.237432152531255e-09},
    {"index": 54, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 7.57084062108504e-10, "printed_letter_p": 0.001501113991253078},
    {"index": 55, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 4.785094461112749e-06, "printed_letter_p": 0.9999951720237732},
    {"index": 56, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.047425877302885056, "printed_letter_p": 1.862822784914897e-08},
    {"index": 57, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.9555681518568235e-08},
    {"index": 58, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 7.889264452387579e-06, "printed_letter_p": 4.139906195632648e-08},
    {"index": 59, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 6.144007329567103e-06, "printed_letter_p": 0.9999662637710571},
    {"index": 60, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.007023716811090708, "printed_letter_p": 0.18114405870437622},
    {"index": 61, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.14804717898368835, "printed_letter_p": 2.0296668878927449e-07},
    {"index": 62, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999990463256836, "printed_letter_p": 3.0590203436986485e-07},
    {"index": 63, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.09534941613674164, "printed_letter_p": 0.904650092124939},
    {"index": 64, "printed_letter": "C", "argmax_token": "C", "argmax_letter_is": "printed", "gold_letter_p": 0.18232238292694092, "printed_letter_p": 0.8171122074127197},
    {"index": 65, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9241275191307068, "printed_letter_p": 0.075857013463974},
    {"index": 66, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 6.5602007333354084e-12, "printed_letter_p": 1.0},
    {"index": 67, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.26894140243530273, "printed_letter_p": 3.189948527548836e-09},
    {"index": 68, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.999796450138092, "printed_letter_p": 1.1251221110342158e-07},
    {"index": 69, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9706876873970032, "printed_letter_p": 1.4026241501596814e-07},
    {"index": 70, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.7772994041442871, "printed_letter_p": 6.463470185735787e-07},
    {"index": 71, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0953492596745491, "printed_letter_p": 9.658964472691878e-07},
    {"index": 72, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9990890622138977, "printed_letter_p": 9.229031761037731e-09},
    {"index": 73, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 3.978962558742749e-12, "printed_letter_p": 0.9999993443489075},
    {"index": 74, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9992902278900146, "printed_letter_p": 1.1245535347370605e-07},
    {"index": 75, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 6.14416512689786e-06, "printed_letter_p": 1.3709487802771037e-06},
    {"index": 76, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.022977372631430626, "printed_letter_p": 2.0137949086063145e-09},
    {"index": 77, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 2.372918714854677e-07, "printed_letter_p": 0.0024689200799912214},
    {"index": 78, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.970687747001648, "printed_letter_p": 4.018585286758025e-08},
    {"index": 79, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.0015011820942163467, "printed_letter_p": 0.998498797416687},
    {"index": 80, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.999887228012085, "printed_letter_p": 1.6699821571819484e-05},
    {"index": 81, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.4449803131810768e-07, "printed_letter_p": 0.9999998807907104},
    {"index": 82, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 1.0180502130197056e-07, "printed_letter_p": 0.9046503901481628},
    {"index": 83, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 3.927822262994596e-07, "printed_letter_p": 0.9999895691871643},
    {"index": 84, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 2.510999053129126e-08, "printed_letter_p": 1.0},
    {"index": 85, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 7.582560135332983e-10, "printed_letter_p": 0.9999997615814209},
    {"index": 86, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.03732682392001152, "printed_letter_p": 4.855211273024906e-07},
    {"index": 87, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 8.315279274029308e-07, "printed_letter_p": 0.9999991059303284},
    {"index": 88, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999039173126221, "printed_letter_p": 4.363046368638379e-09},
    {"index": 89, "printed_letter": "C", "argmax_token": "C", "argmax_letter_is": "printed", "gold_letter_p": 5.579995132620752e-09, "printed_letter_p": 0.9959298968315125},
    {"index": 90, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9997388124465942, "printed_letter_p": 0.00026119028916582465},
    {"index": 91, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 2.376453949182178e-07, "printed_letter_p": 0.002472597174346447},
    {"index": 92, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 5.042851398684434e-07, "printed_letter_p": 0.00012339450768195093},
    {"index": 93, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999996423721313, "printed_letter_p": 3.0590231858695915e-07},
    {"index": 94, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 5.602796449011294e-09},
    {"index": 95, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.001926734228618443, "printed_letter_p": 0.9980732202529907},
    {"index": 96, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999982118606567, "printed_letter_p": 1.5229952410322767e-08},
    {"index": 97, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 8.870174560138278e-13, "printed_letter_p": 0.0009110510000027716},
    {"index": 98, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 3.927856084828818e-07, "printed_letter_p": 0.9999978542327881},
    {"index": 99, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.8553915026586765e-07, "printed_letter_p": 6.825603549032166e-08},
    {"index": 100, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 8.764248349280024e-08, "printed_letter_p": 0.9999998807907104},
    {"index": 101, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 3.3982678893096363e-09},
    {"index": 102, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.027149027213454247, "printed_letter_p": 0.07379870861768723},
    {"index": 103, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.0024697384797036648, "printed_letter_p": 0.9963636994361877},
    {"index": 104, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.3887944613766301e-11},
    {"index": 105, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.3176514046531196e-10},
    {"index": 106, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 4.5990555808117506e-10},
    {"index": 107, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.00020340745686553419, "printed_letter_p": 9.608287655282766e-05},
    {"index": 108, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 5.905304023556823e-10},
    {"index": 109, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.622459352016449, "printed_letter_p": 1.5629943561634718e-08},
    {"index": 110, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.006691797636449337, "printed_letter_p": 0.00015737593639642},
    {"index": 111, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 4.5990555808117506e-10},
    {"index": 112, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.6791778802871704, "printed_letter_p": 0.3208209276199341},
    {"index": 113, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 5.552689253818244e-05, "printed_letter_p": 0.9525211453437805},
    {"index": 114, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9914178252220154, "printed_letter_p": 4.744049874716438e-06},
    {"index": 115, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.5229980832032197e-08},
    {"index": 116, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 2.9023092338320566e-06, "printed_letter_p": 6.475927420979133e-07},
    {"index": 117, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.999987006187439, "printed_letter_p": 1.5229776550995666e-08},
    {"index": 118, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0004305544134695083, "printed_letter_p": 6.141529411252122e-06},
    {"index": 119, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9994471669197083, "printed_letter_p": 0.0005527785397134721},
    {"index": 120, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.01798621192574501, "printed_letter_p": 0.9820137023925781},
    {"index": 121, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.008577484637498856, "printed_letter_p": 0.9914223551750183},
    {"index": 122, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.6052279505629485e-09},
    {"index": 123, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "neither", "gold_letter_p": 0.0040700798854231834, "printed_letter_p": 1.3653590258400072e-06},
    {"index": 124, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.6224589943885803, "printed_letter_p": 5.175926958145283e-07},
    {"index": 125, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "neither", "gold_letter_p": 5.8291272580390796e-05, "printed_letter_p": 5.6024651584607454e-09},
    {"index": 126, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 5.315785500670245e-08, "printed_letter_p": 1.0},
    {"index": 127, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.0024726230185478926, "printed_letter_p": 0.9975274205207825},
    {"index": 128, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9990890622138977, "printed_letter_p": 9.229031761037731e-09},
    {"index": 129, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999997615814209, "printed_letter_p": 2.646573848963385e-09},
    {"index": 130, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 2.2603230718232226e-06, "printed_letter_p": 8.315263926306216e-07},
    {"index": 131, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.3176489066513142e-10, "printed_letter_p": 3.0590203436986485e-07},
    {"index": 132, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.1861120086109622e-08},
    {"index": 133, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999990463256836, "printed_letter_p": 8.764248349280024e-08},
    {"index": 134, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.0526645155550796e-06, "printed_letter_p": 0.014063319191336632},
    {"index": 135, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 2.9023121896898374e-06, "printed_letter_p": 0.999997079372406},
    {"index": 136, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999997615814209, "printed_letter_p": 2.3823696437830222e-07},
    {"index": 137, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 2.2582653400604613e-06, "printed_letter_p": 0.9990867376327515},
    {"index": 138, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9997313618659973, "printed_letter_p": 0.0002611883101053536},
    {"index": 139, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999818801879883, "printed_letter_p": 1.670139863563236e-05},
    {"index": 140, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 5.043476676291903e-07, "printed_letter_p": 0.9999995231628418},
    {"index": 141, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999971389770508, "printed_letter_p": 4.847359319493094e-11},
    {"index": 142, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 2.061153470123145e-09, "printed_letter_p": 4.139937814784389e-08},
    {"index": 143, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9980530142784119, "printed_letter_p": 1.0110366019944195e-05},
    {"index": 144, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.999998927116394, "printed_letter_p": 5.315775553071944e-08},
    {"index": 145, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 2.5109942569656596e-08, "printed_letter_p": 0.9999985694885254},
    {"index": 146, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999997615814209, "printed_letter_p": 2.3823696437830222e-07},
    {"index": 147, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0031726830638945103, "printed_letter_p": 7.171308880060678e-09},
    {"index": 148, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 4.363462480228009e-09},
    {"index": 149, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.037326887249946594, "printed_letter_p": 5.684873682909597e-10},
    {"index": 150, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999980330467224, "printed_letter_p": 1.3709565109820687e-06},
    {"index": 151, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.8505504727363586, "printed_letter_p": 0.14780351519584656},
    {"index": 152, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 5.905079203394337e-10, "printed_letter_p": 3.7265074297465617e-06},
    {"index": 153, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.37753918766975403, "printed_letter_p": 3.824507075478323e-06},
    {"index": 154, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.3007123015995603e-05, "printed_letter_p": 0.9999864101409912},
    {"index": 155, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 2.3823605488360045e-07, "printed_letter_p": 0.9999960660934448},
    {"index": 156, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.5229980832032197e-08, "printed_letter_p": 0.9999998807907104},
    {"index": 157, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 4.539776637102477e-05, "printed_letter_p": 2.260221663163975e-06},
    {"index": 158, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9990875720977783, "printed_letter_p": 1.3697084568775608e-06},
    {"index": 159, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 7.287724433256357e-14, "printed_letter_p": 1.0},
    {"index": 160, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0001584362325957045, "printed_letter_p": 9.734659744964347e-10},
    {"index": 161, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999985694885254, "printed_letter_p": 1.067703010448895e-06},
    {"index": 162, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.5229980832032197e-08},
    {"index": 163, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999963045120239, "printed_letter_p": 9.237414388962861e-09},
    {"index": 164, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.424657938287055e-07, "printed_letter_p": 0.014063626527786255},
    {"index": 165, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999996423721313, "printed_letter_p": 1.9555681518568235e-08},
    {"index": 166, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.8129225373268127, "printed_letter_p": 0.005477428901940584},
    {"index": 167, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 3.7264683214743854e-06, "printed_letter_p": 3.535574796842411e-05},
    {"index": 168, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.9555681518568235e-08},
    {"index": 169, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.0815941892117209e-11, "printed_letter_p": 0.9999996423721313},
    {"index": 170, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 3.726638851730968e-06, "printed_letter_p": 0.9999963045120239},
    {"index": 171, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.3207944333553314, "printed_letter_p": 8.381024963455275e-05},
    {"index": 172, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.8130921125411987, "printed_letter_p": 0.18142537772655487},
    {"index": 173, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9959244728088379, "printed_letter_p": 3.71146575162129e-06},
    {"index": 174, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.6052279505629485e-09, "printed_letter_p": 1.5229980832032197e-08},
    {"index": 175, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0019266626331955194, "printed_letter_p": 1.0110193215950858e-05},
    {"index": 176, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999996423721313, "printed_letter_p": 8.764248349280024e-08},
    {"index": 177, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.7310584783554077, "printed_letter_p": 0.26894140243530273},
    {"index": 178, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9933071136474609, "printed_letter_p": 5.565295335685505e-09},
    {"index": 179, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 5.905259059524326e-10, "printed_letter_p": 6.14416512689786e-06},
    {"index": 180, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999997615814209, "printed_letter_p": 1.2501528701136522e-09},
    {"index": 181, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.3887944613766301e-11, "printed_letter_p": 9.23744991609965e-09},
    {"index": 182, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.029312066733837128, "printed_letter_p": 4.644826276489766e-06},
    {"index": 183, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9241400361061096, "printed_letter_p": 5.98468659518403e-07},
    {"index": 184, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.005216438323259354, "printed_letter_p": 0.0007059681811369956},
    {"index": 185, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 5.043476676291903e-07, "printed_letter_p": 0.9999995231628418},
    {"index": 186, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.999998927116394, "printed_letter_p": 1.067703010448895e-06},
    {"index": 187, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.1860577409095185e-08, "printed_letter_p": 4.5397850044537336e-05},
    {"index": 188, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.999796450138092, "printed_letter_p": 1.1251221110342158e-07},
    {"index": 189, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.1253517584464134e-07, "printed_letter_p": 1.1861120086109622e-08},
    {"index": 190, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.999935507774353, "printed_letter_p": 5.829088331665844e-05},
    {"index": 191, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9988091588020325, "printed_letter_p": 2.1419858967419714e-05},
    {"index": 192, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9914213418960571, "printed_letter_p": 1.0585447398625547e-06},
    {"index": 193, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 7.176344851700378e-09, "printed_letter_p": 0.0024726218543946743},
    {"index": 194, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9980732202529907, "printed_letter_p": 0.001926734228618443},
    {"index": 195, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.37754058837890625, "printed_letter_p": 3.1393582844430057e-07},
    {"index": 196, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 5.043476676291903e-07, "printed_letter_p": 0.9999995231628418},
    {"index": 197, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 6.224144116773189e-11},
    {"index": 198, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.010986941866576672, "printed_letter_p": 2.4834118761418722e-08},
    {"index": 199, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999997615814209, "printed_letter_p": 6.825603549032166e-08},
    {"index": 200, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.6657495507388376e-05, "printed_letter_p": 0.002472191583365202},
    {"index": 201, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.7310584187507629, "printed_letter_p": 1.0563658747742011e-07},
    {"index": 202, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.00010804597695823759, "printed_letter_p": 0.8755059242248535},
    {"index": 203, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9927818775177002, "printed_letter_p": 1.0599973165881238e-06},
    {"index": 204, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999997615814209, "printed_letter_p": 4.139937814784389e-08},
    {"index": 205, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.647969954943207e-11, "printed_letter_p": 0.07585806399583817},
    {"index": 206, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9890126585960388, "printed_letter_p": 3.8847059613544843e-07},
    {"index": 207, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 2.646573848963385e-09},
    {"index": 208, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 2.510999053129126e-08},
    {"index": 209, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 2.1444959202199243e-05, "printed_letter_p": 0.9999785423278809},
    {"index": 210, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.2501528701136522e-09},
    {"index": 211, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.6918948186894767e-10, "printed_letter_p": 0.9999985694885254},
    {"index": 212, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 3.77512743288122e-11, "printed_letter_p": 0.9999982118606567},
    {"index": 213, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 6.144177405076334e-06, "printed_letter_p": 0.9999938607215881},
    {"index": 214, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 2.753568878688384e-05, "printed_letter_p": 1.44494023857078e-07},
    {"index": 215, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999977350234985, "printed_letter_p": 2.2603251181863016e-06},
    {"index": 216, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0005527782486751676, "printed_letter_p": 6.472371296695201e-07},
    {"index": 217, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999998807907104, "printed_letter_p": 4.139937814784389e-08},
    {"index": 218, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.3007123015995603e-05, "printed_letter_p": 1.5229776550995666e-08},
    {"index": 219, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 9.736200734522527e-10, "printed_letter_p": 1.0},
    {"index": 220, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.004069766961038113, "printed_letter_p": 1.663220791670028e-05},
    {"index": 221, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9235509634017944, "printed_letter_p": 0.0003978126624133438},
    {"index": 222, "printed_letter": "C", "argmax_token": "C", "argmax_letter_is": "printed", "gold_letter_p": 7.99185370659039e-11, "printed_letter_p": 0.999987006187439},
    {"index": 223, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9980719089508057, "printed_letter_p": 1.3683154520549579e-06},
    {"index": 224, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9626703858375549, "printed_letter_p": 2.793978637782857e-06},
    {"index": 225, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 3.223780709049606e-08, "printed_letter_p": 0.00012339427485130727},
    {"index": 226, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999785423278809, "printed_letter_p": 2.1444959202199243e-05},
    {"index": 227, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 3.059017217310611e-07, "printed_letter_p": 0.9999982118606567},
    {"index": 228, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 3.535618816385977e-05, "printed_letter_p": 2.260245310026221e-06},
    {"index": 229, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 2.3823605488360045e-07, "printed_letter_p": 3.726638851730968e-06},
    {"index": 230, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0015005364548414946, "printed_letter_p": 0.000429910869570449},
    {"index": 231, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.0015011820942163467, "printed_letter_p": 0.998498797416687},
    {"index": 232, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 2.061153470123145e-09},
    {"index": 233, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9820128083229065, "printed_letter_p": 8.165715712493693e-07},
    {"index": 234, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.000543680158443749, "printed_letter_p": 0.982996940612793},
    {"index": 235, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.047123413532972336, "printed_letter_p": 0.006377462297677994},
    {"index": 236, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.07585817575454712, "printed_letter_p": 0.9241418242454529},
    {"index": 237, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999998807907104, "printed_letter_p": 5.602796449011294e-09},
    {"index": 238, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9998766779899597, "printed_letter_p": 4.3629211354812014e-09},
    {"index": 239, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 4.5397850044537336e-05, "printed_letter_p": 9.237027143171872e-09},
    {"index": 240, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 2.3823673700462678e-07, "printed_letter_p": 0.9999985694885254},
    {"index": 241, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.3775406777858734, "printed_letter_p": 0.6224592924118042},
    {"index": 242, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9997350573539734, "printed_letter_p": 3.7256654650263954e-06},
    {"index": 243, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999995231628418, "printed_letter_p": 5.043476676291903e-07},
    {"index": 244, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0005527785397134721, "printed_letter_p": 7.1901546938590855e-09},
    {"index": 245, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9626712203025818, "printed_letter_p": 1.3197832231526263e-06},
    {"index": 246, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999996423721313, "printed_letter_p": 3.0590231858695915e-07},
    {"index": 247, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.0129522706847638e-05, "printed_letter_p": 0.9999438524246216},
    {"index": 248, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.000911050068680197, "printed_letter_p": 8.307701477860974e-07},
    {"index": 249, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.3887944613766301e-11},
    {"index": 250, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999985694885254, "printed_letter_p": 1.3709578752241214e-06},
    {"index": 251, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0015011748764663935, "printed_letter_p": 4.777912636200199e-06},
    {"index": 252, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 4.5397850044537336e-05, "printed_letter_p": 0.9999545812606812},
    {"index": 253, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.999998927116394, "printed_letter_p": 8.423447703242992e-12},
    {"index": 254, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.0677008503989782e-06, "printed_letter_p": 8.315263926306216e-07},
    {"index": 255, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 9.607023821445182e-05, "printed_letter_p": 0.0003353180654812604},
    {"index": 256, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 7.97656315998374e-11, "printed_letter_p": 0.001926734228618443},
    {"index": 257, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 1.1207720973516189e-07, "printed_letter_p": 0.9959298372268677},
    {"index": 258, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.851952075958252, "printed_letter_p": 9.096327744373411e-07},
    {"index": 259, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999997615814209, "printed_letter_p": 2.3823696437830222e-07},
    {"index": 260, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 9.610239794710651e-05, "printed_letter_p": 2.5107596002271748e-08},
    {"index": 261, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.00015843457367736846, "printed_letter_p": 0.99983149766922},
    {"index": 262, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.00026117087691091, "printed_letter_p": 7.482670480385423e-05},
    {"index": 263, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.0001584362325957045, "printed_letter_p": 0.9998416304588318},
    {"index": 264, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999996423721313, "printed_letter_p": 3.92786347447327e-07},
    {"index": 265, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "neither", "gold_letter_p": 7.460880442522466e-05, "printed_letter_p": 3.3872347149355164e-09},
    {"index": 266, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.005220125894993544, "printed_letter_p": 0.9947799444198608},
    {"index": 267, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.002472581807523966, "printed_letter_p": 0.9975107908248901},
    {"index": 268, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.3007062079850584e-05, "printed_letter_p": 0.9999822974205017},
    {"index": 269, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.047425877302885056, "printed_letter_p": 0.9525741338729858},
    {"index": 270, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999998807907104, "printed_letter_p": 1.4449803131810768e-07},
    {"index": 271, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.006692851427942514, "printed_letter_p": 0.9933071136474609},
    {"index": 272, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 2.1444959202199243e-05, "printed_letter_p": 0.9999785423278809},
    {"index": 273, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999984502792358, "printed_letter_p": 5.043467012910696e-07},
    {"index": 274, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.8175734877586365, "printed_letter_p": 1.1208601335965795e-06},
    {"index": 275, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.4637728962957341e-12, "printed_letter_p": 0.999995231628418},
    {"index": 276, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.00247261137701571, "printed_letter_p": 4.773262389790034e-06},
    {"index": 277, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9933010339736938, "printed_letter_p": 0.006692809984087944},
    {"index": 278, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.999290406703949, "printed_letter_p": 1.6906979982689307e-10},
    {"index": 279, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.060084931552410126, "printed_letter_p": 0.9398864507675171},
    {"index": 280, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.010986941866576672, "printed_letter_p": 0.9890130758285522},
    {"index": 281, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9998416304588318, "printed_letter_p": 4.1392823391106504e-08},
    {"index": 282, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.3007123015995603e-05, "printed_letter_p": 0.999987006187439},
    {"index": 283, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.01406344585120678, "printed_letter_p": 1.2824202713090926e-05},
    {"index": 284, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9525741338729858, "printed_letter_p": 0.047425877302885056},
    {"index": 285, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9995694756507874, "printed_letter_p": 1.5223417193510613e-08},
    {"index": 286, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0004305416950955987, "printed_letter_p": 3.534101415425539e-05},
    {"index": 287, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.06008664891123772, "printed_letter_p": 0.9399133324623108},
    {"index": 288, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 4.8473686869998645e-11},
    {"index": 289, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 2.1444959202199243e-05, "printed_letter_p": 0.9999785423278809},
    {"index": 290, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999992847442627, "printed_letter_p": 1.5229980832032197e-08},
    {"index": 291, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.0260724908617291e-10, "printed_letter_p": 9.610084089217708e-05},
    {"index": 292, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 3.224131361889704e-08, "printed_letter_p": 1.670142955845222e-05},
    {"index": 293, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.00020342702919151634, "printed_letter_p": 0.9997965693473816},
    {"index": 294, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 2.753568878688384e-05, "printed_letter_p": 0.9999724626541138},
    {"index": 295, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.6701413187547587e-05, "printed_letter_p": 1.955534578712559e-08},
    {"index": 296, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 4.139937814784389e-08, "printed_letter_p": 8.315279274029308e-07},
    {"index": 297, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.14804714918136597, "printed_letter_p": 0.8519525527954102},
    {"index": 298, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.669958328420762e-05, "printed_letter_p": 7.484234083676711e-05},
    {"index": 299, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9994471669197083, "printed_letter_p": 0.0005527785397134721},
    {"index": 300, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999998807907104, "printed_letter_p": 6.825603549032166e-08},
    {"index": 301, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.0129986549145542e-05, "printed_letter_p": 0.9999898672103882},
    {"index": 302, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "neither", "gold_letter_p": 1.0974247999229192e-07, "printed_letter_p": 0.022934114560484886},
    {"index": 303, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 9.610120469005778e-05, "printed_letter_p": 0.9998909831047058},
    {"index": 304, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.49977219104766846, "printed_letter_p": 0.49977219104766846},
    {"index": 305, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.7772417664527893, "printed_letter_p": 7.470200216630474e-05},
    {"index": 306, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999991059303284, "printed_letter_p": 1.9555681518568235e-08},
    {"index": 307, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.26894140243530273, "printed_letter_p": 0.7310584783554077},
    {"index": 308, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 9.736181860731108e-10, "printed_letter_p": 0.9999977350234985},
    {"index": 309, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999898672103882, "printed_letter_p": 1.0129986549145542e-05},
    {"index": 310, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999998807907104, "printed_letter_p": 1.6052279505629485e-09},
    {"index": 311, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.2501528701136522e-09},
    {"index": 312, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 3.824484792858129e-06, "printed_letter_p": 0.3775368630886078},
    {"index": 313, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.6791744828224182, "printed_letter_p": 4.172992703388445e-06},
    {"index": 314, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.5428111533547645e-13, "printed_letter_p": 4.5990555808117506e-10},
    {"index": 315, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 2.061153470123145e-09},
    {"index": 316, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.0129986549145542e-05, "printed_letter_p": 0.9999898672103882},
    {"index": 317, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.7772701978683472, "printed_letter_p": 2.896615796998958e-06},
    {"index": 318, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.522908021911462e-08, "printed_letter_p": 0.9999402761459351},
    {"index": 319, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9975274205207825, "printed_letter_p": 2.0560568803063006e-09},
    {"index": 320, "printed_letter": "C", "argmax_token": "C", "argmax_letter_is": "printed", "gold_letter_p": 7.889264452387579e-06, "printed_letter_p": 0.9999921917915344},
    {"index": 321, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 2.2603230718232226e-06, "printed_letter_p": 0.9999973773956299},
    {"index": 322, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.004070138093084097, "printed_letter_p": 0.9959298372268677},
    {"index": 323, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.00020342702919151634, "printed_letter_p": 0.9997965693473816},
    {"index": 324, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 1.9810088085995409e-13, "printed_letter_p": 0.9999996423721313},
    {"index": 325, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.00033535005059093237, "printed_letter_p": 0.9996647238731384},
    {"index": 326, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 4.1388556581978264e-08, "printed_letter_p": 0.9997388124465942},
    {"index": 327, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9995693564414978, "printed_letter_p": 1.604536281618607e-09},
    {"index": 328, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9995680451393127, "printed_letter_p": 8.311695864904323e-07},
    {"index": 329, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.8175742626190186, "printed_letter_p": 1.5169207756571268e-07},
    {"index": 330, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 5.7791276049101725e-05, "printed_letter_p": 2.3617974420631072e-07},
    {"index": 331, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0005527777248062193, "printed_letter_p": 1.7593695247342112e-06},
    {"index": 332, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0002611860691104084, "printed_letter_p": 1.6697065802873112e-05},
    {"index": 333, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.02931223250925541, "printed_letter_p": 0.970687747001648},
    {"index": 334, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999858140945435, "printed_letter_p": 1.0129948350368068e-05},
    {"index": 335, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 2.9023067327216268e-06, "printed_letter_p": 2.260318751723389e-06},
    {"index": 336, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.970687747001648, "printed_letter_p": 0.02931223250925541},
    {"index": 337, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 4.5397850044537336e-05, "printed_letter_p": 1.1860577409095185e-08},
    {"index": 338, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.18241047859191895, "printed_letter_p": 7.857192395022139e-05},
    {"index": 339, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9990828633308411, "printed_letter_p": 6.138578100944869e-06},
    {"index": 340, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999991059303284, "printed_letter_p": 3.9278594954339496e-07},
    {"index": 341, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 3.581747953784742e-10},
    {"index": 342, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999841451644897, "printed_letter_p": 2.9022733087913366e-06},
    {"index": 343, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999938607215881, "printed_letter_p": 7.991914074967355e-11},
    {"index": 344, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9241402745246887, "printed_letter_p": 1.6268063518509734e-06},
    {"index": 345, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999545812606812, "printed_letter_p": 9.735754424866627e-10},
    {"index": 346, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.0005527785397134721, "printed_letter_p": 0.9994471669197083},
    {"index": 347, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999933242797852, "printed_letter_p": 6.144171493360773e-06},
    {"index": 348, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.999997079372406, "printed_letter_p": 1.1253474951899989e-07},
    {"index": 349, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9997918605804443, "printed_letter_p": 0.00020342606876511127},
    {"index": 350, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.01047133281826973, "printed_letter_p": 0.0469292588531971},
    {"index": 351, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 5.315785500670245e-08, "printed_letter_p": 1.8553915026586765e-07},
    {"index": 352, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9933071136474609, "printed_letter_p": 0.006692851427942514},
    {"index": 353, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9859364032745361, "printed_letter_p": 7.879560198764679e-11},
    {"index": 354, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.3709435506825685e-06, "printed_letter_p": 0.9999884366989136},
    {"index": 355, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999141693115234, "printed_letter_p": 2.7534086257219315e-05},
    {"index": 356, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 5.29891046596731e-08, "printed_letter_p": 0.9968255758285522},
    {"index": 357, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0019267195602878928, "printed_letter_p": 3.3916953690038554e-09},
    {"index": 358, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.006692851427942514, "printed_letter_p": 1.4353085475704574e-07},
    {"index": 359, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.6791217923164368, "printed_letter_p": 8.381024963455275e-05},
    {"index": 360, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.6791786551475525, "printed_letter_p": 0.3208213150501251},
    {"index": 361, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9995693564414978, "printed_letter_p": 0.0004305570910219103},
    {"index": 362, "printed_letter": "D", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9959298968315125, "printed_letter_p": 7.164855819752347e-09},
    {"index": 363, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.008577484637498856, "printed_letter_p": 8.689064401323776e-08},
    {"index": 364, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.5229980832032197e-08},
    {"index": 365, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9859364032745361, "printed_letter_p": 7.092953779874733e-09},
    {"index": 366, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999998807907104, "printed_letter_p": 6.825603549032166e-08},
    {"index": 367, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.37750038504600525, "printed_letter_p": 8.095646990113892e-06},
    {"index": 368, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.999997615814209, "printed_letter_p": 2.2603251181863016e-06},
    {"index": 369, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0004305494949221611, "printed_letter_p": 1.6694215446477756e-05},
    {"index": 370, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999997615814209, "printed_letter_p": 8.764248349280024e-08},
    {"index": 371, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 3.3982678893096363e-09},
    {"index": 372, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9046487212181091, "printed_letter_p": 0.0953492820262909},
    {"index": 373, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9525741338729858, "printed_letter_p": 0.047425877302885056},
    {"index": 374, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.017986152321100235, "printed_letter_p": 1.7286786260228837e-06},
    {"index": 375, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0016974522732198238, "printed_letter_p": 0.11900055408477783},
    {"index": 376, "printed_letter": "C", "argmax_token": "C", "argmax_letter_is": "printed", "gold_letter_p": 1.026186011165997e-10, "printed_letter_p": 0.9999982118606567},
    {"index": 377, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.999998927116394, "printed_letter_p": 1.067703010448895e-06},
    {"index": 378, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 7.889264452387579e-06, "printed_letter_p": 2.0611379270008e-09},
    {"index": 379, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.8519527316093445, "printed_letter_p": 0.14804719388484955},
    {"index": 380, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0004305568872950971, "printed_letter_p": 6.473161420217366e-07},
    {"index": 381, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9997388124465942, "printed_letter_p": 4.5978534868318377e-10},
    {"index": 382, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 1.2999943464819808e-05, "printed_letter_p": 0.9994341731071472},
    {"index": 383, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 9.736200734522527e-10, "printed_letter_p": 0.9999993443489075},
    {"index": 384, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999991059303284, "printed_letter_p": 6.475945610873168e-07},
    {"index": 385, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999998807907104, "printed_letter_p": 6.825603549032166e-08},
    {"index": 386, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.994779109954834, "printed_letter_p": 8.271873070953006e-07},
    {"index": 387, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 2.3823696437830222e-07, "printed_letter_p": 0.9999997615814209},
    {"index": 388, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 7.582560135332983e-10},
    {"index": 389, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.02931223250925541, "printed_letter_p": 4.235557682363833e-09},
    {"index": 390, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999963045120239, "printed_letter_p": 3.726638851730968e-06},
    {"index": 391, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9399133324623108, "printed_letter_p": 0.06008664891123772},
    {"index": 392, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999251961708069, "printed_letter_p": 7.484626257792115e-05},
    {"index": 393, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.851952850818634, "printed_letter_p": 0.14804720878601074},
    {"index": 394, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 3.3982678893096363e-09},
    {"index": 395, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.999736487865448, "printed_letter_p": 0.0002611897944007069},
    {"index": 396, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 8.834150321490597e-06, "printed_letter_p": 0.3208167552947998},
    {"index": 397, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999996423721313, "printed_letter_p": 2.3823696437830222e-07},
    {"index": 398, "printed_letter": "B", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999545812606812, "printed_letter_p": 4.5397850044537336e-05},
    {"index": 399, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.0007096703629940748, "printed_letter_p": 0.999290406703949},
    {"index": 400, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999996423721313, "printed_letter_p": 6.224144116773189e-11},
    {"index": 401, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.7053738236427307, "printed_letter_p": 1.5127025108085945e-05},
    {"index": 402, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999969005584717, "printed_letter_p": 2.9023121896898374e-06},
    {"index": 403, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.003951304592192173, "printed_letter_p": 0.02919640950858593},
    {"index": 404, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 9.947792932507582e-06, "printed_letter_p": 0.017986033111810684},
    {"index": 405, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9859355688095093, "printed_letter_p": 8.198339855880477e-07},
    {"index": 406, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.1253474951899989e-07, "printed_letter_p": 0.9999962449073792},
    {"index": 407, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.999290406703949, "printed_letter_p": 0.0007096703629940748},
    {"index": 408, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.037326887249946594, "printed_letter_p": 0.9626731276512146},
    {"index": 409, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.3709578752241214e-06, "printed_letter_p": 0.9999985694885254},
    {"index": 410, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 0.022977160289883614, "printed_letter_p": 0.9770136475563049},
    {"index": 411, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999996423721313, "printed_letter_p": 1.6052279505629485e-09},
    {"index": 412, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.0129986549145542e-05, "printed_letter_p": 6.825538179100477e-08},
    {"index": 413, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.955504735917657e-08, "printed_letter_p": 2.753555600065738e-05},
    {"index": 414, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 0.1191815733909607, "printed_letter_p": 0.8806391954421997},
    {"index": 415, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9525741338729858, "printed_letter_p": 0.047425877302885056},
    {"index": 416, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9975274205207825, "printed_letter_p": 4.83538278861495e-11},
    {"index": 417, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.029312212020158768, "printed_letter_p": 6.28612497166614e-07},
    {"index": 418, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.002472620690241456, "printed_letter_p": 8.742577506382077e-08},
    {"index": 419, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 3.198512058588676e-05, "printed_letter_p": 0.09534633904695511},
    {"index": 420, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9525741338729858, "printed_letter_p": 0.047425877302885056},
    {"index": 421, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999997615814209, "printed_letter_p": 1.2501528701136522e-09},
    {"index": 422, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.2689407467842102, "printed_letter_p": 3.687068783619907e-07},
    {"index": 423, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999996423721313, "printed_letter_p": 2.3823696437830222e-07},
    {"index": 424, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 2.25907524509239e-06, "printed_letter_p": 0.0005527772009372711},
    {"index": 425, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.43782350420951843, "printed_letter_p": 0.562176525592804},
    {"index": 426, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 7.476286555174738e-05, "printed_letter_p": 0.000910797796677798},
    {"index": 427, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.43782326579093933, "printed_letter_p": 6.002376835567702e-07},
    {"index": 428, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9820137023925781, "printed_letter_p": 1.4956045291114606e-08},
    {"index": 429, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0011694227578118443, "printed_letter_p": 7.475873280782253e-05},
    {"index": 430, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999251961708069, "printed_letter_p": 3.581481777814588e-10},
    {"index": 431, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.22249765694141388, "printed_letter_p": 0.0009092971449717879},
    {"index": 432, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.0261879540562902e-10},
    {"index": 433, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "neither", "gold_letter_p": 6.925593876161429e-09, "printed_letter_p": 2.2934416676889668e-07},
    {"index": 434, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.022977372631430626, "printed_letter_p": 1.4880043863740866e-08},
    {"index": 435, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.6918980105806725e-10},
    {"index": 436, "printed_letter": "C", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9933010339736938, "printed_letter_p": 6.103052783146268e-06},
    {"index": 437, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9999993443489075, "printed_letter_p": 3.098819161342914e-12},
    {"index": 438, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999998807907104, "printed_letter_p": 6.825603549032166e-08},
    {"index": 439, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.977022647857666, "printed_letter_p": 6.081134207303052e-11},
    {"index": 440, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9626637101173401, "printed_letter_p": 2.4172466694949435e-08},
    {"index": 441, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.7770397663116455, "printed_letter_p": 0.0003347040037624538},
    {"index": 442, "printed_letter": "B", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.9399133324623108, "printed_letter_p": 0.06008664891123772},
    {"index": 443, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.07585817575454712, "printed_letter_p": 0.9241418242454529},
    {"index": 444, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 5.905292921326577e-10, "printed_letter_p": 0.9999977350234985},
    {"index": 445, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.3002770174352918e-05, "printed_letter_p": 0.00033534588874317706},
    {"index": 446, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999417066574097, "printed_letter_p": 5.8291272580390796e-05},
    {"index": 447, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 1.4449803131810768e-07, "printed_letter_p": 0.9999996423721313},
    {"index": 448, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.8501574397087097, "printed_letter_p": 0.0021073301322758198},
    {"index": 449, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 4.784606517205248e-06, "printed_letter_p": 2.7533507818588987e-05},
    {"index": 450, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 9.604925435269251e-05, "printed_letter_p": 0.0005527255707420409},
    {"index": 451, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.8553915026586765e-07, "printed_letter_p": 9.23744991609965e-09},
    {"index": 452, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9998728036880493, "printed_letter_p": 0.00012339415843598545},
    {"index": 453, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.970687747001648, "printed_letter_p": 0.02931223250925541},
    {"index": 454, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.998498797416687, "printed_letter_p": 0.0015011820942163467},
    {"index": 455, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 6.560162569418937e-12, "printed_letter_p": 6.144177405076334e-06},
    {"index": 456, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9999997615814209, "printed_letter_p": 5.315785500670245e-08},
    {"index": 457, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999865889549255, "printed_letter_p": 1.3007123015995603e-05},
    {"index": 458, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9997383952140808, "printed_letter_p": 3.9268374507628323e-07},
    {"index": 459, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9525741338729858, "printed_letter_p": 0.047425877302885056},
    {"index": 460, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0007096683257259429, "printed_letter_p": 2.9002535484323744e-06},
    {"index": 461, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.014057653024792671, "printed_letter_p": 0.00042450433829799294},
    {"index": 462, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.3775406777858734, "printed_letter_p": 9.480040752407604e-09},
    {"index": 463, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.00026119028916582465, "printed_letter_p": 2.3817472083464963e-07},
    {"index": 464, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 4.363462480228009e-09},
    {"index": 465, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0031726830638945103, "printed_letter_p": 2.638177232228145e-09},
    {"index": 466, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 7.88586385169765e-06, "printed_letter_p": 0.9995615482330322},
    {"index": 467, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9859364032745361, "printed_letter_p": 9.107533394114853e-09},
    {"index": 468, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999993443489075, "printed_letter_p": 6.475945610873168e-07},
    {"index": 469, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.0001584362325957045, "printed_letter_p": 0.9998415112495422},
    {"index": 470, "printed_letter": "A", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9995694756507874, "printed_letter_p": 1.1856008619304248e-08},
    {"index": 471, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999982118606567, "printed_letter_p": 1.7603430251256214e-06},
    {"index": 472, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9999982118606567, "printed_letter_p": 1.605224952960782e-09},
    {"index": 473, "printed_letter": "A", "argmax_token": "A", "argmax_letter_is": "printed", "gold_letter_p": 2.646573848963385e-09, "printed_letter_p": 1.0},
    {"index": 474, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9999982118606567, "printed_letter_p": 1.3709565109820687e-06},
    {"index": 475, "printed_letter": "D", "argmax_token": "A", "argmax_letter_is": "gold", "gold_letter_p": 0.8175744414329529, "printed_letter_p": 1.5988213419859676e-08},
    {"index": 476, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.9555681518568235e-08},
    {"index": 477, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 3.224186784223093e-08},
    {"index": 478, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 6.475945610873168e-07, "printed_letter_p": 0.9999990463256836},
    {"index": 479, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9991944432258606, "printed_letter_p": 0.000709602318238467},
    {"index": 480, "printed_letter": "B", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9820134043693542, "printed_letter_p": 0.017986202612519264},
    {"index": 481, "printed_letter": "A", "argmax_token": "C", "argmax_letter_is": "gold", "gold_letter_p": 0.9947795271873474, "printed_letter_p": 3.0430547326432134e-07},
    {"index": 482, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.7603060769033618e-06, "printed_letter_p": 2.144491736544296e-05},
    {"index": 483, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 1.3007123015995603e-05, "printed_letter_p": 2.5109656576205452e-08},
    {"index": 484, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0024726230185478926, "printed_letter_p": 1.5192322067036912e-08},
    {"index": 485, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.999977171421051, "printed_letter_p": 2.144491736544296e-05},
    {"index": 486, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.00012055963452439755, "printed_letter_p": 0.02297460101544857},
    {"index": 487, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 5.602796449011294e-09, "printed_letter_p": 0.9999998807907104},
    {"index": 488, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 3.6943988561688457e-06, "printed_letter_p": 0.008576814085245132},
    {"index": 489, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 2.144491736544296e-05, "printed_letter_p": 1.7603060769033618e-06},
    {"index": 490, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9998257756233215, "printed_letter_p": 1.3005027540202718e-05},
    {"index": 491, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.99998939037323, "printed_letter_p": 5.043423811912362e-07},
    {"index": 492, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 9.10748099158809e-09, "printed_letter_p": 0.014063539914786816},
    {"index": 493, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 0.0005527371540665627, "printed_letter_p": 7.480487693101168e-05},
    {"index": 494, "printed_letter": "C", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 1.0, "printed_letter_p": 1.5229980832032197e-08},
    {"index": 495, "printed_letter": "D", "argmax_token": "D", "argmax_letter_is": "printed", "gold_letter_p": 2.3459200747311115e-05, "printed_letter_p": 0.8519328236579895},
    {"index": 496, "printed_letter": "C", "argmax_token": "D", "argmax_letter_is": "gold", "gold_letter_p": 0.9959290623664856, "printed_letter_p": 2.3726720144168212e-07},
    {"index": 497, "printed_letter": "A", "argmax_token": "B", "argmax_letter_is": "neither", "gold_letter_p": 7.484618981834501e-05, "printed_letter_p": 2.3821903027965163e-07},
    {"index": 498, "printed_letter": "B", "argmax_token": "B", "argmax_letter_is": "printed", "gold_letter_p": 0.26894137263298035, "printed_letter_p": 0.7310584187507629},
    {"index": 499, "printed_letter": "D", "argmax_token": "B", "argmax_letter_is": "gold", "gold_letter_p": 0.9959085583686829, "printed_letter_p": 0.004070050548762083}
   ]
  }
 }
}


==> anc/supplementary/lmpolygraph_mmlu64.json <==
{
 "runs": {
  "Qwen3-4B-Instruct-2507_library": {
   "model": "Qwen/Qwen3-4B-Instruct-2507",
   "setting": "library",
   "lm_polygraph_revision": "32cdf4a7ef6fdf048accc471329fe68330e20f6f",
   "dataset": "LM-Polygraph/mmlu, simple_instruct, test split",
   "items": 64,
   "subsample_seed": 1,
   "rows": [
    {"index": 0, "log_p_true": -26.75000762939453, "library_log_p_true": -26.75000762939453, "argmax_token": "B"},
    {"index": 1, "log_p_true": -26.893152236938477, "library_log_p_true": -26.893152236938477, "argmax_token": "B"},
    {"index": 2, "log_p_true": -28.00247573852539, "library_log_p_true": -28.00247573852539, "argmax_token": "B"},
    {"index": 3, "log_p_true": -23.125261306762695, "library_log_p_true": -23.125261306762695, "argmax_token": "C"},
    {"index": 4, "log_p_true": -37.18754577636719, "library_log_p_true": -37.18754577636719, "argmax_token": "Answer"},
    {"index": 5, "log_p_true": -19.503070831298828, "library_log_p_true": -19.503070831298828, "argmax_token": "A"},
    {"index": 6, "log_p_true": -31.883615493774414, "library_log_p_true": -31.883615493774414, "argmax_token": "D"},
    {"index": 7, "log_p_true": -31.375003814697266, "library_log_p_true": -31.375003814697266, "argmax_token": "B"},
    {"index": 8, "log_p_true": -19.746543884277344, "library_log_p_true": -19.746543884277344, "argmax_token": "C"},
    {"index": 9, "log_p_true": -23.01921272277832, "library_log_p_true": -23.01921272277832, "argmax_token": "A"},
    {"index": 10, "log_p_true": -27.07465171813965, "library_log_p_true": -27.07465171813965, "argmax_token": "(B"},
    {"index": 11, "log_p_true": -25.404794692993164, "library_log_p_true": -25.404794692993164, "argmax_token": "Answer"},
    {"index": 12, "log_p_true": -22.561967849731445, "library_log_p_true": -22.561967849731445, "argmax_token": "B"},
    {"index": 13, "log_p_true": -29.751502990722656, "library_log_p_true": -29.751502990722656, "argmax_token": "B"},
    {"index": 14, "log_p_true": -32.250431060791016, "library_log_p_true": -32.250431060791016, "argmax_token": "D"},
    {"index": 15, "log_p_true": -35.478458404541016, "library_log_p_true": -35.478458404541016, "argmax_token": "Answer"},
    {"index": 16, "log_p_true": -29.518150329589844, "library_log_p_true": -29.518150329589844, "argmax_token": "B"},
    {"index": 17, "log_p_true": -31.50000762939453, "library_log_p_true": -31.50000762939453, "argmax_token": "B"},
    {"index": 18, "log_p_true": -25.26815414428711, "library_log_p_true": -25.26815414428711, "argmax_token": "D"},
    {"index": 19, "log_p_true": -27.412982940673828, "library_log_p_true": -27.412982940673828, "argmax_token": "D"},
    {"index": 20, "log_p_true": -31.638944625854492, "library_log_p_true": -31.638944625854492, "argmax_token": "B"},
    {"index": 21, "log_p_true": -32.939430236816406, "library_log_p_true": -32.939430236816406, "argmax_token": "D"},
    {"index": 22, "log_p_true": -19.56134605407715, "library_log_p_true": -19.56134605407715, "argmax_token": "B"},
    {"index": 23, "log_p_true": -15.329536437988281, "library_log_p_true": -15.329536437988281, "argmax_token": "C"},
    {"index": 24, "log_p_true": -23.529022216796875, "library_log_p_true": -23.529022216796875, "argmax_token": "(D"},
    {"index": 25, "log_p_true": -23.67359161376953, "library_log_p_true": -23.67359161376953, "argmax_token": "C"},
    {"index": 26, "log_p_true": -28.625001907348633, "library_log_p_true": -28.625001907348633, "argmax_token": "B"},
    {"index": 27, "log_p_true": -35.125022888183594, "library_log_p_true": -35.125022888183594, "argmax_token": "C"},
    {"index": 28, "log_p_true": -28.00056266784668, "library_log_p_true": -28.00056266784668, "argmax_token": "Answer"},
    {"index": 29, "log_p_true": -27.875123977661133, "library_log_p_true": -27.875123977661133, "argmax_token": "C"},
    {"index": 30, "log_p_true": -24.750001907348633, "library_log_p_true": -24.750001907348633, "argmax_token": "C"},
    {"index": 31, "log_p_true": -20.05379867553711, "library_log_p_true": -20.05379867553711, "argmax_token": "D"},
    {"index": 32, "log_p_true": -27.625, "library_log_p_true": -27.625, "argmax_token": "A"},
    {"index": 33, "log_p_true": -25.875015258789062, "library_log_p_true": -25.875015258789062, "argmax_token": "D"},
    {"index": 34, "log_p_true": -26.2985897064209, "library_log_p_true": -26.2985897064209, "argmax_token": "Answer"},
    {"index": 35, "log_p_true": -34.66022491455078, "library_log_p_true": -34.66022491455078, "argmax_token": "A"},
    {"index": 36, "log_p_true": -15.111084938049316, "library_log_p_true": -15.111084938049316, "argmax_token": "C"},
    {"index": 37, "log_p_true": -31.798587799072266, "library_log_p_true": -31.798587799072266, "argmax_token": "A"},
    {"index": 38, "log_p_true": -18.504884719848633, "library_log_p_true": -18.504884719848633, "argmax_token": "(B"},
    {"index": 39, "log_p_true": -36.375335693359375, "library_log_p_true": -36.375335693359375, "argmax_token": "C"},
    {"index": 40, "log_p_true": -35.01721954345703, "library_log_p_true": -35.01721954345703, "argmax_token": "D"},
    {"index": 41, "log_p_true": -19.13888931274414, "library_log_p_true": -19.13888931274414, "argmax_token": "Answer"},
    {"index": 42, "log_p_true": -19.75255012512207, "library_log_p_true": -19.75255012512207, "argmax_token": "C"},
    {"index": 43, "log_p_true": -36.6002082824707, "library_log_p_true": -36.6002082824707, "argmax_token": "C"},
    {"index": 44, "log_p_true": -32.25864791870117, "library_log_p_true": -32.25864791870117, "argmax_token": "B"},
    {"index": 45, "log_p_true": -25.393693923950195, "library_log_p_true": -25.393693923950195, "argmax_token": "B"},
    {"index": 46, "log_p_true": -34.750335693359375, "library_log_p_true": -34.750335693359375, "argmax_token": "C"},
    {"index": 47, "log_p_true": -24.380290985107422, "library_log_p_true": -24.380290985107422, "argmax_token": "A"},
    {"index": 48, "log_p_true": -26.7503662109375, "library_log_p_true": -26.7503662109375, "argmax_token": "B"},
    {"index": 49, "log_p_true": -26.130266189575195, "library_log_p_true": -26.130266189575195, "argmax_token": "(D"},
    {"index": 50, "log_p_true": -28.376502990722656, "library_log_p_true": -28.376502990722656, "argmax_token": "A"},
    {"index": 51, "log_p_true": -34.12717056274414, "library_log_p_true": -34.12717056274414, "argmax_token": "Answer"},
    {"index": 52, "log_p_true": -37.375, "library_log_p_true": -37.375, "argmax_token": "A"},
    {"index": 53, "log_p_true": -21.563884735107422, "library_log_p_true": -21.563884735107422, "argmax_token": "D"},
    {"index": 54, "log_p_true": -16.184438705444336, "library_log_p_true": -16.184438705444336, "argmax_token": "(A"},
    {"index": 55, "log_p_true": -35.27326202392578, "library_log_p_true": -35.27326202392578, "argmax_token": "C"},
    {"index": 56, "log_p_true": -25.378427505493164, "library_log_p_true": -25.378427505493164, "argmax_token": "(A"},
    {"index": 57, "log_p_true": -36.50117111206055, "library_log_p_true": -36.50117111206055, "argmax_token": "B"},
    {"index": 58, "log_p_true": -21.5588321685791, "library_log_p_true": -21.5588321685791, "argmax_token": "(B"},
    {"index": 59, "log_p_true": -34.625, "library_log_p_true": -34.625, "argmax_token": "D"},
    {"index": 60, "log_p_true": -23.454200744628906, "library_log_p_true": -23.454200744628906, "argmax_token": "(D"},
    {"index": 61, "log_p_true": -32.82354736328125, "library_log_p_true": -32.82354736328125, "argmax_token": "B"},
    {"index": 62, "log_p_true": -28.12509536743164, "library_log_p_true": -28.12509536743164, "argmax_token": "B"},
    {"index": 63, "log_p_true": -26.501174926757812, "library_log_p_true": -26.501174926757812, "argmax_token": "C"}
   ]
  },
  "Qwen3-8B_library": {
   "model": "Qwen/Qwen3-8B",
   "setting": "library",
   "lm_polygraph_revision": "32cdf4a7ef6fdf048accc471329fe68330e20f6f",
   "dataset": "LM-Polygraph/mmlu, simple_instruct, test split",
   "items": 64,
   "subsample_seed": 1,
   "rows": [
    {"index": 0, "log_p_true": -38.421875, "library_log_p_true": -38.421875, "argmax_token": "<think>"},
    {"index": 1, "log_p_true": -39.28125, "library_log_p_true": -39.28125, "argmax_token": "<think>"},
    {"index": 2, "log_p_true": -40.71875, "library_log_p_true": -40.71875, "argmax_token": "<think>"},
    {"index": 3, "log_p_true": -39.0625, "library_log_p_true": -39.0625, "argmax_token": "<think>"},
    {"index": 4, "log_p_true": -42.96875, "library_log_p_true": -42.96875, "argmax_token": "<think>"},
    {"index": 5, "log_p_true": -40.187503814697266, "library_log_p_true": -40.187503814697266, "argmax_token": "<think>"},
    {"index": 6, "log_p_true": -38.4375, "library_log_p_true": -38.4375, "argmax_token": "<think>"},
    {"index": 7, "log_p_true": -40.28125, "library_log_p_true": -40.28125, "argmax_token": "<think>"},
    {"index": 8, "log_p_true": -40.75, "library_log_p_true": -40.75, "argmax_token": "<think>"},
    {"index": 9, "log_p_true": -40.84375, "library_log_p_true": -40.84375, "argmax_token": "<think>"},
    {"index": 10, "log_p_true": -41.0, "library_log_p_true": -41.0, "argmax_token": "<think>"},
    {"index": 11, "log_p_true": -38.90625, "library_log_p_true": -38.90625, "argmax_token": "<think>"},
    {"index": 12, "log_p_true": -40.4375, "library_log_p_true": -40.4375, "argmax_token": "<think>"},
    {"index": 13, "log_p_true": -38.765625, "library_log_p_true": -38.765625, "argmax_token": "<think>"},
    {"index": 14, "log_p_true": -43.78125, "library_log_p_true": -43.78125, "argmax_token": "<think>"},
    {"index": 15, "log_p_true": -40.4375, "library_log_p_true": -40.4375, "argmax_token": "<think>"},
    {"index": 16, "log_p_true": -38.515625, "library_log_p_true": -38.515625, "argmax_token": "<think>"},
    {"index": 17, "log_p_true": -39.53125, "library_log_p_true": -39.53125, "argmax_token": "<think>"},
    {"index": 18, "log_p_true": -40.46875, "library_log_p_true": -40.46875, "argmax_token": "<think>"},
    {"index": 19, "log_p_true": -40.71875, "library_log_p_true": -40.71875, "argmax_token": "<think>"},
    {"index": 20, "log_p_true": -41.78125, "library_log_p_true": -41.78125, "argmax_token": "<think>"},
    {"index": 21, "log_p_true": -39.5625, "library_log_p_true": -39.5625, "argmax_token": "<think>"},
    {"index": 22, "log_p_true": -42.125, "library_log_p_true": -42.125, "argmax_token": "<think>"},
    {"index": 23, "log_p_true": -42.78125, "library_log_p_true": -42.78125, "argmax_token": "<think>"},
    {"index": 24, "log_p_true": -41.21875, "library_log_p_true": -41.21875, "argmax_token": "<think>"},
    {"index": 25, "log_p_true": -39.812503814697266, "library_log_p_true": -39.812503814697266, "argmax_token": "<think>"},
    {"index": 26, "log_p_true": -39.6875, "library_log_p_true": -39.6875, "argmax_token": "<think>"},
    {"index": 27, "log_p_true": -43.625, "library_log_p_true": -43.625, "argmax_token": "<think>"},
    {"index": 28, "log_p_true": -38.265628814697266, "library_log_p_true": -38.265628814697266, "argmax_token": "<think>"},
    {"index": 29, "log_p_true": -42.78125, "library_log_p_true": -42.78125, "argmax_token": "<think>"},
    {"index": 30, "log_p_true": -39.96875, "library_log_p_true": -39.96875, "argmax_token": "<think>"},
    {"index": 31, "log_p_true": -39.21875, "library_log_p_true": -39.21875, "argmax_token": "<think>"},
    {"index": 32, "log_p_true": -41.0, "library_log_p_true": -41.0, "argmax_token": "<think>"},
    {"index": 33, "log_p_true": -39.21875, "library_log_p_true": -39.21875, "argmax_token": "<think>"},
    {"index": 34, "log_p_true": -39.093753814697266, "library_log_p_true": -39.093753814697266, "argmax_token": "<think>"},
    {"index": 35, "log_p_true": -39.96875, "library_log_p_true": -39.96875, "argmax_token": "<think>"},
    {"index": 36, "log_p_true": -39.703125, "library_log_p_true": -39.703125, "argmax_token": "<think>"},
    {"index": 37, "log_p_true": -42.75, "library_log_p_true": -42.75, "argmax_token": "<think>"},
    {"index": 38, "log_p_true": -41.15625, "library_log_p_true": -41.15625, "argmax_token": "<think>"},
    {"index": 39, "log_p_true": -40.09375, "library_log_p_true": -40.09375, "argmax_token": "<think>"},
    {"index": 40, "log_p_true": -40.0, "library_log_p_true": -40.0, "argmax_token": "<think>"},
    {"index": 41, "log_p_true": -40.0, "library_log_p_true": -40.0, "argmax_token": "<think>"},
    {"index": 42, "log_p_true": -40.25, "library_log_p_true": -40.25, "argmax_token": "<think>"},
    {"index": 43, "log_p_true": -39.859375, "library_log_p_true": -39.859375, "argmax_token": "<think>"},
    {"index": 44, "log_p_true": -41.53125, "library_log_p_true": -41.53125, "argmax_token": "<think>"},
    {"index": 45, "log_p_true": -39.531253814697266, "library_log_p_true": -39.531253814697266, "argmax_token": "<think>"},
    {"index": 46, "log_p_true": -39.0625, "library_log_p_true": -39.0625, "argmax_token": "<think>"},
    {"index": 47, "log_p_true": -40.1875, "library_log_p_true": -40.1875, "argmax_token": "<think>"},
    {"index": 48, "log_p_true": -39.218753814697266, "library_log_p_true": -39.218753814697266, "argmax_token": "<think>"},
    {"index": 49, "log_p_true": -42.1875, "library_log_p_true": -42.1875, "argmax_token": "<think>"},
    {"index": 50, "log_p_true": -40.3125, "library_log_p_true": -40.3125, "argmax_token": "<think>"},
    {"index": 51, "log_p_true": -37.90625, "library_log_p_true": -37.90625, "argmax_token": "<think>"},
    {"index": 52, "log_p_true": -41.71875, "library_log_p_true": -41.71875, "argmax_token": "<think>"},
    {"index": 53, "log_p_true": -38.812503814697266, "library_log_p_true": -38.812503814697266, "argmax_token": "<think>"},
    {"index": 54, "log_p_true": -42.4375, "library_log_p_true": -42.4375, "argmax_token": "<think>"},
    {"index": 55, "log_p_true": -39.65625, "library_log_p_true": -39.65625, "argmax_token": "<think>"},
    {"index": 56, "log_p_true": -41.093753814697266, "library_log_p_true": -41.093753814697266, "argmax_token": "<think>"},
    {"index": 57, "log_p_true": -40.0625, "library_log_p_true": -40.0625, "argmax_token": "<think>"},
    {"index": 58, "log_p_true": -40.9375, "library_log_p_true": -40.9375, "argmax_token": "<think>"},
    {"index": 59, "log_p_true": -41.8125, "library_log_p_true": -41.8125, "argmax_token": "<think>"},
    {"index": 60, "log_p_true": -40.937503814697266, "library_log_p_true": -40.937503814697266, "argmax_token": "<think>"},
    {"index": 61, "log_p_true": -39.9375, "library_log_p_true": -39.9375, "argmax_token": "<think>"},
    {"index": 62, "log_p_true": -40.53125, "library_log_p_true": -40.53125, "argmax_token": "<think>"},
    {"index": 63, "log_p_true": -42.28125, "library_log_p_true": -42.28125, "argmax_token": "<think>"}
   ]
  },
  "Qwen3-8B_no_thinking": {
   "model": "Qwen/Qwen3-8B",
   "setting": "no_thinking",
   "lm_polygraph_revision": "32cdf4a7ef6fdf048accc471329fe68330e20f6f",
   "dataset": "LM-Polygraph/mmlu, simple_instruct, test split",
   "items": 64,
   "subsample_seed": 1,
   "rows": [
    {"index": 0, "log_p_true": -28.375123977661133, "library_log_p_true": -28.375123977661133, "argmax_token": "B"},
    {"index": 1, "log_p_true": -24.0, "library_log_p_true": -24.0, "argmax_token": "B"},
    {"index": 2, "log_p_true": -20.130308151245117, "library_log_p_true": -20.130308151245117, "argmax_token": "A"},
    {"index": 3, "log_p_true": -27.875001907348633, "library_log_p_true": -27.875001907348633, "argmax_token": "C"},
    {"index": 4, "log_p_true": -34.60023498535156, "library_log_p_true": -34.60023498535156, "argmax_token": "Answer"},
    {"index": 5, "log_p_true": -37.75, "library_log_p_true": -37.75, "argmax_token": "A"},
    {"index": 6, "log_p_true": -25.753028869628906, "library_log_p_true": -25.753028869628906, "argmax_token": "D"},
    {"index": 7, "log_p_true": -38.625, "library_log_p_true": -38.625, "argmax_token": "B"},
    {"index": 8, "log_p_true": -31.014183044433594, "library_log_p_true": -31.014183044433594, "argmax_token": "C"},
    {"index": 9, "log_p_true": -37.25, "library_log_p_true": -37.25, "argmax_token": "A"},
    {"index": 10, "log_p_true": -27.6269588470459, "library_log_p_true": -27.6269588470459, "argmax_token": "C"},
    {"index": 11, "log_p_true": -29.875, "library_log_p_true": -29.875, "argmax_token": "C"},
    {"index": 12, "log_p_true": -27.250553131103516, "library_log_p_true": -27.250553131103516, "argmax_token": "B"},
    {"index": 13, "log_p_true": -39.25, "library_log_p_true": -39.25, "argmax_token": "D"},
    {"index": 14, "log_p_true": -34.5, "library_log_p_true": -34.5, "argmax_token": "D"},
    {"index": 15, "log_p_true": -36.002132415771484, "library_log_p_true": -36.002132415771484, "argmax_token": "A"},
    {"index": 16, "log_p_true": -30.500001907348633, "library_log_p_true": -30.500001907348633, "argmax_token": "B"},
    {"index": 17, "log_p_true": -40.625, "library_log_p_true": -40.625, "argmax_token": "B"},
    {"index": 18, "log_p_true": -27.250036239624023, "library_log_p_true": -27.250036239624023, "argmax_token": "D"},
    {"index": 19, "log_p_true": -32.25016403198242, "library_log_p_true": -32.25016403198242, "argmax_token": "D"},
    {"index": 20, "log_p_true": -21.413177490234375, "library_log_p_true": -21.413177490234375, "argmax_token": "A"},
    {"index": 21, "log_p_true": -21.451786041259766, "library_log_p_true": -21.451786041259766, "argmax_token": "A"},
    {"index": 22, "log_p_true": -21.884052276611328, "library_log_p_true": -21.884052276611328, "argmax_token": "B"},
    {"index": 23, "log_p_true": -27.750085830688477, "library_log_p_true": -27.750085830688477, "argmax_token": "B"},
    {"index": 24, "log_p_true": -36.75, "library_log_p_true": -36.75, "argmax_token": "A"},
    {"index": 25, "log_p_true": -27.5, "library_log_p_true": -27.5, "argmax_token": "C"},
    {"index": 26, "log_p_true": -21.12733268737793, "library_log_p_true": -21.12733268737793, "argmax_token": "B"},
    {"index": 27, "log_p_true": -31.62502098083496, "library_log_p_true": -31.62502098083496, "argmax_token": "D"},
    {"index": 28, "log_p_true": -26.75321388244629, "library_log_p_true": -26.75321388244629, "argmax_token": "B"},
    {"index": 29, "log_p_true": -24.625009536743164, "library_log_p_true": -24.625009536743164, "argmax_token": "C"},
    {"index": 30, "log_p_true": -26.875, "library_log_p_true": -26.875, "argmax_token": "C"},
    {"index": 31, "log_p_true": -33.12502670288086, "library_log_p_true": -33.12502670288086, "argmax_token": "D"},
    {"index": 32, "log_p_true": -38.75, "library_log_p_true": -38.75, "argmax_token": "A"},
    {"index": 33, "log_p_true": -21.18709373474121, "library_log_p_true": -21.18709373474121, "argmax_token": "B"},
    {"index": 34, "log_p_true": -39.750003814697266, "library_log_p_true": -39.750003814697266, "argmax_token": "A"},
    {"index": 35, "log_p_true": -45.0625, "library_log_p_true": -45.0625, "argmax_token": "A"},
    {"index": 36, "log_p_true": -18.7899169921875, "library_log_p_true": -18.7899169921875, "argmax_token": "C"},
    {"index": 37, "log_p_true": -38.5, "library_log_p_true": -38.5, "argmax_token": "A"},
    {"index": 38, "log_p_true": -29.53813362121582, "library_log_p_true": -29.53813362121582, "argmax_token": "C"},
    {"index": 39, "log_p_true": -25.375, "library_log_p_true": -25.375, "argmax_token": "C"},
    {"index": 40, "log_p_true": -30.630102157592773, "library_log_p_true": -30.630102157592773, "argmax_token": "B"},
    {"index": 41, "log_p_true": -23.298702239990234, "library_log_p_true": -23.298702239990234, "argmax_token": "C"},
    {"index": 42, "log_p_true": -18.68936538696289, "library_log_p_true": -18.68936538696289, "argmax_token": "B"},
    {"index": 43, "log_p_true": -40.5625, "library_log_p_true": -40.5625, "argmax_token": "C"},
    {"index": 44, "log_p_true": -31.875017166137695, "library_log_p_true": -31.875017166137695, "argmax_token": "B"},
    {"index": 45, "log_p_true": -27.375, "library_log_p_true": -27.375, "argmax_token": "B"},
    {"index": 46, "log_p_true": -25.5, "library_log_p_true": -25.5, "argmax_token": "C"},
    {"index": 47, "log_p_true": -24.398244857788086, "library_log_p_true": -24.398244857788086, "argmax_token": "A"},
    {"index": 48, "log_p_true": -32.523502349853516, "library_log_p_true": -32.523502349853516, "argmax_token": "D"},
    {"index": 49, "log_p_true": -28.500001907348633, "library_log_p_true": -28.500001907348633, "argmax_token": "D"},
    {"index": 50, "log_p_true": -35.375, "library_log_p_true": -35.375, "argmax_token": "A"},
    {"index": 51, "log_p_true": -41.687557220458984, "library_log_p_true": -41.687557220458984, "argmax_token": "B"},
    {"index": 52, "log_p_true": -43.875, "library_log_p_true": -43.875, "argmax_token": "A"},
    {"index": 53, "log_p_true": -27.875036239624023, "library_log_p_true": -27.875036239624023, "argmax_token": "D"},
    {"index": 54, "log_p_true": -22.75969696044922, "library_log_p_true": -22.75969696044922, "argmax_token": "C"},
    {"index": 55, "log_p_true": -39.187503814697266, "library_log_p_true": -39.187503814697266, "argmax_token": "D"},
    {"index": 56, "log_p_true": -33.875, "library_log_p_true": -33.875, "argmax_token": "A"},
    {"index": 57, "log_p_true": -27.375, "library_log_p_true": -27.375, "argmax_token": "B"},
    {"index": 58, "log_p_true": -30.875, "library_log_p_true": -30.875, "argmax_token": "A"},
    {"index": 59, "log_p_true": -38.0, "library_log_p_true": -38.0, "argmax_token": "A"},
    {"index": 60, "log_p_true": -19.973012924194336, "library_log_p_true": -19.973012924194336, "argmax_token": "B"},
    {"index": 61, "log_p_true": -31.88023567199707, "library_log_p_true": -31.88023567199707, "argmax_token": "C"},
    {"index": 62, "log_p_true": -29.625045776367188, "library_log_p_true": -29.625045776367188, "argmax_token": "B"},
    {"index": 63, "log_p_true": -35.00025939941406, "library_log_p_true": -35.00025939941406, "argmax_token": "C"}
   ]
  },
  "Qwen3-14B_library": {
   "model": "Qwen/Qwen3-14B",
   "setting": "library",
   "lm_polygraph_revision": "32cdf4a7ef6fdf048accc471329fe68330e20f6f",
   "dataset": "LM-Polygraph/mmlu, simple_instruct, test split",
   "items": 64,
   "subsample_seed": 1,
   "rows": [
    {"index": 0, "log_p_true": -34.09375, "library_log_p_true": -34.09375, "argmax_token": "<think>"},
    {"index": 1, "log_p_true": -32.8984375, "library_log_p_true": -32.8984375, "argmax_token": "<think>"},
    {"index": 2, "log_p_true": -33.76953125, "library_log_p_true": -33.76953125, "argmax_token": "<think>"},
    {"index": 3, "log_p_true": -34.171875, "library_log_p_true": -34.171875, "argmax_token": "<think>"},
    {"index": 4, "log_p_true": -34.4609375, "library_log_p_true": -34.4609375, "argmax_token": "<think>"},
    {"index": 5, "log_p_true": -33.625, "library_log_p_true": -33.625, "argmax_token": "<think>"},
    {"index": 6, "log_p_true": -33.88671875, "library_log_p_true": -33.88671875, "argmax_token": "<think>"},
    {"index": 7, "log_p_true": -34.7265625, "library_log_p_true": -34.7265625, "argmax_token": "<think>"},
    {"index": 8, "log_p_true": -34.2412109375, "library_log_p_true": -34.2412109375, "argmax_token": "<think>"},
    {"index": 9, "log_p_true": -31.2412109375, "library_log_p_true": -31.2412109375, "argmax_token": "<think>"},
    {"index": 10, "log_p_true": -33.478515625, "library_log_p_true": -33.478515625, "argmax_token": "<think>"},
    {"index": 11, "log_p_true": -33.216796875, "library_log_p_true": -33.216796875, "argmax_token": "<think>"},
    {"index": 12, "log_p_true": -32.2841796875, "library_log_p_true": -32.2841796875, "argmax_token": "<think>"},
    {"index": 13, "log_p_true": -34.4140625, "library_log_p_true": -34.4140625, "argmax_token": "<think>"},
    {"index": 14, "log_p_true": -34.53125, "library_log_p_true": -34.53125, "argmax_token": "<think>"},
    {"index": 15, "log_p_true": -33.8359375, "library_log_p_true": -33.8359375, "argmax_token": "<think>"},
    {"index": 16, "log_p_true": -34.1171875, "library_log_p_true": -34.1171875, "argmax_token": "<think>"},
    {"index": 17, "log_p_true": -33.1123046875, "library_log_p_true": -33.1123046875, "argmax_token": "<think>"},
    {"index": 18, "log_p_true": -33.2109375, "library_log_p_true": -33.2109375, "argmax_token": "<think>"},
    {"index": 19, "log_p_true": -34.03125, "library_log_p_true": -34.03125, "argmax_token": "<think>"},
    {"index": 20, "log_p_true": -35.984375, "library_log_p_true": -35.984375, "argmax_token": "<think>"},
    {"index": 21, "log_p_true": -33.03125, "library_log_p_true": -33.03125, "argmax_token": "<think>"},
    {"index": 22, "log_p_true": -35.046875, "library_log_p_true": -35.046875, "argmax_token": "<think>"},
    {"index": 23, "log_p_true": -33.22265625, "library_log_p_true": -33.22265625, "argmax_token": "<think>"},
    {"index": 24, "log_p_true": -33.9375, "library_log_p_true": -33.9375, "argmax_token": "<think>"},
    {"index": 25, "log_p_true": -32.58984375, "library_log_p_true": -32.58984375, "argmax_token": "<think>"},
    {"index": 26, "log_p_true": -33.46484375, "library_log_p_true": -33.46484375, "argmax_token": "<think>"},
    {"index": 27, "log_p_true": -35.2421875, "library_log_p_true": -35.2421875, "argmax_token": "<think>"},
    {"index": 28, "log_p_true": -33.5546875, "library_log_p_true": -33.5546875, "argmax_token": "<think>"},
    {"index": 29, "log_p_true": -34.24609375, "library_log_p_true": -34.24609375, "argmax_token": "<think>"},
    {"index": 30, "log_p_true": -32.748046875, "library_log_p_true": -32.748046875, "argmax_token": "<think>"},
    {"index": 31, "log_p_true": -32.60546875, "library_log_p_true": -32.60546875, "argmax_token": "<think>"},
    {"index": 32, "log_p_true": -33.4921875, "library_log_p_true": -33.4921875, "argmax_token": "<think>"},
    {"index": 33, "log_p_true": -33.650390625, "library_log_p_true": -33.650390625, "argmax_token": "<think>"},
    {"index": 34, "log_p_true": -32.103515625, "library_log_p_true": -32.103515625, "argmax_token": "<think>"},
    {"index": 35, "log_p_true": -34.421875, "library_log_p_true": -34.421875, "argmax_token": "<think>"},
    {"index": 36, "log_p_true": -34.89453125, "library_log_p_true": -34.89453125, "argmax_token": "<think>"},
    {"index": 37, "log_p_true": -32.6328125, "library_log_p_true": -32.6328125, "argmax_token": "<think>"},
    {"index": 38, "log_p_true": -33.75390625, "library_log_p_true": -33.75390625, "argmax_token": "<think>"},
    {"index": 39, "log_p_true": -32.47265625, "library_log_p_true": -32.47265625, "argmax_token": "<think>"},
    {"index": 40, "log_p_true": -34.65625, "library_log_p_true": -34.65625, "argmax_token": "<think>"},
    {"index": 41, "log_p_true": -33.8671875, "library_log_p_true": -33.8671875, "argmax_token": "<think>"},
    {"index": 42, "log_p_true": -34.28125, "library_log_p_true": -34.28125, "argmax_token": "<think>"},
    {"index": 43, "log_p_true": -33.8046875, "library_log_p_true": -33.8046875, "argmax_token": "<think>"},
    {"index": 44, "log_p_true": -32.7109375, "library_log_p_true": -32.7109375, "argmax_token": "<think>"},
    {"index": 45, "log_p_true": -33.123046875, "library_log_p_true": -33.123046875, "argmax_token": "<think>"},
    {"index": 46, "log_p_true": -31.835693359375, "library_log_p_true": -31.835693359375, "argmax_token": "<think>"},
    {"index": 47, "log_p_true": -35.234375, "library_log_p_true": -35.234375, "argmax_token": "<think>"},
    {"index": 48, "log_p_true": -34.515625, "library_log_p_true": -34.515625, "argmax_token": "<think>"},
    {"index": 49, "log_p_true": -33.23046875, "library_log_p_true": -33.23046875, "argmax_token": "<think>"},
    {"index": 50, "log_p_true": -33.1806640625, "library_log_p_true": -33.1806640625, "argmax_token": "<think>"},
    {"index": 51, "log_p_true": -33.4296875, "library_log_p_true": -33.4296875, "argmax_token": "<think>"},
    {"index": 52, "log_p_true": -34.546875, "library_log_p_true": -34.546875, "argmax_token": "<think>"},
    {"index": 53, "log_p_true": -32.83984375, "library_log_p_true": -32.83984375, "argmax_token": "<think>"},
    {"index": 54, "log_p_true": -32.94140625, "library_log_p_true": -32.94140625, "argmax_token": "<think>"},
    {"index": 55, "log_p_true": -33.8125, "library_log_p_true": -33.8125, "argmax_token": "<think>"},
    {"index": 56, "log_p_true": -32.71875, "library_log_p_true": -32.71875, "argmax_token": "<think>"},
    {"index": 57, "log_p_true": -32.81640625, "library_log_p_true": -32.81640625, "argmax_token": "<think>"},
    {"index": 58, "log_p_true": -32.896484375, "library_log_p_true": -32.896484375, "argmax_token": "<think>"},
    {"index": 59, "log_p_true": -33.640625, "library_log_p_true": -33.640625, "argmax_token": "<think>"},
    {"index": 60, "log_p_true": -33.5078125, "library_log_p_true": -33.5078125, "argmax_token": "<think>"},
    {"index": 61, "log_p_true": -34.1328125, "library_log_p_true": -34.1328125, "argmax_token": "<think>"},
    {"index": 62, "log_p_true": -32.578125, "library_log_p_true": -32.578125, "argmax_token": "<think>"},
    {"index": 63, "log_p_true": -32.37060546875, "library_log_p_true": -32.37060546875, "argmax_token": "<think>"}
   ]
  },
  "Qwen3-14B_no_thinking": {
   "model": "Qwen/Qwen3-14B",
   "setting": "no_thinking",
   "lm_polygraph_revision": "32cdf4a7ef6fdf048accc471329fe68330e20f6f",
   "dataset": "LM-Polygraph/mmlu, simple_instruct, test split",
   "items": 64,
   "subsample_seed": 1,
   "rows": [
    {"index": 0, "log_p_true": -23.250059127807617, "library_log_p_true": -23.250059127807617, "argmax_token": "B"},
    {"index": 1, "log_p_true": -21.5, "library_log_p_true": -21.5, "argmax_token": "B"},
    {"index": 2, "log_p_true": -21.250001907348633, "library_log_p_true": -21.250001907348633, "argmax_token": "B"},
    {"index": 3, "log_p_true": -16.75, "library_log_p_true": -16.75, "argmax_token": "C"},
    {"index": 4, "log_p_true": -31.250125885009766, "library_log_p_true": -31.250125885009766, "argmax_token": "A"},
    {"index": 5, "log_p_true": -23.00000762939453, "library_log_p_true": -23.00000762939453, "argmax_token": "B"},
    {"index": 6, "log_p_true": -24.298587799072266, "library_log_p_true": -24.298587799072266, "argmax_token": "B"},
    {"index": 7, "log_p_true": -29.75, "library_log_p_true": -29.75, "argmax_token": "B"},
    {"index": 8, "log_p_true": -27.701414108276367, "library_log_p_true": -27.701414108276367, "argmax_token": "C"},
    {"index": 9, "log_p_true": -25.41022491455078, "library_log_p_true": -25.41022491455078, "argmax_token": "A"},
    {"index": 10, "log_p_true": -24.518152236938477, "library_log_p_true": -24.518152236938477, "argmax_token": "B"},
    {"index": 11, "log_p_true": -20.018150329589844, "library_log_p_true": -20.018150329589844, "argmax_token": "C"},
    {"index": 12, "log_p_true": -24.0, "library_log_p_true": -24.0, "argmax_token": "B"},
    {"index": 13, "log_p_true": -29.875038146972656, "library_log_p_true": -29.875038146972656, "argmax_token": "B"},
    {"index": 14, "log_p_true": -29.753177642822266, "library_log_p_true": -29.753177642822266, "argmax_token": "B"},
    {"index": 15, "log_p_true": -35.143150329589844, "library_log_p_true": -35.143150329589844, "argmax_token": "B"},
    {"index": 16, "log_p_true": -28.0, "library_log_p_true": -28.0, "argmax_token": "B"},
    {"index": 17, "log_p_true": -31.25, "library_log_p_true": -31.25, "argmax_token": "B"},
    {"index": 18, "log_p_true": -18.750059127807617, "library_log_p_true": -18.750059127807617, "argmax_token": "D"},
    {"index": 19, "log_p_true": -31.125158309936523, "library_log_p_true": -31.125158309936523, "argmax_token": "D"},
    {"index": 20, "log_p_true": -33.250083923339844, "library_log_p_true": -33.250083923339844, "argmax_token": "B"},
    {"index": 21, "log_p_true": -23.250911712646484, "library_log_p_true": -23.250911712646484, "argmax_token": "A"},
    {"index": 22, "log_p_true": -34.68696594238281, "library_log_p_true": -34.68696594238281, "argmax_token": "D"},
    {"index": 23, "log_p_true": -28.788042068481445, "library_log_p_true": -28.788042068481445, "argmax_token": "C"},
    {"index": 24, "log_p_true": -24.078889846801758, "library_log_p_true": -24.078889846801758, "argmax_token": "B"},
    {"index": 25, "log_p_true": -17.006397247314453, "library_log_p_true": -17.006397247314453, "argmax_token": "C"},
    {"index": 26, "log_p_true": -27.974077224731445, "library_log_p_true": -27.974077224731445, "argmax_token": "A"},
    {"index": 27, "log_p_true": -24.50002670288086, "library_log_p_true": -24.50002670288086, "argmax_token": "C"},
    {"index": 28, "log_p_true": -20.538076400756836, "library_log_p_true": -20.538076400756836, "argmax_token": "B"},
    {"index": 29, "log_p_true": -32.753177642822266, "library_log_p_true": -32.753177642822266, "argmax_token": "C"},
    {"index": 30, "log_p_true": -20.10025978088379, "library_log_p_true": -20.10025978088379, "argmax_token": "C"},
    {"index": 31, "log_p_true": -21.327726364135742, "library_log_p_true": -21.327726364135742, "argmax_token": "D"},
    {"index": 32, "log_p_true": -21.500009536743164, "library_log_p_true": -21.500009536743164, "argmax_token": "A"},
    {"index": 33, "log_p_true": -27.261871337890625, "library_log_p_true": -27.261871337890625, "argmax_token": "D"},
    {"index": 34, "log_p_true": -25.328889846801758, "library_log_p_true": -25.328889846801758, "argmax_token": "B"},
    {"index": 35, "log_p_true": -22.251171112060547, "library_log_p_true": -22.251171112060547, "argmax_token": "A"},
    {"index": 36, "log_p_true": -31.75, "library_log_p_true": -31.75, "argmax_token": "C"},
    {"index": 37, "log_p_true": -24.250431060791016, "library_log_p_true": -24.250431060791016, "argmax_token": "A"},
    {"index": 38, "log_p_true": -22.750263214111328, "library_log_p_true": -22.750263214111328, "argmax_token": "B"},
    {"index": 39, "log_p_true": -16.751928329467773, "library_log_p_true": -16.751928329467773, "argmax_token": "C"},
    {"index": 40, "log_p_true": -37.250709533691406, "library_log_p_true": -37.250709533691406, "argmax_token": "B"},
    {"index": 41, "log_p_true": -23.25007438659668, "library_log_p_true": -23.25007438659668, "argmax_token": "C"},
    {"index": 42, "log_p_true": -16.328889846801758, "library_log_p_true": -16.328889846801758, "argmax_token": "B"},
    {"index": 43, "log_p_true": -33.5001220703125, "library_log_p_true": -33.5001220703125, "argmax_token": "C"},
    {"index": 44, "log_p_true": -23.501502990722656, "library_log_p_true": -23.501502990722656, "argmax_token": "B"},
    {"index": 45, "log_p_true": -15.500204086303711, "library_log_p_true": -15.500204086303711, "argmax_token": "B"},
    {"index": 46, "log_p_true": -19.260103225708008, "library_log_p_true": -19.260103225708008, "argmax_token": "C"},
    {"index": 47, "log_p_true": -21.548587799072266, "library_log_p_true": -21.548587799072266, "argmax_token": "B"},
    {"index": 48, "log_p_true": -36.75025939941406, "library_log_p_true": -36.75025939941406, "argmax_token": "D"},
    {"index": 49, "log_p_true": -26.5000057220459, "library_log_p_true": -26.5000057220459, "argmax_token": "D"},
    {"index": 50, "log_p_true": -25.136871337890625, "library_log_p_true": -25.136871337890625, "argmax_token": "B"},
    {"index": 51, "log_p_true": -36.125, "library_log_p_true": -36.125, "argmax_token": "B"},
    {"index": 52, "log_p_true": -17.5, "library_log_p_true": -17.5, "argmax_token": "A"},
    {"index": 53, "log_p_true": -15.260526657104492, "library_log_p_true": -15.260526657104492, "argmax_token": "B"},
    {"index": 54, "log_p_true": -32.37502670288086, "library_log_p_true": -32.37502670288086, "argmax_token": "B"},
    {"index": 55, "log_p_true": -28.250186920166016, "library_log_p_true": -28.250186920166016, "argmax_token": "C"},
    {"index": 56, "log_p_true": -22.250003814697266, "library_log_p_true": -22.250003814697266, "argmax_token": "A"},
    {"index": 57, "log_p_true": -21.0, "library_log_p_true": -21.0, "argmax_token": "B"},
    {"index": 58, "log_p_true": -22.751928329467773, "library_log_p_true": -22.751928329467773, "argmax_token": "A"},
    {"index": 59, "log_p_true": -21.537086486816406, "library_log_p_true": -21.537086486816406, "argmax_token": "B"},
    {"index": 60, "log_p_true": -16.018157958984375, "library_log_p_true": -16.018157958984375, "argmax_token": "B"},
    {"index": 61, "log_p_true": -28.011871337890625, "library_log_p_true": -28.011871337890625, "argmax_token": "B"},
    {"index": 62, "log_p_true": -28.500001907348633, "library_log_p_true": -28.500001907348633, "argmax_token": "B"},
    {"index": 63, "log_p_true": -22.44318389892578, "library_log_p_true": -22.44318389892578, "argmax_token": "B"}
   ]
  },
  "Meta-Llama-3-8B-Instruct_library": {
   "model": "meta-llama/Meta-Llama-3-8B-Instruct",
   "setting": "library",
   "lm_polygraph_revision": "32cdf4a7ef6fdf048accc471329fe68330e20f6f",
   "dataset": "LM-Polygraph/mmlu, simple_instruct, test split",
   "items": 64,
   "subsample_seed": 1,
   "rows": [
    {"index": 0, "log_p_true": -5.960062503814697, "library_log_p_true": -5.960062503814697, "argmax_token": "The"},
    {"index": 1, "log_p_true": -12.409568786621094, "library_log_p_true": -12.40956974029541, "argmax_token": "(B"},
    {"index": 2, "log_p_true": -8.565713882446289, "library_log_p_true": -8.565713882446289, "argmax_token": "The"},
    {"index": 3, "log_p_true": -13.018494606018066, "library_log_p_true": -13.018494606018066, "argmax_token": "B"},
    {"index": 4, "log_p_true": -14.956894874572754, "library_log_p_true": -14.956894874572754, "argmax_token": "The"},
    {"index": 5, "log_p_true": -13.203841209411621, "library_log_p_true": -13.203841209411621, "argmax_token": "(B"},
    {"index": 6, "log_p_true": -10.094286918640137, "library_log_p_true": -10.094286918640137, "argmax_token": "B"},
    {"index": 7, "log_p_true": -7.7278337478637695, "library_log_p_true": -7.7278337478637695, "argmax_token": "(B"},
    {"index": 8, "log_p_true": -13.118294715881348, "library_log_p_true": -13.118294715881348, "argmax_token": "(B"},
    {"index": 9, "log_p_true": -5.655999183654785, "library_log_p_true": -5.655999183654785, "argmax_token": "The"},
    {"index": 10, "log_p_true": -9.669904708862305, "library_log_p_true": -9.669904708862305, "argmax_token": "B"},
    {"index": 11, "log_p_true": -6.074792861938477, "library_log_p_true": -6.074792861938477, "argmax_token": "B"},
    {"index": 12, "log_p_true": -11.063312530517578, "library_log_p_true": -11.063312530517578, "argmax_token": "(B"},
    {"index": 13, "log_p_true": -8.843945503234863, "library_log_p_true": -8.843945503234863, "argmax_token": "The"},
    {"index": 14, "log_p_true": -12.55539321899414, "library_log_p_true": -12.55539321899414, "argmax_token": "B"},
    {"index": 15, "log_p_true": -6.221299171447754, "library_log_p_true": -6.221299171447754, "argmax_token": "The"},
    {"index": 16, "log_p_true": -7.243714809417725, "library_log_p_true": -7.243714809417725, "argmax_token": "The"},
    {"index": 17, "log_p_true": -11.916486740112305, "library_log_p_true": -11.916486740112305, "argmax_token": "The"},
    {"index": 18, "log_p_true": -4.952253341674805, "library_log_p_true": -4.952253341674805, "argmax_token": "The"},
    {"index": 19, "log_p_true": -3.23976993560791, "library_log_p_true": -3.23976993560791, "argmax_token": "The"},
    {"index": 20, "log_p_true": -4.136874198913574, "library_log_p_true": -4.136874198913574, "argmax_token": "(B"},
    {"index": 21, "log_p_true": -3.6523241996765137, "library_log_p_true": -3.6523241996765137, "argmax_token": "(B"},
    {"index": 22, "log_p_true": -7.724740505218506, "library_log_p_true": -7.724740505218506, "argmax_token": "The"},
    {"index": 23, "log_p_true": -12.571404457092285, "library_log_p_true": -12.571404457092285, "argmax_token": "The"},
    {"index": 24, "log_p_true": -11.970702171325684, "library_log_p_true": -11.970702171325684, "argmax_token": "The"},
    {"index": 25, "log_p_true": -7.481566905975342, "library_log_p_true": -7.481566905975342, "argmax_token": "B"},
    {"index": 26, "log_p_true": -14.328287124633789, "library_log_p_true": -14.328287124633789, "argmax_token": "B"},
    {"index": 27, "log_p_true": -15.083919525146484, "library_log_p_true": -15.083919525146484, "argmax_token": "The"},
    {"index": 28, "log_p_true": -13.29824161529541, "library_log_p_true": -13.29824161529541, "argmax_token": "The"},
    {"index": 29, "log_p_true": -13.176050186157227, "library_log_p_true": -13.176050186157227, "argmax_token": "B"},
    {"index": 30, "log_p_true": -9.229137420654297, "library_log_p_true": -9.229137420654297, "argmax_token": "The"},
    {"index": 31, "log_p_true": -10.817694664001465, "library_log_p_true": -10.817694664001465, "argmax_token": "(B"},
    {"index": 32, "log_p_true": -5.531443119049072, "library_log_p_true": -5.531443119049072, "argmax_token": "The"},
    {"index": 33, "log_p_true": -11.639570236206055, "library_log_p_true": -11.639570236206055, "argmax_token": "(B"},
    {"index": 34, "log_p_true": -7.8098344802856445, "library_log_p_true": -7.8098344802856445, "argmax_token": "(A"},
    {"index": 35, "log_p_true": -6.908475399017334, "library_log_p_true": -6.908475399017334, "argmax_token": "The"},
    {"index": 36, "log_p_true": -6.118655204772949, "library_log_p_true": -6.118655204772949, "argmax_token": "The"},
    {"index": 37, "log_p_true": -8.059774398803711, "library_log_p_true": -8.059774398803711, "argmax_token": "The"},
    {"index": 38, "log_p_true": -12.420924186706543, "library_log_p_true": -12.420924186706543, "argmax_token": "The"},
    {"index": 39, "log_p_true": -7.916301727294922, "library_log_p_true": -7.916301727294922, "argmax_token": "(B"},
    {"index": 40, "log_p_true": -10.70432186126709, "library_log_p_true": -10.70432186126709, "argmax_token": "The"},
    {"index": 41, "log_p_true": -12.910850524902344, "library_log_p_true": -12.910850524902344, "argmax_token": "The"},
    {"index": 42, "log_p_true": -12.295324325561523, "library_log_p_true": -12.295324325561523, "argmax_token": "The"},
    {"index": 43, "log_p_true": -8.38662338256836, "library_log_p_true": -8.38662338256836, "argmax_token": "The"},
    {"index": 44, "log_p_true": -4.067724227905273, "library_log_p_true": -4.067724227905273, "argmax_token": "(B"},
    {"index": 45, "log_p_true": -12.467028617858887, "library_log_p_true": -12.467028617858887, "argmax_token": "B"},
    {"index": 46, "log_p_true": -9.631295204162598, "library_log_p_true": -9.631295204162598, "argmax_token": "(B"},
    {"index": 47, "log_p_true": -7.238577365875244, "library_log_p_true": -7.238577365875244, "argmax_token": "The"},
    {"index": 48, "log_p_true": -10.43002700805664, "library_log_p_true": -10.43002700805664, "argmax_token": "The"},
    {"index": 49, "log_p_true": -14.99936294555664, "library_log_p_true": -14.99936294555664, "argmax_token": "The"},
    {"index": 50, "log_p_true": -3.610022783279419, "library_log_p_true": -3.610022783279419, "argmax_token": "The"},
    {"index": 51, "log_p_true": -11.685484886169434, "library_log_p_true": -11.685484886169434, "argmax_token": "The"},
    {"index": 52, "log_p_true": -7.62414026260376, "library_log_p_true": -7.62414026260376, "argmax_token": "The"},
    {"index": 53, "log_p_true": -8.964406967163086, "library_log_p_true": -8.964406967163086, "argmax_token": "The"},
    {"index": 54, "log_p_true": -13.126167297363281, "library_log_p_true": -13.126167297363281, "argmax_token": "The"},
    {"index": 55, "log_p_true": -16.468233108520508, "library_log_p_true": -16.468233108520508, "argmax_token": "The"},
    {"index": 56, "log_p_true": -10.956304550170898, "library_log_p_true": -10.956304550170898, "argmax_token": "A"},
    {"index": 57, "log_p_true": -11.167426109313965, "library_log_p_true": -11.167426109313965, "argmax_token": "(B"},
    {"index": 58, "log_p_true": -8.000650405883789, "library_log_p_true": -8.000650405883789, "argmax_token": "(B"},
    {"index": 59, "log_p_true": -1.2944691181182861, "library_log_p_true": -1.2944691181182861, "argmax_token": "True"},
    {"index": 60, "log_p_true": -8.022900581359863, "library_log_p_true": -8.022900581359863, "argmax_token": "The"},
    {"index": 61, "log_p_true": -7.417018413543701, "library_log_p_true": -7.417018413543701, "argmax_token": "B"},
    {"index": 62, "log_p_true": -10.541254997253418, "library_log_p_true": -10.541254997253418, "argmax_token": "The"},
    {"index": 63, "log_p_true": -7.2631096839904785, "library_log_p_true": -7.2631096839904785, "argmax_token": "The"}
   ]
  }
 }
}


==> anc/supplementary/lmpolygraph_triviaqa500_estimators.json <==
{
 "runs": {
  "Qwen3-4B-Instruct-2507_library": {
   "model": "Qwen/Qwen3-4B-Instruct-2507",
   "setting": "library",
   "lm_polygraph_revision": "32cdf4a7ef6fdf048accc471329fe68330e20f6f",
   "dataset": "LM-Polygraph/triviaqa, simple_instruct, test split",
   "items": 500,
   "estimators": ["MaximumSequenceProbability", "Perplexity", "MeanTokenEntropy", "MeanPointwiseMutualInformation", "SelfCertainty", "MeanConditionalPointwiseMutualInformation", "RenyiNeg_uncertainty", "FisherRao_uncertainty", "AttentionScore (layer=None)", "RAUQ", "RAUQ (entropy)", "CSL", "BoostedProbSequence"],
   "direct_generation_check": [{"index": 0, "same_answer": true, "max_abs_log_likelihood_difference": 0.0, "max_abs_generation_attention_difference": 0.0, "max_abs_rauq_difference": 0.0}, {"index": 1, "same_answer": true, "max_abs_log_likelihood_difference": 0.0, "max_abs_generation_attention_difference": 0.0, "max_abs_rauq_difference": 0.0}, {"index": 2, "same_answer": true, "max_abs_log_likelihood_difference": 0.0, "max_abs_generation_attention_difference": 0.0, "max_abs_rauq_difference": 0.0}, {"index": 3, "same_answer": true, "max_abs_log_likelihood_difference": 0.0, "max_abs_generation_attention_difference": 0.0, "max_abs_rauq_difference": 0.0}, {"index": 4, "same_answer": true, "max_abs_log_likelihood_difference": 0.0, "max_abs_generation_attention_difference": 0.0, "max_abs_rauq_difference": 0.0}],
   "rows": [
    {"index": 0, "uncertainty": {"MaximumSequenceProbability": 0.018439261242747307, "Perplexity": 0.006146420259028673, "MeanTokenEntropy": 0.033896565437316895, "MeanPointwiseMutualInformation": -18.160520553588867, "SelfCertainty": -23.715684246906914, "MeanConditionalPointwiseMutualInformation": 0.006146420259028673, "RenyiNeg_uncertainty": -4.982309818267822, "FisherRao_uncertainty": -0.9232011227728338, "AttentionScore (layer=None)": 705.9217529296875, "RAUQ": 1.9338254130792945, "RAUQ (entropy)": -1.362873367992488, "CSL": 0.0009834303054958582, "BoostedProbSequence": -0.9991989731788635}},
    {"index": 1, "uncertainty": {"MaximumSequenceProbability": 0.8032917380332947, "Perplexity": 0.2677639126777649, "MeanTokenEntropy": 0.29606688022613525, "MeanPointwiseMutualInformation": -13.8572359085083, "SelfCertainty": -17.230522783487316, "MeanConditionalPointwiseMutualInformation": -15.927734375, "RenyiNeg_uncertainty": -2.3863728046417236, "FisherRao_uncertainty": -0.7892303911929001, "AttentionScore (layer=None)": 739.6968994140625, "RAUQ": 2.0943393773572376, "RAUQ (entropy)": -1.3524340854926824, "CSL": 0.03575034439563751, "BoostedProbSequence": -0.999102771282196}},
    {"index": 2, "uncertainty": {"MaximumSequenceProbability": 0.03526226431131363, "Perplexity": 0.01175408810377121, "MeanTokenEntropy": 0.053536031395196915, "MeanPointwiseMutualInformation": -18.363245010375977, "SelfCertainty": -20.389348975707367, "MeanConditionalPointwiseMutualInformation": 0.01175408810377121, "RenyiNeg_uncertainty": -3.5979974269866943, "FisherRao_uncertainty": -0.8891225123493576, "AttentionScore (layer=None)": 710.2752075195312, "RAUQ": 1.8979493753383418, "RAUQ (entropy)": -1.3634744486878176, "CSL": 0.0014899222878739238, "BoostedProbSequence": -0.9994614720344543}},
    {"index": 3, "uncertainty": {"MaximumSequenceProbability": 2.039663076400757, "Perplexity": 0.33994385600090027, "MeanTokenEntropy": 0.7999458312988281, "MeanPointwiseMutualInformation": -21.128807067871094, "SelfCertainty": -14.9622694570713, "MeanConditionalPointwiseMutualInformation": -33.85055923461914, "RenyiNeg_uncertainty": -1.997800350189209, "FisherRao_uncertainty": -0.7412924860315627, "AttentionScore (layer=None)": 752.9671630859375, "RAUQ": 2.5237404766671494, "RAUQ (entropy)": -1.2400514609116406, "CSL": 0.12058483809232712, "BoostedProbSequence": -0.9575957655906677}},
    {"index": 4, "uncertainty": {"MaximumSequenceProbability": 0.011623288504779339, "Perplexity": 0.003874429501593113, "MeanTokenEntropy": 0.026897916570305824, "MeanPointwiseMutualInformation": -17.246126174926758, "SelfCertainty": -23.080911628295258, "MeanConditionalPointwiseMutualInformation": 0.003874429501593113, "RenyiNeg_uncertainty": -4.808804988861084, "FisherRao_uncertainty": -0.9094467913335976, "AttentionScore (layer=None)": 716.5247192382812, "RAUQ": 1.8025493779098793, "RAUQ (entropy)": -1.3658531302281904, "CSL": 0.0011447418946772814, "BoostedProbSequence": -0.9961479306221008}},
    {"index": 5, "uncertainty": {"MaximumSequenceProbability": 1.4088317155838013, "Perplexity": 0.4696105718612671, "MeanTokenEntropy": 0.7880814671516418, "MeanPointwiseMutualInformation": -14.32205581665039, "SelfCertainty": -13.585676185180025, "MeanConditionalPointwiseMutualInformation": -17.225473403930664, "RenyiNeg_uncertainty": -1.7144941091537476, "FisherRao_uncertainty": -0.6918506284275371, "AttentionScore (layer=None)": 721.5830688476562, "RAUQ": 2.1692272437336513, "RAUQ (entropy)": -1.2896033759749952, "CSL": 0.17469993233680725, "BoostedProbSequence": -0.9545979499816895}},
    {"index": 6, "uncertainty": {"MaximumSequenceProbability": 0.0520593635737896, "Perplexity": 0.0130148408934474, "MeanTokenEntropy": 0.06308834254741669, "MeanPointwiseMutualInformation": -18.424484252929688, "SelfCertainty": -23.776160867898938, "MeanConditionalPointwiseMutualInformation": 0.0130148408934474, "RenyiNeg_uncertainty": -5.130359649658203, "FisherRao_uncertainty": -0.914414716674796, "AttentionScore (layer=None)": 780.7269897460938, "RAUQ": 1.9309751922600065, "RAUQ (entropy)": -1.343797571460465, "CSL": 0.0018815554212778807, "BoostedProbSequence": -0.9984245300292969}},
    {"index": 7, "uncertainty": {"MaximumSequenceProbability": 0.5519091486930847, "Perplexity": 0.18396972119808197, "MeanTokenEntropy": 0.49997127056121826, "MeanPointwiseMutualInformation": -13.545196533203125, "SelfCertainty": -17.262582770873383, "MeanConditionalPointwiseMutualInformation": -10.238133430480957, "RenyiNeg_uncertainty": -2.5874526500701904, "FisherRao_uncertainty": -0.8130488786170091, "AttentionScore (layer=None)": 786.266845703125, "RAUQ": 2.088412513009704, "RAUQ (entropy)": -1.3200143991630884, "CSL": 0.028203239664435387, "BoostedProbSequence": -0.996573269367218}},
    {"index": 8, "uncertainty": {"MaximumSequenceProbability": 0.03798840194940567, "Perplexity": 0.012662800960242748, "MeanTokenEntropy": 0.07605525106191635, "MeanPointwiseMutualInformation": -17.44567108154297, "SelfCertainty": -19.128274909545258, "MeanConditionalPointwiseMutualInformation": 0.012662800960242748, "RenyiNeg_uncertainty": -3.283702850341797, "FisherRao_uncertainty": -0.8411710576597762, "AttentionScore (layer=None)": 798.61181640625, "RAUQ": 1.8456205480669579, "RAUQ (entropy)": -1.3594851846893636, "CSL": 0.0014093659119680524, "BoostedProbSequence": -0.9966849684715271}},
    {"index": 9, "uncertainty": {"MaximumSequenceProbability": 0.18534433841705322, "Perplexity": 0.061781447380781174, "MeanTokenEntropy": 0.19299359619617462, "MeanPointwiseMutualInformation": -17.56321907043457, "SelfCertainty": -17.93057186592547, "MeanConditionalPointwiseMutualInformation": -23.181760787963867, "RenyiNeg_uncertainty": -2.759141683578491, "FisherRao_uncertainty": -0.8198929178502404, "AttentionScore (layer=None)": 751.462158203125, "RAUQ": 1.8153511089313832, "RAUQ (entropy)": -1.3476362816310186, "CSL": 0.01180000975728035, "BoostedProbSequence": -0.9956717491149902}},
    {"index": 10, "uncertainty": {"MaximumSequenceProbability": 0.007527342531830072, "Perplexity": 0.001881835632957518, "MeanTokenEntropy": 0.013483026064932346, "MeanPointwiseMutualInformation": -19.107494354248047, "SelfCertainty": -23.71427074262428, "MeanConditionalPointwiseMutualInformation": 0.001881835632957518, "RenyiNeg_uncertainty": -4.952251434326172, "FisherRao_uncertainty": -0.9165095573388009, "AttentionScore (layer=None)": 703.4495239257812, "RAUQ": 1.923592557635582, "RAUQ (entropy)": -1.361934648522337, "CSL": 0.000457808084320277, "BoostedProbSequence": -0.9981226921081543}},
    {"index": 11, "uncertainty": {"MaximumSequenceProbability": 0.00016450192197225988, "Perplexity": 5.483397399075329e-05, "MeanTokenEntropy": 0.0006052475655451417, "MeanPointwiseMutualInformation": -20.58327865600586, "SelfCertainty": -24.77987542936134, "MeanConditionalPointwiseMutualInformation": 5.483397399075329e-05, "RenyiNeg_uncertainty": -5.470256805419922, "FisherRao_uncertainty": -0.9441854159679611, "AttentionScore (layer=None)": 706.6820068359375, "RAUQ": 1.8335667299948182, "RAUQ (entropy)": -1.3653425519628954, "CSL": 8.138297744153533e-06, "BoostedProbSequence": -0.9999451637268066}},
    {"index": 12, "uncertainty": {"MaximumSequenceProbability": 1.5771759748458862, "Perplexity": 0.5257253050804138, "MeanTokenEntropy": 0.5246828198432922, "MeanPointwiseMutualInformation": -17.807607650756836, "SelfCertainty": -18.722919456054047, "MeanConditionalPointwiseMutualInformation": -21.96802520751953, "RenyiNeg_uncertainty": -3.13263201713562, "FisherRao_uncertainty": -0.8498618384022412, "AttentionScore (layer=None)": 688.7301025390625, "RAUQ": 2.464045874595233, "RAUQ (entropy)": -1.3225276838964395, "CSL": 0.10700961947441101, "BoostedProbSequence": -0.9883667826652527}},
    {"index": 13, "uncertainty": {"MaximumSequenceProbability": 1.0826997756958008, "Perplexity": 0.21653994917869568, "MeanTokenEntropy": 0.5191832184791565, "MeanPointwiseMutualInformation": -16.383459091186523, "SelfCertainty": -16.83203035184669, "MeanConditionalPointwiseMutualInformation": -20.83761215209961, "RenyiNeg_uncertainty": -2.459470272064209, "FisherRao_uncertainty": -0.8061667510828059, "AttentionScore (layer=None)": 729.1531982421875, "RAUQ": 2.3549950118354737, "RAUQ (entropy)": -1.2824434320709561, "CSL": 0.04325679689645767, "BoostedProbSequence": -0.9799374341964722}},
    {"index": 14, "uncertainty": {"MaximumSequenceProbability": 2.053245782852173, "Perplexity": 0.4106491506099701, "MeanTokenEntropy": 0.8871766328811646, "MeanPointwiseMutualInformation": -20.101850509643555, "SelfCertainty": -13.365390642374035, "MeanConditionalPointwiseMutualInformation": -29.32608985900879, "RenyiNeg_uncertainty": -1.5861539840698242, "FisherRao_uncertainty": -0.6914243400230486, "AttentionScore (layer=None)": 760.6470336914062, "RAUQ": 2.522626504606915, "RAUQ (entropy)": -1.2631963098117347, "CSL": 0.08404477685689926, "BoostedProbSequence": -0.9404350519180298}},
    {"index": 15, "uncertainty": {"MaximumSequenceProbability": 0.5361924767494202, "Perplexity": 0.13404811918735504, "MeanTokenEntropy": 0.4782678484916687, "MeanPointwiseMutualInformation": -15.459701538085938, "SelfCertainty": -17.9806381780796, "MeanConditionalPointwiseMutualInformation": -12.462450981140137, "RenyiNeg_uncertainty": -2.9556221961975098, "FisherRao_uncertainty": -0.8271126076869143, "AttentionScore (layer=None)": 750.0048828125, "RAUQ": 2.117468877604717, "RAUQ (entropy)": -1.3089586064908802, "CSL": 0.03803740814328194, "BoostedProbSequence": -0.9630450010299683}},
    {"index": 16, "uncertainty": {"MaximumSequenceProbability": 0.0033641261979937553, "Perplexity": 0.0008410315494984388, "MeanTokenEntropy": 0.00783277116715908, "MeanPointwiseMutualInformation": -14.57728385925293, "SelfCertainty": -21.10436740705299, "MeanConditionalPointwiseMutualInformation": 0.0008410315494984388, "RenyiNeg_uncertainty": -4.0175065994262695, "FisherRao_uncertainty": -0.8868239992021842, "AttentionScore (layer=None)": 729.71240234375, "RAUQ": 1.9527446435435747, "RAUQ (entropy)": -1.3524516100503239, "CSL": 0.0001525448024040088, "BoostedProbSequence": -0.9991596937179565}},
    {"index": 17, "uncertainty": {"MaximumSequenceProbability": 0.07760007679462433, "Perplexity": 0.019400019198656082, "MeanTokenEntropy": 0.08961796015501022, "MeanPointwiseMutualInformation": -17.293100357055664, "SelfCertainty": -21.066625745981213, "MeanConditionalPointwiseMutualInformation": 0.019400019198656082, "RenyiNeg_uncertainty": -4.032201290130615, "FisherRao_uncertainty": -0.8815900547798209, "AttentionScore (layer=None)": 719.3724975585938, "RAUQ": 2.0366642247448272, "RAUQ (entropy)": -1.330817396554787, "CSL": 0.0026121558621525764, "BoostedProbSequence": -0.9943832755088806}},
    {"index": 18, "uncertainty": {"MaximumSequenceProbability": 0.9413608312606812, "Perplexity": 0.188272163271904, "MeanTokenEntropy": 0.7685298919677734, "MeanPointwiseMutualInformation": -21.73672866821289, "SelfCertainty": -13.726493318765637, "MeanConditionalPointwiseMutualInformation": -31.03305435180664, "RenyiNeg_uncertainty": -1.6772724390029907, "FisherRao_uncertainty": -0.6997513780613102, "AttentionScore (layer=None)": 718.981689453125, "RAUQ": 2.2526941163829486, "RAUQ (entropy)": -1.2662885823206458, "CSL": 0.04402847960591316, "BoostedProbSequence": -0.9357700347900391}},
    {"index": 19, "uncertainty": {"MaximumSequenceProbability": 0.08126804977655411, "Perplexity": 0.01160972099751234, "MeanTokenEntropy": 0.05841483920812607, "MeanPointwiseMutualInformation": -25.649105072021484, "SelfCertainty": -20.444950459006986, "MeanConditionalPointwiseMutualInformation": 0.01160972099751234, "RenyiNeg_uncertainty": -3.7626953125, "FisherRao_uncertainty": -0.8639585866381944, "AttentionScore (layer=None)": 731.988525390625, "RAUQ": 2.223200369670826, "RAUQ (entropy)": -1.3074471114999051, "CSL": 0.002152732340618968, "BoostedProbSequence": -0.9978867173194885}},
    {"index": 20, "uncertainty": {"MaximumSequenceProbability": 4.886618614196777, "Perplexity": 0.8144364356994629, "MeanTokenEntropy": 1.2513254880905151, "MeanPointwiseMutualInformation": -23.35222816467285, "SelfCertainty": -13.735856366047537, "MeanConditionalPointwiseMutualInformation": -65.16722869873047, "RenyiNeg_uncertainty": -1.826370120048523, "FisherRao_uncertainty": -0.7132089331042586, "AttentionScore (layer=None)": 754.95556640625, "RAUQ": 2.592232616197032, "RAUQ (entropy)": -1.205672009518782, "CSL": 0.10516341775655746, "BoostedProbSequence": -0.9288859963417053}},
    {"index": 21, "uncertainty": {"MaximumSequenceProbability": 0.1650155931711197, "Perplexity": 0.05500519648194313, "MeanTokenEntropy": 0.15299268066883087, "MeanPointwiseMutualInformation": -18.90332794189453, "SelfCertainty": -20.39279809781837, "MeanConditionalPointwiseMutualInformation": 0.05500519648194313, "RenyiNeg_uncertainty": -3.7300679683685303, "FisherRao_uncertainty": -0.8728137659201746, "AttentionScore (layer=None)": 758.7708740234375, "RAUQ": 1.9076101982227427, "RAUQ (entropy)": -1.3473431006888439, "CSL": 0.008474412374198437, "BoostedProbSequence": -0.9984052181243896}},
    {"index": 22, "uncertainty": {"MaximumSequenceProbability": 6.164928436279297, "Perplexity": 0.7706160545349121, "MeanTokenEntropy": 1.153541088104248, "MeanPointwiseMutualInformation": -21.213760375976562, "SelfCertainty": -17.9391502458744, "MeanConditionalPointwiseMutualInformation": -54.84518051147461, "RenyiNeg_uncertainty": -3.0939736366271973, "FisherRao_uncertainty": -0.8391126741222307, "AttentionScore (layer=None)": 771.5438232421875, "RAUQ": 2.823236706938204, "RAUQ (entropy)": -1.2072376376979115, "CSL": 0.14764484763145447, "BoostedProbSequence": -0.9462870359420776}},
    {"index": 23, "uncertainty": {"MaximumSequenceProbability": 0.15391676127910614, "Perplexity": 0.05130558833479881, "MeanTokenEntropy": 0.32149240374565125, "MeanPointwiseMutualInformation": -16.469528198242188, "SelfCertainty": -18.80232365120379, "MeanConditionalPointwiseMutualInformation": -18.918424606323242, "RenyiNeg_uncertainty": -3.7026188373565674, "FisherRao_uncertainty": -0.7765848095410957, "AttentionScore (layer=None)": 692.8847045898438, "RAUQ": 1.7497025273982558, "RAUQ (entropy)": -1.3428584791525515, "CSL": 0.012730700895190239, "BoostedProbSequence": -0.9812300801277161}},
    {"index": 24, "uncertainty": {"MaximumSequenceProbability": 1.1178816556930542, "Perplexity": 0.22357633709907532, "MeanTokenEntropy": 0.3657563626766205, "MeanPointwiseMutualInformation": -15.388923645019531, "SelfCertainty": -36.37400346586036, "MeanConditionalPointwiseMutualInformation": -17.726436614990234, "RenyiNeg_uncertainty": -9.215624809265137, "FisherRao_uncertainty": -0.9705580222138902, "AttentionScore (layer=None)": 818.3580322265625, "RAUQ": 2.1853763529323134, "RAUQ (entropy)": -1.3108005449897036, "CSL": 0.12659019231796265, "BoostedProbSequence": -0.9999998807907104}},
    {"index": 25, "uncertainty": {"MaximumSequenceProbability": 1.109788417816162, "Perplexity": 0.22195768356323242, "MeanTokenEntropy": 0.7284908294677734, "MeanPointwiseMutualInformation": -19.303043365478516, "SelfCertainty": -11.11373544523048, "MeanConditionalPointwiseMutualInformation": -43.955772399902344, "RenyiNeg_uncertainty": -1.060532808303833, "FisherRao_uncertainty": -0.5935059509336126, "AttentionScore (layer=None)": 829.3136596679688, "RAUQ": 2.2904008059053296, "RAUQ (entropy)": -1.2633742082414683, "CSL": 0.055493857711553574, "BoostedProbSequence": -0.9445568323135376}},
    {"index": 26, "uncertainty": {"MaximumSequenceProbability": 3.239652395248413, "Perplexity": 0.46280747652053833, "MeanTokenEntropy": 0.8642038106918335, "MeanPointwiseMutualInformation": -24.572906494140625, "SelfCertainty": -14.00935290302903, "MeanConditionalPointwiseMutualInformation": -58.27801513671875, "RenyiNeg_uncertainty": -1.8881038427352905, "FisherRao_uncertainty": -0.709442868407155, "AttentionScore (layer=None)": 750.458984375, "RAUQ": 2.7335398995486755, "RAUQ (entropy)": -1.2354771526047608, "CSL": 0.14763952791690826, "BoostedProbSequence": -0.9628043174743652}},
    {"index": 27, "uncertainty": {"MaximumSequenceProbability": 0.7022649049758911, "Perplexity": 0.14045298099517822, "MeanTokenEntropy": 0.4736030101776123, "MeanPointwiseMutualInformation": -17.747047424316406, "SelfCertainty": -15.525264986246105, "MeanConditionalPointwiseMutualInformation": -12.096147537231445, "RenyiNeg_uncertainty": -2.1988184452056885, "FisherRao_uncertainty": -0.7387110786352291, "AttentionScore (layer=None)": 718.0426025390625, "RAUQ": 2.2376176141659476, "RAUQ (entropy)": -1.2841800247848125, "CSL": 0.015613027848303318, "BoostedProbSequence": -0.9742527008056641}},
    {"index": 28, "uncertainty": {"MaximumSequenceProbability": 0.0023193855304270983, "Perplexity": 0.0005798463826067746, "MeanTokenEntropy": 0.005035345442593098, "MeanPointwiseMutualInformation": -16.811920166015625, "SelfCertainty": -26.547861726968762, "MeanConditionalPointwiseMutualInformation": 0.0005798463826067746, "RenyiNeg_uncertainty": -6.09158992767334, "FisherRao_uncertainty": -0.9337110077546563, "AttentionScore (layer=None)": 742.6541748046875, "RAUQ": 2.0217314963659376, "RAUQ (entropy)": -1.3417404010698761, "CSL": 0.00016341307491529733, "BoostedProbSequence": -0.9994205236434937}},
    {"index": 29, "uncertainty": {"MaximumSequenceProbability": 0.22564518451690674, "Perplexity": 0.056411296129226685, "MeanTokenEntropy": 0.21828153729438782, "MeanPointwiseMutualInformation": -15.662338256835938, "SelfCertainty": -19.343446405618664, "MeanConditionalPointwiseMutualInformation": -15.01440143585205, "RenyiNeg_uncertainty": -3.419172525405884, "FisherRao_uncertainty": -0.8415150731364045, "AttentionScore (layer=None)": 772.7463989257812, "RAUQ": 1.9573421514721705, "RAUQ (entropy)": -1.3365463820178491, "CSL": 0.006977746728807688, "BoostedProbSequence": -0.9969537258148193}},
    {"index": 30, "uncertainty": {"MaximumSequenceProbability": 0.9756290316581726, "Perplexity": 0.04878145083785057, "MeanTokenEntropy": 0.13557611405849457, "MeanPointwiseMutualInformation": -15.566062927246094, "SelfCertainty": -28.774361952035907, "MeanConditionalPointwiseMutualInformation": -16.55722999572754, "RenyiNeg_uncertainty": -7.1097846031188965, "FisherRao_uncertainty": -0.9619074178473532, "AttentionScore (layer=None)": 763.5308227539062, "RAUQ": 2.454452334761729, "RAUQ (entropy)": -1.2812698009376517, "CSL": 0.05156153440475464, "BoostedProbSequence": -0.9980776906013489}},
    {"index": 31, "uncertainty": {"MaximumSequenceProbability": 0.7625425457954407, "Perplexity": 0.2541808485984802, "MeanTokenEntropy": 0.837444007396698, "MeanPointwiseMutualInformation": -18.870819091796875, "SelfCertainty": -19.658807110676445, "MeanConditionalPointwiseMutualInformation": 0.2541808485984802, "RenyiNeg_uncertainty": -3.94650936126709, "FisherRao_uncertainty": -0.8347407190575282, "AttentionScore (layer=None)": 788.0989990234375, "RAUQ": 2.121489146256028, "RAUQ (entropy)": -1.2878558054094476, "CSL": 0.06849810481071472, "BoostedProbSequence": -0.872639000415802}},
    {"index": 32, "uncertainty": {"MaximumSequenceProbability": 0.013169052079319954, "Perplexity": 0.004389684181660414, "MeanTokenEntropy": 0.03219667449593544, "MeanPointwiseMutualInformation": -17.953943252563477, "SelfCertainty": -21.310749045897797, "MeanConditionalPointwiseMutualInformation": 0.004389684181660414, "RenyiNeg_uncertainty": -4.0562744140625, "FisherRao_uncertainty": -0.9034849200616799, "AttentionScore (layer=None)": 706.935546875, "RAUQ": 1.8268201582929358, "RAUQ (entropy)": -1.3607147995457969, "CSL": 0.0012296506902202964, "BoostedProbSequence": -0.9956323504447937}},
    {"index": 33, "uncertainty": {"MaximumSequenceProbability": 0.971691906452179, "Perplexity": 0.1943383812904358, "MeanTokenEntropy": 0.5835456848144531, "MeanPointwiseMutualInformation": -19.08066177368164, "SelfCertainty": -14.394236620157239, "MeanConditionalPointwiseMutualInformation": -43.98338317871094, "RenyiNeg_uncertainty": -1.7073099613189697, "FisherRao_uncertainty": -0.7157817075549832, "AttentionScore (layer=None)": 737.9393310546875, "RAUQ": 2.2643070682114335, "RAUQ (entropy)": -1.2802841158768952, "CSL": 0.03836527839303017, "BoostedProbSequence": -0.976290225982666}},
    {"index": 34, "uncertainty": {"MaximumSequenceProbability": 0.5558245778083801, "Perplexity": 0.1852748543024063, "MeanTokenEntropy": 0.45546266436576843, "MeanPointwiseMutualInformation": -19.14805793762207, "SelfCertainty": -20.982812873412445, "MeanConditionalPointwiseMutualInformation": -27.107141494750977, "RenyiNeg_uncertainty": -4.110044479370117, "FisherRao_uncertainty": -0.8921049503765498, "AttentionScore (layer=None)": 729.3178100585938, "RAUQ": 2.069639557265663, "RAUQ (entropy)": -1.3174969397155412, "CSL": 0.0303343515843153, "BoostedProbSequence": -0.9971467852592468}},
    {"index": 35, "uncertainty": {"MaximumSequenceProbability": 1.5456637144088745, "Perplexity": 0.38641592860221863, "MeanTokenEntropy": 0.8421210646629333, "MeanPointwiseMutualInformation": -15.879209518432617, "SelfCertainty": -18.570609243600842, "MeanConditionalPointwiseMutualInformation": -47.86267852783203, "RenyiNeg_uncertainty": -3.55895733833313, "FisherRao_uncertainty": -0.7904619570202863, "AttentionScore (layer=None)": 749.1751708984375, "RAUQ": 2.4606811220718505, "RAUQ (entropy)": -1.2630574722108268, "CSL": 0.10096900165081024, "BoostedProbSequence": -0.9160528182983398}},
    {"index": 36, "uncertainty": {"MaximumSequenceProbability": 3.3947832584381104, "Perplexity": 0.5657972097396851, "MeanTokenEntropy": 1.366258144378662, "MeanPointwiseMutualInformation": -22.715452194213867, "SelfCertainty": -13.481393806029635, "MeanConditionalPointwiseMutualInformation": -52.51945495605469, "RenyiNeg_uncertainty": -1.697136402130127, "FisherRao_uncertainty": -0.7062337561551361, "AttentionScore (layer=None)": 722.894287109375, "RAUQ": 2.6081261320120825, "RAUQ (entropy)": -1.1962218869723835, "CSL": 0.10561074316501617, "BoostedProbSequence": -0.9293064475059509}},
    {"index": 37, "uncertainty": {"MaximumSequenceProbability": 0.29719194769859314, "Perplexity": 0.07429798692464828, "MeanTokenEntropy": 0.19406811892986298, "MeanPointwiseMutualInformation": -19.019451141357422, "SelfCertainty": -18.523537309854504, "MeanConditionalPointwiseMutualInformation": -18.37057876586914, "RenyiNeg_uncertainty": -2.9801688194274902, "FisherRao_uncertainty": -0.836399438799162, "AttentionScore (layer=None)": 748.165771484375, "RAUQ": 2.062192128410847, "RAUQ (entropy)": -1.3290459448257645, "CSL": 0.015522786416113377, "BoostedProbSequence": -0.9945185780525208}},
    {"index": 38, "uncertainty": {"MaximumSequenceProbability": 1.9037259817123413, "Perplexity": 0.6345753073692322, "MeanTokenEntropy": 1.3582119941711426, "MeanPointwiseMutualInformation": -17.03209114074707, "SelfCertainty": -13.537806184976574, "MeanConditionalPointwiseMutualInformation": -18.560091018676758, "RenyiNeg_uncertainty": -1.848107933998108, "FisherRao_uncertainty": -0.7132699240908315, "AttentionScore (layer=None)": 725.540771484375, "RAUQ": 2.6235930154658407, "RAUQ (entropy)": -1.22137365955621, "CSL": 0.09671883285045624, "BoostedProbSequence": -0.9002456068992615}},
    {"index": 39, "uncertainty": {"MaximumSequenceProbability": 0.49641987681388855, "Perplexity": 0.09928397834300995, "MeanTokenEntropy": 0.43504175543785095, "MeanPointwiseMutualInformation": -18.700716018676758, "SelfCertainty": -15.494263704507825, "MeanConditionalPointwiseMutualInformation": -28.06289291381836, "RenyiNeg_uncertainty": -2.2209949493408203, "FisherRao_uncertainty": -0.7345359227867343, "AttentionScore (layer=None)": 728.4812622070312, "RAUQ": 2.200258652305592, "RAUQ (entropy)": -1.2913424946985144, "CSL": 0.019398031756281853, "BoostedProbSequence": -0.9801614880561829}},
    {"index": 40, "uncertainty": {"MaximumSequenceProbability": 0.2022523283958435, "Perplexity": 0.050563082098960876, "MeanTokenEntropy": 0.2837156653404236, "MeanPointwiseMutualInformation": -17.74631118774414, "SelfCertainty": -18.0560571272068, "MeanConditionalPointwiseMutualInformation": 0.050563082098960876, "RenyiNeg_uncertainty": -3.353069305419922, "FisherRao_uncertainty": -0.7703274689048912, "AttentionScore (layer=None)": 742.0978393554688, "RAUQ": 2.0129081957564527, "RAUQ (entropy)": -1.3270897275463036, "CSL": 0.006961893755942583, "BoostedProbSequence": -0.9834524393081665}},
    {"index": 41, "uncertainty": {"MaximumSequenceProbability": 3.576275958039332e-06, "Perplexity": 8.94068989509833e-07, "MeanTokenEntropy": 1.5367613741545938e-05, "MeanPointwiseMutualInformation": -17.8125, "SelfCertainty": -26.89469590970802, "MeanConditionalPointwiseMutualInformation": 8.94068989509833e-07, "RenyiNeg_uncertainty": -6.393749237060547, "FisherRao_uncertainty": -0.9484011955399374, "AttentionScore (layer=None)": 708.9832763671875, "RAUQ": 1.9126152281021163, "RAUQ (entropy)": -1.3506268350120143, "CSL": 6.522727744595613e-07, "BoostedProbSequence": -0.9999991059303284}},
    {"index": 42, "uncertainty": {"MaximumSequenceProbability": 0.2719951570034027, "Perplexity": 0.0543990321457386, "MeanTokenEntropy": 0.1337217390537262, "MeanPointwiseMutualInformation": -18.395601272583008, "SelfCertainty": -23.708615358560557, "MeanConditionalPointwiseMutualInformation": -25.49850082397461, "RenyiNeg_uncertainty": -5.1064629554748535, "FisherRao_uncertainty": -0.9023420433578137, "AttentionScore (layer=None)": 731.8426513671875, "RAUQ": 2.1333015338632455, "RAUQ (entropy)": -1.3229628800427595, "CSL": 0.010235640220344067, "BoostedProbSequence": -0.996002197265625}},
    {"index": 43, "uncertainty": {"MaximumSequenceProbability": 0.6672843098640442, "Perplexity": 0.03336421400308609, "MeanTokenEntropy": 0.10781017690896988, "MeanPointwiseMutualInformation": -18.67210578918457, "SelfCertainty": -32.270173128335955, "MeanConditionalPointwiseMutualInformation": -21.8305606842041, "RenyiNeg_uncertainty": -8.436837196350098, "FisherRao_uncertainty": -0.968826053880622, "AttentionScore (layer=None)": 820.2265625, "RAUQ": 2.420337292619985, "RAUQ (entropy)": -1.290026352534361, "CSL": 0.040314171463251114, "BoostedProbSequence": -0.9981783032417297}},
    {"index": 44, "uncertainty": {"MaximumSequenceProbability": 0.01756473071873188, "Perplexity": 0.00439118267968297, "MeanTokenEntropy": 0.024699481204152107, "MeanPointwiseMutualInformation": -14.417484283447266, "SelfCertainty": -24.71285882779884, "MeanConditionalPointwiseMutualInformation": -11.973530769348145, "RenyiNeg_uncertainty": -5.518229961395264, "FisherRao_uncertainty": -0.9333880024673029, "AttentionScore (layer=None)": 731.4449462890625, "RAUQ": 1.9599040098987113, "RAUQ (entropy)": -1.3475822452948085, "CSL": 0.0012885619653388858, "BoostedProbSequence": -0.9991509914398193}},
    {"index": 45, "uncertainty": {"MaximumSequenceProbability": 2.762697219848633, "Perplexity": 0.5525394678115845, "MeanTokenEntropy": 1.8837515115737915, "MeanPointwiseMutualInformation": -17.422460556030273, "SelfCertainty": -14.32358117887306, "MeanConditionalPointwiseMutualInformation": -41.46578598022461, "RenyiNeg_uncertainty": -2.1681525707244873, "FisherRao_uncertainty": -0.7182867141832975, "AttentionScore (layer=None)": 761.1506958007812, "RAUQ": 2.4964274444953696, "RAUQ (entropy)": -1.131680575546357, "CSL": 0.3863409161567688, "BoostedProbSequence": -0.8393163681030273}},
    {"index": 46, "uncertainty": {"MaximumSequenceProbability": 0.1361011564731598, "Perplexity": 0.0453670509159565, "MeanTokenEntropy": 0.14330725371837616, "MeanPointwiseMutualInformation": -18.912965774536133, "SelfCertainty": -18.87036386319923, "MeanConditionalPointwiseMutualInformation": 0.0453670509159565, "RenyiNeg_uncertainty": -2.9857606887817383, "FisherRao_uncertainty": -0.8557000347154057, "AttentionScore (layer=None)": 717.879638671875, "RAUQ": 1.8333958427694053, "RAUQ (entropy)": -1.348564484988358, "CSL": 0.010103135369718075, "BoostedProbSequence": -0.9969528317451477}},
    {"index": 47, "uncertainty": {"MaximumSequenceProbability": 0.8609365820884705, "Perplexity": 0.17218731343746185, "MeanTokenEntropy": 0.3357559144496918, "MeanPointwiseMutualInformation": -19.377811431884766, "SelfCertainty": -17.758995302408216, "MeanConditionalPointwiseMutualInformation": -14.85364055633545, "RenyiNeg_uncertainty": -3.046412467956543, "FisherRao_uncertainty": -0.7911054555968897, "AttentionScore (layer=None)": 739.8990478515625, "RAUQ": 2.314603544577775, "RAUQ (entropy)": -1.3022753101554594, "CSL": 0.04829352721571922, "BoostedProbSequence": -0.9847215414047241}},
    {"index": 48, "uncertainty": {"MaximumSequenceProbability": 0.0008295983425341547, "Perplexity": 0.0002765327808447182, "MeanTokenEntropy": 0.002620682120323181, "MeanPointwiseMutualInformation": -18.624723434448242, "SelfCertainty": -24.21972083239682, "MeanConditionalPointwiseMutualInformation": 0.0002765327808447182, "RenyiNeg_uncertainty": -5.254392147064209, "FisherRao_uncertainty": -0.9333091531256313, "AttentionScore (layer=None)": 733.7210693359375, "RAUQ": 1.881051323541938, "RAUQ (entropy)": -1.3613054818570198, "CSL": 5.731993223889731e-05, "BoostedProbSequence": -0.9997236132621765}},
    {"index": 49, "uncertainty": {"MaximumSequenceProbability": 1.199540615081787, "Perplexity": 0.2998851537704468, "MeanTokenEntropy": 0.6886351108551025, "MeanPointwiseMutualInformation": -17.231365203857422, "SelfCertainty": -18.102225454538342, "MeanConditionalPointwiseMutualInformation": 0.2998851537704468, "RenyiNeg_uncertainty": -3.1390175819396973, "FisherRao_uncertainty": -0.8133186854981947, "AttentionScore (layer=None)": 759.9070434570312, "RAUQ": 2.318102072575269, "RAUQ (entropy)": -1.2864848984890895, "CSL": 0.08639039099216461, "BoostedProbSequence": -0.9593183994293213}},
    {"index": 50, "uncertainty": {"MaximumSequenceProbability": 0.008027607575058937, "Perplexity": 0.002675869269296527, "MeanTokenEntropy": 0.016912801191210747, "MeanPointwiseMutualInformation": -17.163991928100586, "SelfCertainty": -25.055028907347992, "MeanConditionalPointwiseMutualInformation": 0.002675869269296527, "RenyiNeg_uncertainty": -5.646179676055908, "FisherRao_uncertainty": -0.93916218971592, "AttentionScore (layer=None)": 708.6092529296875, "RAUQ": 1.9604471436377806, "RAUQ (entropy)": -1.3541484555603045, "CSL": 0.0011767520336434245, "BoostedProbSequence": -0.9995629191398621}},
    {"index": 51, "uncertainty": {"MaximumSequenceProbability": 0.024571668356657028, "Perplexity": 0.008190556429326534, "MeanTokenEntropy": 0.058146584779024124, "MeanPointwiseMutualInformation": -11.679309844970703, "SelfCertainty": -19.057368588337578, "MeanConditionalPointwiseMutualInformation": 0.008190556429326534, "RenyiNeg_uncertainty": -3.2323801517486572, "FisherRao_uncertainty": -0.8457427829399601, "AttentionScore (layer=None)": 728.7406616210938, "RAUQ": 1.8538965641715643, "RAUQ (entropy)": -1.3599843163975147, "CSL": 0.0022857298608869314, "BoostedProbSequence": -0.9918785691261292}},
    {"index": 52, "uncertainty": {"MaximumSequenceProbability": 0.7317286729812622, "Perplexity": 0.243909552693367, "MeanTokenEntropy": 0.4142409861087799, "MeanPointwiseMutualInformation": -17.33942413330078, "SelfCertainty": -18.836496345092133, "MeanConditionalPointwiseMutualInformation": 0.243909552693367, "RenyiNeg_uncertainty": -3.1639487743377686, "FisherRao_uncertainty": -0.8419058998388547, "AttentionScore (layer=None)": 728.4778442382812, "RAUQ": 2.1785029974102006, "RAUQ (entropy)": -1.3287889898821934, "CSL": 0.07334467768669128, "BoostedProbSequence": -0.99116450548172}},
    {"index": 53, "uncertainty": {"MaximumSequenceProbability": 2.5135583877563477, "Perplexity": 0.1256779134273529, "MeanTokenEntropy": 0.25618940591812134, "MeanPointwiseMutualInformation": -15.138971328735352, "SelfCertainty": -30.81048637220192, "MeanConditionalPointwiseMutualInformation": -21.523853302001953, "RenyiNeg_uncertainty": -7.703036308288574, "FisherRao_uncertainty": -0.9542977654087201, "AttentionScore (layer=None)": 784.2515258789062, "RAUQ": 2.505500610060023, "RAUQ (entropy)": -1.2720000770444755, "CSL": 0.18644915521144867, "BoostedProbSequence": -0.9908825755119324}},
    {"index": 54, "uncertainty": {"MaximumSequenceProbability": 0.1648472547531128, "Perplexity": 0.03296945244073868, "MeanTokenEntropy": 0.13367727398872375, "MeanPointwiseMutualInformation": -18.37952995300293, "SelfCertainty": -22.198012026041027, "MeanConditionalPointwiseMutualInformation": 0.03296945244073868, "RenyiNeg_uncertainty": -4.579302787780762, "FisherRao_uncertainty": -0.8915578113303789, "AttentionScore (layer=None)": 708.5567626953125, "RAUQ": 2.138774825744888, "RAUQ (entropy)": -1.3134041975955726, "CSL": 0.005937859416007996, "BoostedProbSequence": -0.9925853610038757}},
    {"index": 55, "uncertainty": {"MaximumSequenceProbability": 1.6361318826675415, "Perplexity": 0.3272263705730438, "MeanTokenEntropy": 1.3297770023345947, "MeanPointwiseMutualInformation": -14.022773742675781, "SelfCertainty": -17.69784837552833, "MeanConditionalPointwiseMutualInformation": -34.13319778442383, "RenyiNeg_uncertainty": -3.3003487586975098, "FisherRao_uncertainty": -0.8033787424148059, "AttentionScore (layer=None)": 726.0607299804688, "RAUQ": 2.2139695768223104, "RAUQ (entropy)": -1.1831739827789938, "CSL": 0.3684667944908142, "BoostedProbSequence": -0.8553884625434875}},
    {"index": 56, "uncertainty": {"MaximumSequenceProbability": 2.3410427570343018, "Perplexity": 0.7803475856781006, "MeanTokenEntropy": 1.1289805173873901, "MeanPointwiseMutualInformation": -16.55298614501953, "SelfCertainty": -15.881053280720389, "MeanConditionalPointwiseMutualInformation": -19.913902282714844, "RenyiNeg_uncertainty": -2.3697807788848877, "FisherRao_uncertainty": -0.7891111822972462, "AttentionScore (layer=None)": 700.7659301757812, "RAUQ": 2.6609142639410086, "RAUQ (entropy)": -1.2588042467361982, "CSL": 0.26029425859451294, "BoostedProbSequence": -0.9517648220062256}},
    {"index": 57, "uncertainty": {"MaximumSequenceProbability": 2.1138510704040527, "Perplexity": 0.2642313838005066, "MeanTokenEntropy": 0.32048657536506653, "MeanPointwiseMutualInformation": -25.696706771850586, "SelfCertainty": -24.03185549566078, "MeanConditionalPointwiseMutualInformation": -4.993682384490967, "RenyiNeg_uncertainty": -5.410577297210693, "FisherRao_uncertainty": -0.9004249491782946, "AttentionScore (layer=None)": 819.4737548828125, "RAUQ": 2.386818371792729, "RAUQ (entropy)": -1.2782849005189192, "CSL": 0.029284222051501274, "BoostedProbSequence": -0.9858274459838867}},
    {"index": 58, "uncertainty": {"MaximumSequenceProbability": 0.4235028028488159, "Perplexity": 0.0847005620598793, "MeanTokenEntropy": 0.3055112957954407, "MeanPointwiseMutualInformation": -17.790300369262695, "SelfCertainty": -22.47157350370216, "MeanConditionalPointwiseMutualInformation": 0.0847005620598793, "RenyiNeg_uncertainty": -4.748283863067627, "FisherRao_uncertainty": -0.8997493774969101, "AttentionScore (layer=None)": 714.854248046875, "RAUQ": 2.1936209163253113, "RAUQ (entropy)": -1.3062820862130087, "CSL": 0.018391452729701996, "BoostedProbSequence": -0.9847612380981445}},
    {"index": 59, "uncertainty": {"MaximumSequenceProbability": 1.6808427972136997e-05, "Perplexity": 4.202106993034249e-06, "MeanTokenEntropy": 5.7108347391476855e-05, "MeanPointwiseMutualInformation": -19.249996185302734, "SelfCertainty": -29.936501653879162, "MeanConditionalPointwiseMutualInformation": 4.202106993034249e-06, "RenyiNeg_uncertainty": -7.492021560668945, "FisherRao_uncertainty": -0.9590489976240337, "AttentionScore (layer=None)": 752.4185180664062, "RAUQ": 1.8990523924925027, "RAUQ (entropy)": -1.3518767023629934, "CSL": 8.808382290226291e-07, "BoostedProbSequence": -0.9999958276748657}},
    {"index": 60, "uncertainty": {"MaximumSequenceProbability": 0.0016207699663937092, "Perplexity": 0.0005402566748671234, "MeanTokenEntropy": 0.004959873389452696, "MeanPointwiseMutualInformation": -19.416128158569336, "SelfCertainty": -23.324427278726574, "MeanConditionalPointwiseMutualInformation": 0.0005402566748671234, "RenyiNeg_uncertainty": -4.880748271942139, "FisherRao_uncertainty": -0.9100168243170491, "AttentionScore (layer=None)": 726.8423461914062, "RAUQ": 1.6855853851896416, "RAUQ (entropy)": -1.3855083812118756, "CSL": 0.00015179043111857027, "BoostedProbSequence": -0.9994602203369141}},
    {"index": 61, "uncertainty": {"MaximumSequenceProbability": 0.006328656803816557, "Perplexity": 0.0012657314073294401, "MeanTokenEntropy": 0.010039041750133038, "MeanPointwiseMutualInformation": -14.661233901977539, "SelfCertainty": -26.293977220743177, "MeanConditionalPointwiseMutualInformation": 0.0012657314073294401, "RenyiNeg_uncertainty": -6.003536701202393, "FisherRao_uncertainty": -0.9351393013264369, "AttentionScore (layer=None)": 718.888427734375, "RAUQ": 1.9453629962915366, "RAUQ (entropy)": -1.3467233561504108, "CSL": 0.00026150516350753605, "BoostedProbSequence": -0.9987373352050781}},
    {"index": 62, "uncertainty": {"MaximumSequenceProbability": 0.11921341717243195, "Perplexity": 0.029803354293107986, "MeanTokenEntropy": 0.14213815331459045, "MeanPointwiseMutualInformation": -18.595195770263672, "SelfCertainty": -22.133042009561535, "MeanConditionalPointwiseMutualInformation": 0.029803354293107986, "RenyiNeg_uncertainty": -4.474162578582764, "FisherRao_uncertainty": -0.8999680091036678, "AttentionScore (layer=None)": 751.037109375, "RAUQ": 2.048104278312232, "RAUQ (entropy)": -1.3330920743241914, "CSL": 0.003714256687089801, "BoostedProbSequence": -0.9953087568283081}},
    {"index": 63, "uncertainty": {"MaximumSequenceProbability": 3.229998826980591, "Perplexity": 0.6459997892379761, "MeanTokenEntropy": 1.546158790588379, "MeanPointwiseMutualInformation": -20.429000854492188, "SelfCertainty": -13.705054720132825, "MeanConditionalPointwiseMutualInformation": -43.5317268371582, "RenyiNeg_uncertainty": -1.7826671600341797, "FisherRao_uncertainty": -0.7179921391865423, "AttentionScore (layer=None)": 720.2326049804688, "RAUQ": 2.7128507147804073, "RAUQ (entropy)": -1.173953279659428, "CSL": 0.12832476198673248, "BoostedProbSequence": -0.7774773836135864}},
    {"index": 64, "uncertainty": {"MaximumSequenceProbability": 1.8079860210418701, "Perplexity": 0.6026620268821716, "MeanTokenEntropy": 1.771981120109558, "MeanPointwiseMutualInformation": -15.564003944396973, "SelfCertainty": -11.376853934813814, "MeanConditionalPointwiseMutualInformation": -57.581172943115234, "RenyiNeg_uncertainty": -1.3859421014785767, "FisherRao_uncertainty": -0.649101159727135, "AttentionScore (layer=None)": 721.9015502929688, "RAUQ": 2.289739671466597, "RAUQ (entropy)": -1.1999144428049697, "CSL": 0.16049478948116302, "BoostedProbSequence": -0.847442626953125}},
    {"index": 65, "uncertainty": {"MaximumSequenceProbability": 0.007147098425775766, "Perplexity": 0.0017867746064439416, "MeanTokenEntropy": 0.011487608775496483, "MeanPointwiseMutualInformation": -16.154464721679688, "SelfCertainty": -23.525249155252453, "MeanConditionalPointwiseMutualInformation": 0.0017867746064439416, "RenyiNeg_uncertainty": -5.008826732635498, "FisherRao_uncertainty": -0.9270890417254711, "AttentionScore (layer=None)": 721.4547119140625, "RAUQ": 1.8924229976940221, "RAUQ (entropy)": -1.3566871964224445, "CSL": 0.00020350058912299573, "BoostedProbSequence": -0.9996955394744873}},
    {"index": 66, "uncertainty": {"MaximumSequenceProbability": 0.8680652976036072, "Perplexity": 0.1736130565404892, "MeanTokenEntropy": 0.8455991744995117, "MeanPointwiseMutualInformation": -18.876386642456055, "SelfCertainty": -16.08485894986915, "MeanConditionalPointwiseMutualInformation": -30.687814712524414, "RenyiNeg_uncertainty": -2.7347970008850098, "FisherRao_uncertainty": -0.7577680068860104, "AttentionScore (layer=None)": 739.52880859375, "RAUQ": 2.3510935424920936, "RAUQ (entropy)": -1.2435451107198299, "CSL": 0.04299994185566902, "BoostedProbSequence": -0.922894299030304}},
    {"index": 67, "uncertainty": {"MaximumSequenceProbability": 1.311301275563892e-06, "Perplexity": 2.622602437440946e-07, "MeanTokenEntropy": 5.803810836368939e-06, "MeanPointwiseMutualInformation": -15.118749618530273, "SelfCertainty": -36.248041399209974, "MeanConditionalPointwiseMutualInformation": 2.622602437440946e-07, "RenyiNeg_uncertainty": -9.507840156555176, "FisherRao_uncertainty": -0.9651098016523664, "AttentionScore (layer=None)": 736.553955078125, "RAUQ": 1.850759045462144, "RAUQ (entropy)": -1.3629880193431005, "CSL": 1.0690916951716645e-06, "BoostedProbSequence": -0.9999997019767761}},
    {"index": 68, "uncertainty": {"MaximumSequenceProbability": 0.7112322449684143, "Perplexity": 0.17780806124210358, "MeanTokenEntropy": 0.24844028055667877, "MeanPointwiseMutualInformation": -20.228443145751953, "SelfCertainty": -22.64893880674171, "MeanConditionalPointwiseMutualInformation": -18.37953758239746, "RenyiNeg_uncertainty": -4.656920433044434, "FisherRao_uncertainty": -0.9030230884116852, "AttentionScore (layer=None)": 702.9823608398438, "RAUQ": 2.074206779796695, "RAUQ (entropy)": -1.3198907001609341, "CSL": 0.019388074055314064, "BoostedProbSequence": -0.9994034767150879}},
    {"index": 69, "uncertainty": {"MaximumSequenceProbability": 2.112424850463867, "Perplexity": 0.5281062126159668, "MeanTokenEntropy": 1.0776562690734863, "MeanPointwiseMutualInformation": -17.471893310546875, "SelfCertainty": -14.49025312253761, "MeanConditionalPointwiseMutualInformation": -33.887332916259766, "RenyiNeg_uncertainty": -1.9194014072418213, "FisherRao_uncertainty": -0.7350627724035839, "AttentionScore (layer=None)": 737.62109375, "RAUQ": 2.16766073321193, "RAUQ (entropy)": -1.2445484275417407, "CSL": 0.06178708001971245, "BoostedProbSequence": -0.9154397249221802}},
    {"index": 70, "uncertainty": {"MaximumSequenceProbability": 0.2545396685600281, "Perplexity": 0.06363491714000702, "MeanTokenEntropy": 0.13817153871059418, "MeanPointwiseMutualInformation": -13.842615127563477, "SelfCertainty": -21.621841581552502, "MeanConditionalPointwiseMutualInformation": 0.06363491714000702, "RenyiNeg_uncertainty": -4.207132339477539, "FisherRao_uncertainty": -0.9053247158710347, "AttentionScore (layer=None)": 733.70654296875, "RAUQ": 2.0333068300533323, "RAUQ (entropy)": -1.3418657559582536, "CSL": 0.014825348742306232, "BoostedProbSequence": -0.9993478059768677}},
    {"index": 71, "uncertainty": {"MaximumSequenceProbability": 0.4442481994628906, "Perplexity": 0.14808273315429688, "MeanTokenEntropy": 0.522650420665741, "MeanPointwiseMutualInformation": -17.435251235961914, "SelfCertainty": -15.569040290404635, "MeanConditionalPointwiseMutualInformation": -21.745832443237305, "RenyiNeg_uncertainty": -1.9961715936660767, "FisherRao_uncertainty": -0.759361003555075, "AttentionScore (layer=None)": 723.7317504882812, "RAUQ": 2.1184070452264363, "RAUQ (entropy)": -1.3101664516521914, "CSL": 0.03617182374000549, "BoostedProbSequence": -0.9442682266235352}},
    {"index": 72, "uncertainty": {"MaximumSequenceProbability": 5.294834136962891, "Perplexity": 1.058966875076294, "MeanTokenEntropy": 1.6106191873550415, "MeanPointwiseMutualInformation": -16.1285343170166, "SelfCertainty": -16.017319353311535, "MeanConditionalPointwiseMutualInformation": -26.4733829498291, "RenyiNeg_uncertainty": -2.7698004245758057, "FisherRao_uncertainty": -0.7802019909358616, "AttentionScore (layer=None)": 712.45751953125, "RAUQ": 3.205944183359898, "RAUQ (entropy)": -1.1656587493921289, "CSL": 0.19527390599250793, "BoostedProbSequence": -0.8667267560958862}},
    {"index": 73, "uncertainty": {"MaximumSequenceProbability": 0.008505428209900856, "Perplexity": 0.002126357052475214, "MeanTokenEntropy": 0.016378052532672882, "MeanPointwiseMutualInformation": -15.560373306274414, "SelfCertainty": -19.67983117887306, "MeanConditionalPointwiseMutualInformation": 0.002126357052475214, "RenyiNeg_uncertainty": -3.354219436645508, "FisherRao_uncertainty": -0.8578357755921068, "AttentionScore (layer=None)": 777.2982788085938, "RAUQ": 1.945010461434595, "RAUQ (entropy)": -1.3438577057662333, "CSL": 0.00041169323958456516, "BoostedProbSequence": -0.9978816509246826}},
    {"index": 74, "uncertainty": {"MaximumSequenceProbability": 1.0782973766326904, "Perplexity": 0.3594324588775635, "MeanTokenEntropy": 1.4151883125305176, "MeanPointwiseMutualInformation": -19.057235717773438, "SelfCertainty": -12.771575283894217, "MeanConditionalPointwiseMutualInformation": -22.134315490722656, "RenyiNeg_uncertainty": -1.7479997873306274, "FisherRao_uncertainty": -0.6948957374014424, "AttentionScore (layer=None)": 734.8305053710938, "RAUQ": 2.1953663782629196, "RAUQ (entropy)": -1.2391255876319032, "CSL": 0.052950866520404816, "BoostedProbSequence": -0.8344443440437317}},
    {"index": 75, "uncertainty": {"MaximumSequenceProbability": 0.29020988941192627, "Perplexity": 0.041458554565906525, "MeanTokenEntropy": 0.18047857284545898, "MeanPointwiseMutualInformation": -20.190683364868164, "SelfCertainty": -22.090864536765775, "MeanConditionalPointwiseMutualInformation": -23.994722366333008, "RenyiNeg_uncertainty": -4.3042893409729, "FisherRao_uncertainty": -0.8610579784255148, "AttentionScore (layer=None)": 738.7953491210938, "RAUQ": 2.214430876778998, "RAUQ (entropy)": -1.3067618841598532, "CSL": 0.012647564522922039, "BoostedProbSequence": -0.9878721833229065}},
    {"index": 76, "uncertainty": {"MaximumSequenceProbability": 11.889718055725098, "Perplexity": 0.594485878944397, "MeanTokenEntropy": 1.0904353857040405, "MeanPointwiseMutualInformation": -14.859420776367188, "SelfCertainty": -22.260531385629655, "MeanConditionalPointwiseMutualInformation": -37.42276382446289, "RenyiNeg_uncertainty": -4.770825386047363, "FisherRao_uncertainty": -0.8762822606775288, "AttentionScore (layer=None)": 755.2745361328125, "RAUQ": 3.0007852026915685, "RAUQ (entropy)": -1.188286047830731, "CSL": 0.3714425563812256, "BoostedProbSequence": -0.9247679710388184}},
    {"index": 77, "uncertainty": {"MaximumSequenceProbability": 0.001776434131897986, "Perplexity": 0.0005921447300352156, "MeanTokenEntropy": 0.004667290952056646, "MeanPointwiseMutualInformation": -19.791074752807617, "SelfCertainty": -26.338170997191742, "MeanConditionalPointwiseMutualInformation": 0.0005921447300352156, "RenyiNeg_uncertainty": -6.0455474853515625, "FisherRao_uncertainty": -0.9412460530283518, "AttentionScore (layer=None)": 699.0662841796875, "RAUQ": 1.8143033879011554, "RAUQ (entropy)": -1.3630388949826897, "CSL": 0.00011911816545762122, "BoostedProbSequence": -0.9994084239006042}},
    {"index": 78, "uncertainty": {"MaximumSequenceProbability": 2.0384590243338607e-05, "Perplexity": 4.076918230566662e-06, "MeanTokenEntropy": 5.2408799092518166e-05, "MeanPointwiseMutualInformation": -14.449996948242188, "SelfCertainty": -35.69764428922462, "MeanConditionalPointwiseMutualInformation": 4.076918230566662e-06, "RenyiNeg_uncertainty": -9.381965637207031, "FisherRao_uncertainty": -0.9695114352154366, "AttentionScore (layer=None)": 710.0318603515625, "RAUQ": 1.8647350350826417, "RAUQ (entropy)": -1.3603936471535394, "CSL": 7.730037623332464e-07, "BoostedProbSequence": -0.9999958872795105}},
    {"index": 79, "uncertainty": {"MaximumSequenceProbability": 0.004610077477991581, "Perplexity": 0.0015366924926638603, "MeanTokenEntropy": 0.011702555231750011, "MeanPointwiseMutualInformation": -21.165130615234375, "SelfCertainty": -23.033499391763684, "MeanConditionalPointwiseMutualInformation": 0.0015366924926638603, "RenyiNeg_uncertainty": -4.769900321960449, "FisherRao_uncertainty": -0.9245301196661414, "AttentionScore (layer=None)": 709.0733642578125, "RAUQ": 1.8013658433895121, "RAUQ (entropy)": -1.3737115586353843, "CSL": 0.0004610495234373957, "BoostedProbSequence": -0.9984657168388367}},
    {"index": 80, "uncertainty": {"MaximumSequenceProbability": 1.4179513454437256, "Perplexity": 0.3544878363609314, "MeanTokenEntropy": 1.1324938535690308, "MeanPointwiseMutualInformation": -18.833011627197266, "SelfCertainty": -12.41703477689552, "MeanConditionalPointwiseMutualInformation": -34.285888671875, "RenyiNeg_uncertainty": -1.4969100952148438, "FisherRao_uncertainty": -0.6607374389518277, "AttentionScore (layer=None)": 732.7493896484375, "RAUQ": 2.3719813443041264, "RAUQ (entropy)": -1.2359260531278031, "CSL": 0.061799999326467514, "BoostedProbSequence": -0.9542132019996643}},
    {"index": 81, "uncertainty": {"MaximumSequenceProbability": 4.246939659118652, "Perplexity": 0.21234698593616486, "MeanTokenEntropy": 0.42400532960891724, "MeanPointwiseMutualInformation": -16.83452796936035, "SelfCertainty": -28.9401994306736, "MeanConditionalPointwiseMutualInformation": -32.3923454284668, "RenyiNeg_uncertainty": -7.26376485824585, "FisherRao_uncertainty": -0.9550106836171917, "AttentionScore (layer=None)": 777.6160278320312, "RAUQ": 2.605196343894391, "RAUQ (entropy)": -1.253600904256671, "CSL": 0.22598864138126373, "BoostedProbSequence": -0.9894095659255981}},
    {"index": 82, "uncertainty": {"MaximumSequenceProbability": 0.3992548882961273, "Perplexity": 0.1330849677324295, "MeanTokenEntropy": 0.4773601293563843, "MeanPointwiseMutualInformation": -19.15858268737793, "SelfCertainty": -16.873003633707043, "MeanConditionalPointwiseMutualInformation": 0.1330849677324295, "RenyiNeg_uncertainty": -2.42126727104187, "FisherRao_uncertainty": -0.8050752252740704, "AttentionScore (layer=None)": 713.9830932617188, "RAUQ": 1.9359847403266137, "RAUQ (entropy)": -1.3222314095175212, "CSL": 0.08136702328920364, "BoostedProbSequence": -0.9886553883552551}},
    {"index": 83, "uncertainty": {"MaximumSequenceProbability": 1.438530683517456, "Perplexity": 0.359632670879364, "MeanTokenEntropy": 1.1756199598312378, "MeanPointwiseMutualInformation": -18.14036750793457, "SelfCertainty": -13.64271083661842, "MeanConditionalPointwiseMutualInformation": -33.3809928894043, "RenyiNeg_uncertainty": -1.7831711769104004, "FisherRao_uncertainty": -0.7067969778588171, "AttentionScore (layer=None)": 747.2086181640625, "RAUQ": 2.3676329829523475, "RAUQ (entropy)": -1.2279367513298878, "CSL": 0.10041205585002899, "BoostedProbSequence": -0.8947353363037109}},
    {"index": 84, "uncertainty": {"MaximumSequenceProbability": 1.7865726947784424, "Perplexity": 0.25522467494010925, "MeanTokenEntropy": 0.7089477181434631, "MeanPointwiseMutualInformation": -24.959062576293945, "SelfCertainty": -19.2136054185494, "MeanConditionalPointwiseMutualInformation": -57.58584976196289, "RenyiNeg_uncertainty": -3.6864399909973145, "FisherRao_uncertainty": -0.7762183056021097, "AttentionScore (layer=None)": 864.0368041992188, "RAUQ": 2.4960575907448503, "RAUQ (entropy)": -1.2459075855002366, "CSL": 0.42773833870887756, "BoostedProbSequence": -0.9703441262245178}},
    {"index": 85, "uncertainty": {"MaximumSequenceProbability": 0.5015474557876587, "Perplexity": 0.07164963334798813, "MeanTokenEntropy": 0.20497116446495056, "MeanPointwiseMutualInformation": -26.839065551757812, "SelfCertainty": -21.64168475117356, "MeanConditionalPointwiseMutualInformation": -10.789619445800781, "RenyiNeg_uncertainty": -4.38425350189209, "FisherRao_uncertainty": -0.8673396045470423, "AttentionScore (layer=None)": 748.8274536132812, "RAUQ": 2.3296732130070756, "RAUQ (entropy)": -1.2946204920267315, "CSL": 0.03200408071279526, "BoostedProbSequence": -0.9956321120262146}},
    {"index": 86, "uncertainty": {"MaximumSequenceProbability": 0.7899367809295654, "Perplexity": 0.19748419523239136, "MeanTokenEntropy": 0.7912399172782898, "MeanPointwiseMutualInformation": -14.552515983581543, "SelfCertainty": -14.141334207742688, "MeanConditionalPointwiseMutualInformation": -12.567719459533691, "RenyiNeg_uncertainty": -1.9222729206085205, "FisherRao_uncertainty": -0.7173996542161554, "AttentionScore (layer=None)": 729.9896240234375, "RAUQ": 2.2229705772137396, "RAUQ (entropy)": -1.2645220366115297, "CSL": 0.07660747319459915, "BoostedProbSequence": -0.9433455467224121}},
    {"index": 87, "uncertainty": {"MaximumSequenceProbability": 3.8788955211639404, "Perplexity": 0.9697238802909851, "MeanTokenEntropy": 1.5946508646011353, "MeanPointwiseMutualInformation": -15.717775344848633, "SelfCertainty": -12.40808645078468, "MeanConditionalPointwiseMutualInformation": -31.646211624145508, "RenyiNeg_uncertainty": -1.4742774963378906, "FisherRao_uncertainty": -0.6646162727840016, "AttentionScore (layer=None)": 800.101318359375, "RAUQ": 2.3572621141852608, "RAUQ (entropy)": -1.1902150385205492, "CSL": 0.08536271005868912, "BoostedProbSequence": -0.726433515548706}},
    {"index": 88, "uncertainty": {"MaximumSequenceProbability": 0.9627019166946411, "Perplexity": 0.24067547917366028, "MeanTokenEntropy": 0.5657470226287842, "MeanPointwiseMutualInformation": -12.99370002746582, "SelfCertainty": -15.91557756254005, "MeanConditionalPointwiseMutualInformation": -8.700590133666992, "RenyiNeg_uncertainty": -2.2842347621917725, "FisherRao_uncertainty": -0.7663171952334783, "AttentionScore (layer=None)": 722.7445678710938, "RAUQ": 2.3463636596060926, "RAUQ (entropy)": -1.2852819240441877, "CSL": 0.03685750067234039, "BoostedProbSequence": -0.9709407091140747}},
    {"index": 89, "uncertainty": {"MaximumSequenceProbability": 1.1776210069656372, "Perplexity": 0.23552420735359192, "MeanTokenEntropy": 0.5573663115501404, "MeanPointwiseMutualInformation": -17.66447639465332, "SelfCertainty": -18.41534219571876, "MeanConditionalPointwiseMutualInformation": 0.23552420735359192, "RenyiNeg_uncertainty": -3.1912379264831543, "FisherRao_uncertainty": -0.8151266535997699, "AttentionScore (layer=None)": 764.522705078125, "RAUQ": 2.426875890084024, "RAUQ (entropy)": -1.2705433426831738, "CSL": 0.049338966608047485, "BoostedProbSequence": -0.9537144899368286}},
    {"index": 90, "uncertainty": {"MaximumSequenceProbability": 2.1744067668914795, "Perplexity": 0.5436016917228699, "MeanTokenEntropy": 1.674553394317627, "MeanPointwiseMutualInformation": -17.425148010253906, "SelfCertainty": -14.796266706674572, "MeanConditionalPointwiseMutualInformation": -64.12593078613281, "RenyiNeg_uncertainty": -2.7421457767486572, "FisherRao_uncertainty": -0.705924294038508, "AttentionScore (layer=None)": 714.6085205078125, "RAUQ": 2.537223028389525, "RAUQ (entropy)": -1.1891805708662182, "CSL": 0.13401426374912262, "BoostedProbSequence": -0.8230857849121094}},
    {"index": 91, "uncertainty": {"MaximumSequenceProbability": 2.1502513885498047, "Perplexity": 0.71675044298172, "MeanTokenEntropy": 1.1424859762191772, "MeanPointwiseMutualInformation": -16.158248901367188, "SelfCertainty": -14.236852637816744, "MeanConditionalPointwiseMutualInformation": -19.827539443969727, "RenyiNeg_uncertainty": -1.8651014566421509, "FisherRao_uncertainty": -0.7332355219534031, "AttentionScore (layer=None)": 710.3442993164062, "RAUQ": 2.693756287854918, "RAUQ (entropy)": -1.2483853462557022, "CSL": 0.10969189554452896, "BoostedProbSequence": -0.9077973961830139}},
    {"index": 92, "uncertainty": {"MaximumSequenceProbability": 0.7181652188301086, "Perplexity": 0.17954130470752716, "MeanTokenEntropy": 0.2806108891963959, "MeanPointwiseMutualInformation": -15.289209365844727, "SelfCertainty": -22.1036645490818, "MeanConditionalPointwiseMutualInformation": 0.17954130470752716, "RenyiNeg_uncertainty": -4.418932914733887, "FisherRao_uncertainty": -0.8501889875596702, "AttentionScore (layer=None)": 738.6708984375, "RAUQ": 2.1663419447180923, "RAUQ (entropy)": -1.3272167449884695, "CSL": 0.048531875014305115, "BoostedProbSequence": -0.993274450302124}},
    {"index": 93, "uncertainty": {"MaximumSequenceProbability": 0.10440313816070557, "Perplexity": 0.02610078454017639, "MeanTokenEntropy": 0.08874084800481796, "MeanPointwiseMutualInformation": -15.442649841308594, "SelfCertainty": -23.753775270669934, "MeanConditionalPointwiseMutualInformation": 0.02610078454017639, "RenyiNeg_uncertainty": -5.0438337326049805, "FisherRao_uncertainty": -0.9038269752941488, "AttentionScore (layer=None)": 700.7576293945312, "RAUQ": 1.9805421000878407, "RAUQ (entropy)": -1.341685757558909, "CSL": 0.0051820771768689156, "BoostedProbSequence": -0.9989529848098755}},
    {"index": 94, "uncertainty": {"MaximumSequenceProbability": 2.4174869060516357, "Perplexity": 0.48349738121032715, "MeanTokenEntropy": 0.79658043384552, "MeanPointwiseMutualInformation": -22.091503143310547, "SelfCertainty": -14.922849138467786, "MeanConditionalPointwiseMutualInformation": -37.39597702026367, "RenyiNeg_uncertainty": -1.9871978759765625, "FisherRao_uncertainty": -0.7398278506960596, "AttentionScore (layer=None)": 728.105712890625, "RAUQ": 2.6327885540068374, "RAUQ (entropy)": -1.2603422785395173, "CSL": 0.13742001354694366, "BoostedProbSequence": -0.9521954655647278}},
    {"index": 95, "uncertainty": {"MaximumSequenceProbability": 0.538057804107666, "Perplexity": 0.10761155933141708, "MeanTokenEntropy": 0.3968505263328552, "MeanPointwiseMutualInformation": -22.092388153076172, "SelfCertainty": -15.394615038125988, "MeanConditionalPointwiseMutualInformation": -34.17286682128906, "RenyiNeg_uncertainty": -1.9871511459350586, "FisherRao_uncertainty": -0.7528733992066694, "AttentionScore (layer=None)": 751.7765502929688, "RAUQ": 2.200060072975998, "RAUQ (entropy)": -1.2976741512537249, "CSL": 0.024286409839987755, "BoostedProbSequence": -0.9786761999130249}},
    {"index": 96, "uncertainty": {"MaximumSequenceProbability": 0.02761843614280224, "Perplexity": 0.004603072535246611, "MeanTokenEntropy": 0.032031718641519547, "MeanPointwiseMutualInformation": -21.0006046295166, "SelfCertainty": -20.761021923908867, "MeanConditionalPointwiseMutualInformation": -11.617167472839355, "RenyiNeg_uncertainty": -3.961236000061035, "FisherRao_uncertainty": -0.8518825693362159, "AttentionScore (layer=None)": 742.694091796875, "RAUQ": 2.1407385464241697, "RAUQ (entropy)": -1.3240163203913542, "CSL": 0.0008431425085291266, "BoostedProbSequence": -0.9983623027801514}},
    {"index": 97, "uncertainty": {"MaximumSequenceProbability": 0.13804824650287628, "Perplexity": 0.027609650045633316, "MeanTokenEntropy": 0.10323832184076309, "MeanPointwiseMutualInformation": -13.891140937805176, "SelfCertainty": -35.71682077237892, "MeanConditionalPointwiseMutualInformation": -13.896021842956543, "RenyiNeg_uncertainty": -9.129115104675293, "FisherRao_uncertainty": -0.970391877058977, "AttentionScore (layer=None)": 753.9411010742188, "RAUQ": 1.9589147851316944, "RAUQ (entropy)": -1.3393932710787948, "CSL": 0.02171698398888111, "BoostedProbSequence": -0.9985562562942505}},
    {"index": 98, "uncertainty": {"MaximumSequenceProbability": 0.5420742034912109, "Perplexity": 0.10841484367847443, "MeanTokenEntropy": 0.27077651023864746, "MeanPointwiseMutualInformation": -14.947834968566895, "SelfCertainty": -32.19245706388283, "MeanConditionalPointwiseMutualInformation": -16.28952980041504, "RenyiNeg_uncertainty": -8.017776489257812, "FisherRao_uncertainty": -0.9625755387582764, "AttentionScore (layer=None)": 734.8279418945312, "RAUQ": 1.9870011514156212, "RAUQ (entropy)": -1.3315414943269834, "CSL": 0.02018209733068943, "BoostedProbSequence": -0.9960902333259583}},
    {"index": 99, "uncertainty": {"MaximumSequenceProbability": 0.5105365514755249, "Perplexity": 0.06381706893444061, "MeanTokenEntropy": 0.16280527412891388, "MeanPointwiseMutualInformation": -24.87368392944336, "SelfCertainty": -25.859580906122204, "MeanConditionalPointwiseMutualInformation": -34.49220657348633, "RenyiNeg_uncertainty": -5.975960731506348, "FisherRao_uncertainty": -0.9382667760844465, "AttentionScore (layer=None)": 852.424560546875, "RAUQ": 2.30874403277186, "RAUQ (entropy)": -1.2977607854127324, "CSL": 0.01800432801246643, "BoostedProbSequence": -0.9989105463027954}},
    {"index": 100, "uncertainty": {"MaximumSequenceProbability": 0.06745192408561707, "Perplexity": 0.016862981021404266, "MeanTokenEntropy": 0.07221560925245285, "MeanPointwiseMutualInformation": -17.014387130737305, "SelfCertainty": -19.68589225599098, "MeanConditionalPointwiseMutualInformation": 0.016862981021404266, "RenyiNeg_uncertainty": -3.354379653930664, "FisherRao_uncertainty": -0.8674300626343718, "AttentionScore (layer=None)": 760.9395751953125, "RAUQ": 2.062970503394585, "RAUQ (entropy)": -1.3373693883586806, "CSL": 0.006770364474505186, "BoostedProbSequence": -0.9996081590652466}},
    {"index": 101, "uncertainty": {"MaximumSequenceProbability": 3.5670363903045654, "Perplexity": 0.5945060849189758, "MeanTokenEntropy": 1.0502427816390991, "MeanPointwiseMutualInformation": -18.999244689941406, "SelfCertainty": -14.644700042296725, "MeanConditionalPointwiseMutualInformation": -37.12001419067383, "RenyiNeg_uncertainty": -2.0878541469573975, "FisherRao_uncertainty": -0.735303305661357, "AttentionScore (layer=None)": 848.9544067382812, "RAUQ": 2.8479947095560307, "RAUQ (entropy)": -1.2193054815295308, "CSL": 0.16873934864997864, "BoostedProbSequence": -0.8968659043312073}},
    {"index": 102, "uncertainty": {"MaximumSequenceProbability": 3.3189520835876465, "Perplexity": 0.8297380208969116, "MeanTokenEntropy": 1.6939022541046143, "MeanPointwiseMutualInformation": -15.154637336730957, "SelfCertainty": -11.893823297708508, "MeanConditionalPointwiseMutualInformation": -56.698028564453125, "RenyiNeg_uncertainty": -1.3695764541625977, "FisherRao_uncertainty": -0.6508264018609422, "AttentionScore (layer=None)": 727.474365234375, "RAUQ": 2.623284981379149, "RAUQ (entropy)": -1.1742157414415821, "CSL": 0.13858743011951447, "BoostedProbSequence": -0.893566906452179}},
    {"index": 103, "uncertainty": {"MaximumSequenceProbability": 0.39163824915885925, "Perplexity": 0.09790956228971481, "MeanTokenEntropy": 0.16580668091773987, "MeanPointwiseMutualInformation": -19.90209197998047, "SelfCertainty": -21.686445387094494, "MeanConditionalPointwiseMutualInformation": 0.09790956228971481, "RenyiNeg_uncertainty": -4.272747039794922, "FisherRao_uncertainty": -0.8945186712106372, "AttentionScore (layer=None)": 732.478515625, "RAUQ": 2.101231009730772, "RAUQ (entropy)": -1.3272237989510063, "CSL": 0.014962639659643173, "BoostedProbSequence": -0.9988108277320862}},
    {"index": 104, "uncertainty": {"MaximumSequenceProbability": 0.011281739920377731, "Perplexity": 0.0037605799734592438, "MeanTokenEntropy": 0.020938390865921974, "MeanPointwiseMutualInformation": -21.621240615844727, "SelfCertainty": -24.863874427367524, "MeanConditionalPointwiseMutualInformation": 0.0037605799734592438, "RenyiNeg_uncertainty": -5.579432010650635, "FisherRao_uncertainty": -0.9322579729943531, "AttentionScore (layer=None)": 756.7115478515625, "RAUQ": 1.744007285450507, "RAUQ (entropy)": -1.3670512613875903, "CSL": 0.0005957348039373755, "BoostedProbSequence": -0.9999220371246338}},
    {"index": 105, "uncertainty": {"MaximumSequenceProbability": 2.209620952606201, "Perplexity": 0.7365403175354004, "MeanTokenEntropy": 1.2271875143051147, "MeanPointwiseMutualInformation": -19.013460159301758, "SelfCertainty": -15.575915010660168, "MeanConditionalPointwiseMutualInformation": -25.05629539489746, "RenyiNeg_uncertainty": -2.2781198024749756, "FisherRao_uncertainty": -0.7824073960364819, "AttentionScore (layer=None)": 777.1795654296875, "RAUQ": 2.648005807795374, "RAUQ (entropy)": -1.2567787650681148, "CSL": 0.1795184314250946, "BoostedProbSequence": -0.8323907852172852}},
    {"index": 106, "uncertainty": {"MaximumSequenceProbability": 0.02490958943963051, "Perplexity": 0.008303196169435978, "MeanTokenEntropy": 0.04579688981175423, "MeanPointwiseMutualInformation": -17.991697311401367, "SelfCertainty": -23.358566911905285, "MeanConditionalPointwiseMutualInformation": 0.008303196169435978, "RenyiNeg_uncertainty": -4.950809001922607, "FisherRao_uncertainty": -0.8971131891252053, "AttentionScore (layer=None)": 750.3651123046875, "RAUQ": 1.842043893509103, "RAUQ (entropy)": -1.3520775563195961, "CSL": 0.009674333035945892, "BoostedProbSequence": -0.9996700286865234}},
    {"index": 107, "uncertainty": {"MaximumSequenceProbability": 0.7839183211326599, "Perplexity": 0.19597958028316498, "MeanTokenEntropy": 0.5248011946678162, "MeanPointwiseMutualInformation": -16.835269927978516, "SelfCertainty": -16.102570207803723, "MeanConditionalPointwiseMutualInformation": -25.334428787231445, "RenyiNeg_uncertainty": -2.24143385887146, "FisherRao_uncertainty": -0.7748014727743073, "AttentionScore (layer=None)": 717.9608764648438, "RAUQ": 2.2690971473006303, "RAUQ (entropy)": -1.2957066810277516, "CSL": 0.059397485107183456, "BoostedProbSequence": -0.9810090661048889}},
    {"index": 108, "uncertainty": {"MaximumSequenceProbability": 0.00017951586050912738, "Perplexity": 4.4878965127281845e-05, "MeanTokenEntropy": 0.0005203207256272435, "MeanPointwiseMutualInformation": -16.124956130981445, "SelfCertainty": -24.6664406377964, "MeanConditionalPointwiseMutualInformation": 4.4878965127281845e-05, "RenyiNeg_uncertainty": -5.493966102600098, "FisherRao_uncertainty": -0.9280365971436619, "AttentionScore (layer=None)": 737.4329833984375, "RAUQ": 1.9054614553736398, "RAUQ (entropy)": -1.35487411139861, "CSL": 7.5531916081672534e-06, "BoostedProbSequence": -0.9999551177024841}},
    {"index": 109, "uncertainty": {"MaximumSequenceProbability": 0.1198396384716034, "Perplexity": 0.02995990961790085, "MeanTokenEntropy": 0.12934665381908417, "MeanPointwiseMutualInformation": -17.73566436767578, "SelfCertainty": -22.455042513101574, "MeanConditionalPointwiseMutualInformation": -19.539602279663086, "RenyiNeg_uncertainty": -4.537166118621826, "FisherRao_uncertainty": -0.9078811841911273, "AttentionScore (layer=None)": 717.7325439453125, "RAUQ": 1.9772040596689386, "RAUQ (entropy)": -1.336773591108269, "CSL": 0.006905421614646912, "BoostedProbSequence": -0.9974614381790161}},
    {"index": 110, "uncertainty": {"MaximumSequenceProbability": 0.016883768141269684, "Perplexity": 0.004220942035317421, "MeanTokenEntropy": 0.02937803603708744, "MeanPointwiseMutualInformation": -17.855154037475586, "SelfCertainty": -23.13670030423927, "MeanConditionalPointwiseMutualInformation": 0.004220942035317421, "RenyiNeg_uncertainty": -4.779362678527832, "FisherRao_uncertainty": -0.8952326965950703, "AttentionScore (layer=None)": 764.6629028320312, "RAUQ": 1.9410463526445358, "RAUQ (entropy)": -1.345801971034522, "CSL": 0.000680463679600507, "BoostedProbSequence": -0.9958084225654602}},
    {"index": 111, "uncertainty": {"MaximumSequenceProbability": 1.3056453466415405, "Perplexity": 0.4352151155471802, "MeanTokenEntropy": 0.7070353031158447, "MeanPointwiseMutualInformation": -19.43978500366211, "SelfCertainty": -17.375441861042656, "MeanConditionalPointwiseMutualInformation": 0.4352151155471802, "RenyiNeg_uncertainty": -2.8351356983184814, "FisherRao_uncertainty": -0.8065670173097969, "AttentionScore (layer=None)": 745.2938232421875, "RAUQ": 2.391797576738486, "RAUQ (entropy)": -1.2924752909130341, "CSL": 0.0692218467593193, "BoostedProbSequence": -0.9742481708526611}},
    {"index": 112, "uncertainty": {"MaximumSequenceProbability": 2.0398900508880615, "Perplexity": 0.10199449956417084, "MeanTokenEntropy": 0.25475895404815674, "MeanPointwiseMutualInformation": -16.130817413330078, "SelfCertainty": -34.119135816782, "MeanConditionalPointwiseMutualInformation": -10.627524375915527, "RenyiNeg_uncertainty": -8.693471908569336, "FisherRao_uncertainty": -0.9484884149206291, "AttentionScore (layer=None)": 807.4186401367188, "RAUQ": 2.5213801824691493, "RAUQ (entropy)": -1.268388410589309, "CSL": 0.09432975947856903, "BoostedProbSequence": -0.9760936498641968}},
    {"index": 113, "uncertainty": {"MaximumSequenceProbability": 0.9365747570991516, "Perplexity": 0.2341436892747879, "MeanTokenEntropy": 0.7057031393051147, "MeanPointwiseMutualInformation": -17.67210578918457, "SelfCertainty": -16.633530767648693, "MeanConditionalPointwiseMutualInformation": -14.61173152923584, "RenyiNeg_uncertainty": -2.612461805343628, "FisherRao_uncertainty": -0.7831988461520972, "AttentionScore (layer=None)": 720.9815063476562, "RAUQ": 2.3315925105640605, "RAUQ (entropy)": -1.2765513965962123, "CSL": 0.06885305792093277, "BoostedProbSequence": -0.958061158657074}},
    {"index": 114, "uncertainty": {"MaximumSequenceProbability": 4.416348457336426, "Perplexity": 0.7360580563545227, "MeanTokenEntropy": 1.7029999494552612, "MeanPointwiseMutualInformation": -23.909774780273438, "SelfCertainty": -13.253366144388195, "MeanConditionalPointwiseMutualInformation": -54.67354965209961, "RenyiNeg_uncertainty": -1.7185291051864624, "FisherRao_uncertainty": -0.7070640022482216, "AttentionScore (layer=None)": 748.4859619140625, "RAUQ": 2.833308277295459, "RAUQ (entropy)": -1.1631346205413249, "CSL": 0.15095560252666473, "BoostedProbSequence": -0.7991423606872559}},
    {"index": 115, "uncertainty": {"MaximumSequenceProbability": 0.10707257688045502, "Perplexity": 0.03569085896015167, "MeanTokenEntropy": 0.12196598201990128, "MeanPointwiseMutualInformation": -16.589309692382812, "SelfCertainty": -21.051976513752617, "MeanConditionalPointwiseMutualInformation": -21.858224868774414, "RenyiNeg_uncertainty": -3.950272560119629, "FisherRao_uncertainty": -0.896805468050973, "AttentionScore (layer=None)": 745.1112060546875, "RAUQ": 1.8723269173799317, "RAUQ (entropy)": -1.354725032320192, "CSL": 0.01867915689945221, "BoostedProbSequence": -0.9977185130119324}},
    {"index": 116, "uncertainty": {"MaximumSequenceProbability": 1.442056655883789, "Perplexity": 0.28841131925582886, "MeanTokenEntropy": 0.5155026316642761, "MeanPointwiseMutualInformation": -15.474088668823242, "SelfCertainty": -17.356370790689464, "MeanConditionalPointwiseMutualInformation": -20.99067497253418, "RenyiNeg_uncertainty": -2.898030996322632, "FisherRao_uncertainty": -0.789379698957646, "AttentionScore (layer=None)": 791.0849609375, "RAUQ": 2.339619242759439, "RAUQ (entropy)": -1.2890744729662642, "CSL": 0.08486572653055191, "BoostedProbSequence": -0.9767635464668274}},
    {"index": 117, "uncertainty": {"MaximumSequenceProbability": 0.006130916066467762, "Perplexity": 0.0020436386112123728, "MeanTokenEntropy": 0.013857304118573666, "MeanPointwiseMutualInformation": -19.331289291381836, "SelfCertainty": -21.60738944201596, "MeanConditionalPointwiseMutualInformation": 0.0020436386112123728, "RenyiNeg_uncertainty": -4.070070743560791, "FisherRao_uncertainty": -0.8996954473896962, "AttentionScore (layer=None)": 716.2734375, "RAUQ": 1.9039917696426527, "RAUQ (entropy)": -1.3631898913491183, "CSL": 0.0004519214271567762, "BoostedProbSequence": -0.9997010231018066}},
    {"index": 118, "uncertainty": {"MaximumSequenceProbability": 0.03526785224676132, "Perplexity": 0.007053570356220007, "MeanTokenEntropy": 0.04148193076252937, "MeanPointwiseMutualInformation": -16.592945098876953, "SelfCertainty": -21.554955919473645, "MeanConditionalPointwiseMutualInformation": -12.85937213897705, "RenyiNeg_uncertainty": -4.152774810791016, "FisherRao_uncertainty": -0.8778140686963573, "AttentionScore (layer=None)": 714.7671508789062, "RAUQ": 2.0720192347513686, "RAUQ (entropy)": -1.3303605299549122, "CSL": 0.0017508140299469233, "BoostedProbSequence": -0.9983037114143372}},
    {"index": 119, "uncertainty": {"MaximumSequenceProbability": 0.009058432653546333, "Perplexity": 0.0022646081633865833, "MeanTokenEntropy": 0.01610501855611801, "MeanPointwiseMutualInformation": -19.37273597717285, "SelfCertainty": -28.172364862649914, "MeanConditionalPointwiseMutualInformation": 0.0022646081633865833, "RenyiNeg_uncertainty": -6.49368953704834, "FisherRao_uncertainty": -0.9435093420026177, "AttentionScore (layer=None)": 720.7233276367188, "RAUQ": 1.976828510025618, "RAUQ (entropy)": -1.3480500779178684, "CSL": 0.00040479833842255175, "BoostedProbSequence": -0.9977405667304993}},
    {"index": 120, "uncertainty": {"MaximumSequenceProbability": 0.19426988065242767, "Perplexity": 0.04856747016310692, "MeanTokenEntropy": 0.22266021370887756, "MeanPointwiseMutualInformation": -15.795183181762695, "SelfCertainty": -17.266340406625744, "MeanConditionalPointwiseMutualInformation": -12.379229545593262, "RenyiNeg_uncertainty": -2.6786046028137207, "FisherRao_uncertainty": -0.7914300166488063, "AttentionScore (layer=None)": 765.5197143554688, "RAUQ": 2.0212450055613203, "RAUQ (entropy)": -1.3266017313584402, "CSL": 0.010618072934448719, "BoostedProbSequence": -0.9920122623443604}},
    {"index": 121, "uncertainty": {"MaximumSequenceProbability": 0.4376155436038971, "Perplexity": 0.10940388590097427, "MeanTokenEntropy": 0.29934069514274597, "MeanPointwiseMutualInformation": -17.546846389770508, "SelfCertainty": -18.54630199262428, "MeanConditionalPointwiseMutualInformation": -12.599564552307129, "RenyiNeg_uncertainty": -3.1125049591064453, "FisherRao_uncertainty": -0.8223055905587399, "AttentionScore (layer=None)": 847.5865478515625, "RAUQ": 2.1593486135703626, "RAUQ (entropy)": -1.3119756348386344, "CSL": 0.04297209531068802, "BoostedProbSequence": -0.9862920641899109}},
    {"index": 122, "uncertainty": {"MaximumSequenceProbability": 1.4957056045532227, "Perplexity": 0.37392640113830566, "MeanTokenEntropy": 0.8085648417472839, "MeanPointwiseMutualInformation": -19.063573837280273, "SelfCertainty": -17.549530657022473, "MeanConditionalPointwiseMutualInformation": -15.70910358428955, "RenyiNeg_uncertainty": -3.086721897125244, "FisherRao_uncertainty": -0.7761525837476608, "AttentionScore (layer=None)": 704.4482421875, "RAUQ": 2.0542579440900695, "RAUQ (entropy)": -1.2723841716739175, "CSL": 0.06632030010223389, "BoostedProbSequence": -0.9109765291213989}},
    {"index": 123, "uncertainty": {"MaximumSequenceProbability": 4.322452545166016, "Perplexity": 0.7204087376594543, "MeanTokenEntropy": 1.448071002960205, "MeanPointwiseMutualInformation": -21.383758544921875, "SelfCertainty": -13.20347244728533, "MeanConditionalPointwiseMutualInformation": -58.88802719116211, "RenyiNeg_uncertainty": -1.6361255645751953, "FisherRao_uncertainty": -0.7026556440081567, "AttentionScore (layer=None)": 779.4609985351562, "RAUQ": 2.8843508732804075, "RAUQ (entropy)": -1.186794110151164, "CSL": 0.21346668899059296, "BoostedProbSequence": -0.9230638146400452}},
    {"index": 124, "uncertainty": {"MaximumSequenceProbability": 0.21850015223026276, "Perplexity": 0.05462503805756569, "MeanTokenEntropy": 0.22557802498340607, "MeanPointwiseMutualInformation": -17.007875442504883, "SelfCertainty": -18.636724622934338, "MeanConditionalPointwiseMutualInformation": -21.764310836791992, "RenyiNeg_uncertainty": -3.151517391204834, "FisherRao_uncertainty": -0.8301158081137121, "AttentionScore (layer=None)": 784.3260498046875, "RAUQ": 2.039069698081096, "RAUQ (entropy)": -1.3199195040267595, "CSL": 0.01165043842047453, "BoostedProbSequence": -0.9858892560005188}},
    {"index": 125, "uncertainty": {"MaximumSequenceProbability": 0.053849052637815475, "Perplexity": 0.017949683591723442, "MeanTokenEntropy": 0.12324715405702591, "MeanPointwiseMutualInformation": -18.3570499420166, "SelfCertainty": -16.563114158202485, "MeanConditionalPointwiseMutualInformation": 0.017949683591723442, "RenyiNeg_uncertainty": -2.202596664428711, "FisherRao_uncertainty": -0.7830896649227426, "AttentionScore (layer=None)": 753.4186401367188, "RAUQ": 1.764741928969975, "RAUQ (entropy)": -1.354015246032572, "CSL": 0.003880847245454788, "BoostedProbSequence": -0.9824969172477722}},
    {"index": 126, "uncertainty": {"MaximumSequenceProbability": 0.8568587303161621, "Perplexity": 0.2856195867061615, "MeanTokenEntropy": 0.5354809761047363, "MeanPointwiseMutualInformation": -17.214380264282227, "SelfCertainty": -15.962210329263684, "MeanConditionalPointwiseMutualInformation": -20.108713150024414, "RenyiNeg_uncertainty": -2.2030489444732666, "FisherRao_uncertainty": -0.7415402903691547, "AttentionScore (layer=None)": 696.85302734375, "RAUQ": 2.0351179336702483, "RAUQ (entropy)": -1.3147230376894554, "CSL": 0.05186726897954941, "BoostedProbSequence": -0.9866366982460022}},
    {"index": 127, "uncertainty": {"MaximumSequenceProbability": 0.9263362884521484, "Perplexity": 0.18526725471019745, "MeanTokenEntropy": 0.31743043661117554, "MeanPointwiseMutualInformation": -17.50223159790039, "SelfCertainty": -15.83841043302345, "MeanConditionalPointwiseMutualInformation": 0.18526725471019745, "RenyiNeg_uncertainty": -2.11513090133667, "FisherRao_uncertainty": -0.7485082231346457, "AttentionScore (layer=None)": 739.2643432617188, "RAUQ": 2.341181738211748, "RAUQ (entropy)": -1.3005675903125167, "CSL": 0.023392850533127785, "BoostedProbSequence": -0.9869562983512878}},
    {"index": 128, "uncertainty": {"MaximumSequenceProbability": 3.4508888721466064, "Perplexity": 0.4313611090183258, "MeanTokenEntropy": 0.6329101324081421, "MeanPointwiseMutualInformation": -22.37332534790039, "SelfCertainty": -22.878514917581555, "MeanConditionalPointwiseMutualInformation": -21.668746948242188, "RenyiNeg_uncertainty": -5.022550582885742, "FisherRao_uncertainty": -0.8540710354885815, "AttentionScore (layer=None)": 732.9905395507812, "RAUQ": 2.714240648065607, "RAUQ (entropy)": -1.2520914189780457, "CSL": 0.461085706949234, "BoostedProbSequence": -0.9623457193374634}},
    {"index": 129, "uncertainty": {"MaximumSequenceProbability": 1.405014157295227, "Perplexity": 0.23416902124881744, "MeanTokenEntropy": 0.5919830203056335, "MeanPointwiseMutualInformation": -21.390830993652344, "SelfCertainty": -20.77476723183123, "MeanConditionalPointwiseMutualInformation": -37.1054573059082, "RenyiNeg_uncertainty": -3.6699323654174805, "FisherRao_uncertainty": -0.7874724851935769, "AttentionScore (layer=None)": 749.8718872070312, "RAUQ": 2.4157695754846005, "RAUQ (entropy)": -1.2655219555952244, "CSL": 0.09225500375032425, "BoostedProbSequence": -0.9685768485069275}},
    {"index": 130, "uncertainty": {"MaximumSequenceProbability": 0.6894317865371704, "Perplexity": 0.22981059551239014, "MeanTokenEntropy": 1.0602184534072876, "MeanPointwiseMutualInformation": -16.14518928527832, "SelfCertainty": -13.68029784350522, "MeanConditionalPointwiseMutualInformation": -20.014562606811523, "RenyiNeg_uncertainty": -1.948656678199768, "FisherRao_uncertainty": -0.704070981508237, "AttentionScore (layer=None)": 719.7955932617188, "RAUQ": 1.882423490562529, "RAUQ (entropy)": -1.2773780013834428, "CSL": 0.07734126597642899, "BoostedProbSequence": -0.9139826893806458}},
    {"index": 131, "uncertainty": {"MaximumSequenceProbability": 3.2248332500457764, "Perplexity": 1.0749443769454956, "MeanTokenEntropy": 2.4625978469848633, "MeanPointwiseMutualInformation": -12.122971534729004, "SelfCertainty": -18.78130848396746, "MeanConditionalPointwiseMutualInformation": -5.93560791015625, "RenyiNeg_uncertainty": -4.039662837982178, "FisherRao_uncertainty": -0.7640918993799785, "AttentionScore (layer=None)": 750.8013305664062, "RAUQ": 2.5329983122592807, "RAUQ (entropy)": -1.078452915483441, "CSL": 1.2622400522232056, "BoostedProbSequence": -0.7643839716911316}},
    {"index": 132, "uncertainty": {"MaximumSequenceProbability": 0.7178054451942444, "Perplexity": 0.2392684817314148, "MeanTokenEntropy": 0.9157679677009583, "MeanPointwiseMutualInformation": -16.552396774291992, "SelfCertainty": -14.415768297403332, "MeanConditionalPointwiseMutualInformation": 0.2392684817314148, "RenyiNeg_uncertainty": -1.7311090230941772, "FisherRao_uncertainty": -0.7214372013004914, "AttentionScore (layer=None)": 704.1871337890625, "RAUQ": 2.0858826116799785, "RAUQ (entropy)": -1.288649150731802, "CSL": 0.04951980710029602, "BoostedProbSequence": -0.9109011292457581}},
    {"index": 133, "uncertainty": {"MaximumSequenceProbability": 0.0019876998849213123, "Perplexity": 0.0006625666283071041, "MeanTokenEntropy": 0.005519259721040726, "MeanPointwiseMutualInformation": -18.332670211791992, "SelfCertainty": -20.917898805826184, "MeanConditionalPointwiseMutualInformation": 0.0006625666283071041, "RenyiNeg_uncertainty": -3.8546454906463623, "FisherRao_uncertainty": -0.8559569444948701, "AttentionScore (layer=None)": 723.2217407226562, "RAUQ": 1.9179590442204355, "RAUQ (entropy)": -1.3564010103502286, "CSL": 0.0003443695022724569, "BoostedProbSequence": -0.9993378520011902}},
    {"index": 134, "uncertainty": {"MaximumSequenceProbability": 1.6112087965011597, "Perplexity": 0.2685348093509674, "MeanTokenEntropy": 1.0385257005691528, "MeanPointwiseMutualInformation": -15.564799308776855, "SelfCertainty": -15.415994000324881, "MeanConditionalPointwiseMutualInformation": -29.498197555541992, "RenyiNeg_uncertainty": -2.207679510116577, "FisherRao_uncertainty": -0.741370150745906, "AttentionScore (layer=None)": 743.8231201171875, "RAUQ": 2.228287747353905, "RAUQ (entropy)": -1.226055892981082, "CSL": 0.24468085169792175, "BoostedProbSequence": -0.9060009121894836}},
    {"index": 135, "uncertainty": {"MaximumSequenceProbability": 0.009216256439685822, "Perplexity": 0.0018432512879371643, "MeanTokenEntropy": 0.015330268070101738, "MeanPointwiseMutualInformation": -20.29815673828125, "SelfCertainty": -22.3454969961338, "MeanConditionalPointwiseMutualInformation": 0.0018432512879371643, "RenyiNeg_uncertainty": -4.435764789581299, "FisherRao_uncertainty": -0.9071258080119792, "AttentionScore (layer=None)": 762.3286743164062, "RAUQ": 2.1016876920826033, "RAUQ (entropy)": -1.3318485244913347, "CSL": 0.00042770864092744887, "BoostedProbSequence": -0.9981626272201538}},
    {"index": 136, "uncertainty": {"MaximumSequenceProbability": 2.541987657546997, "Perplexity": 0.6354969143867493, "MeanTokenEntropy": 1.9867539405822754, "MeanPointwiseMutualInformation": -14.708252906799316, "SelfCertainty": -9.711617620676037, "MeanConditionalPointwiseMutualInformation": -54.58666229248047, "RenyiNeg_uncertainty": -1.0449762344360352, "FisherRao_uncertainty": -0.5840831327586022, "AttentionScore (layer=None)": 697.5269775390625, "RAUQ": 2.520127618404183, "RAUQ (entropy)": -1.162142206645426, "CSL": 0.5774556398391724, "BoostedProbSequence": -0.8224673271179199}},
    {"index": 137, "uncertainty": {"MaximumSequenceProbability": 0.0017410455038771033, "Perplexity": 0.0005803484818898141, "MeanTokenEntropy": 0.004896037746220827, "MeanPointwiseMutualInformation": -20.291086196899414, "SelfCertainty": -19.91514332283465, "MeanConditionalPointwiseMutualInformation": 0.0005803484818898141, "RenyiNeg_uncertainty": -3.3560287952423096, "FisherRao_uncertainty": -0.8643659595194997, "AttentionScore (layer=None)": 712.1036376953125, "RAUQ": 1.8891558469071836, "RAUQ (entropy)": -1.3664163419601238, "CSL": 0.00012329185847193003, "BoostedProbSequence": -0.9994199872016907}},
    {"index": 138, "uncertainty": {"MaximumSequenceProbability": 4.0172762965084985e-05, "Perplexity": 8.034552593016997e-06, "MeanTokenEntropy": 9.461875742999837e-05, "MeanPointwiseMutualInformation": -17.137493133544922, "SelfCertainty": -37.908391435831064, "MeanConditionalPointwiseMutualInformation": 8.034552593016997e-06, "RenyiNeg_uncertainty": -9.430839538574219, "FisherRao_uncertainty": -0.9665082182993592, "AttentionScore (layer=None)": 712.5042724609375, "RAUQ": 1.9999668688173764, "RAUQ (entropy)": -1.3415759601908541, "CSL": 3.963486960856244e-06, "BoostedProbSequence": -0.9999920129776001}},
    {"index": 139, "uncertainty": {"MaximumSequenceProbability": 1.0826997756958008, "Perplexity": 0.21653994917869568, "MeanTokenEntropy": 0.5191832184791565, "MeanPointwiseMutualInformation": -16.383459091186523, "SelfCertainty": -16.83203035184669, "MeanConditionalPointwiseMutualInformation": -20.83761215209961, "RenyiNeg_uncertainty": -2.459470272064209, "FisherRao_uncertainty": -0.8061667510828059, "AttentionScore (layer=None)": 729.1531982421875, "RAUQ": 2.3549950118354737, "RAUQ (entropy)": -1.2824434320709561, "CSL": 0.04325679689645767, "BoostedProbSequence": -0.9799374341964722}},
    {"index": 140, "uncertainty": {"MaximumSequenceProbability": 1.206526756286621, "Perplexity": 0.24130535125732422, "MeanTokenEntropy": 1.1273860931396484, "MeanPointwiseMutualInformation": -19.158695220947266, "SelfCertainty": -12.831696184366223, "MeanConditionalPointwiseMutualInformation": -44.926143646240234, "RenyiNeg_uncertainty": -1.5875492095947266, "FisherRao_uncertainty": -0.6887042978190457, "AttentionScore (layer=None)": 844.2406005859375, "RAUQ": 2.3250157062882346, "RAUQ (entropy)": -1.2314543937435558, "CSL": 0.06186404079198837, "BoostedProbSequence": -0.8966991305351257}},
    {"index": 141, "uncertainty": {"MaximumSequenceProbability": 3.256237745285034, "Perplexity": 0.6512475609779358, "MeanTokenEntropy": 1.4662190675735474, "MeanPointwiseMutualInformation": -14.523752212524414, "SelfCertainty": -13.526133592813489, "MeanConditionalPointwiseMutualInformation": -20.852779388427734, "RenyiNeg_uncertainty": -1.7975351810455322, "FisherRao_uncertainty": -0.6923125168287527, "AttentionScore (layer=None)": 741.7503051757812, "RAUQ": 2.822873519960137, "RAUQ (entropy)": -1.1780889823064236, "CSL": 0.15035593509674072, "BoostedProbSequence": -0.837224006652832}},
    {"index": 142, "uncertainty": {"MaximumSequenceProbability": 0.34811216592788696, "Perplexity": 0.11603739112615585, "MeanTokenEntropy": 0.25677067041397095, "MeanPointwiseMutualInformation": -17.446462631225586, "SelfCertainty": -22.618321728596367, "MeanConditionalPointwiseMutualInformation": 0.11603739112615585, "RenyiNeg_uncertainty": -4.757456302642822, "FisherRao_uncertainty": -0.8882467661359966, "AttentionScore (layer=None)": 707.2520141601562, "RAUQ": 2.018356155532354, "RAUQ (entropy)": -1.343720426062331, "CSL": 0.014891731552779675, "BoostedProbSequence": -0.9948548674583435}},
    {"index": 143, "uncertainty": {"MaximumSequenceProbability": 0.05114737153053284, "Perplexity": 0.01278684288263321, "MeanTokenEntropy": 0.07747925072908401, "MeanPointwiseMutualInformation": -21.674713134765625, "SelfCertainty": -22.265400560586926, "MeanConditionalPointwiseMutualInformation": -21.91861915588379, "RenyiNeg_uncertainty": -4.479396820068359, "FisherRao_uncertainty": -0.8895719768998409, "AttentionScore (layer=None)": 755.2732543945312, "RAUQ": 2.0654225186912285, "RAUQ (entropy)": -1.333252032170627, "CSL": 0.0015891122166067362, "BoostedProbSequence": -0.9963818788528442}},
    {"index": 144, "uncertainty": {"MaximumSequenceProbability": 2.2316176891326904, "Perplexity": 0.7438725829124451, "MeanTokenEntropy": 0.9844757914543152, "MeanPointwiseMutualInformation": -19.047794342041016, "SelfCertainty": -14.35105831612078, "MeanConditionalPointwiseMutualInformation": -23.999252319335938, "RenyiNeg_uncertainty": -1.8099168539047241, "FisherRao_uncertainty": -0.726533126954136, "AttentionScore (layer=None)": 725.2550048828125, "RAUQ": 2.733015263757326, "RAUQ (entropy)": -1.2659409251329667, "CSL": 0.12208221852779388, "BoostedProbSequence": -0.9471339583396912}},
    {"index": 145, "uncertainty": {"MaximumSequenceProbability": 2.701763391494751, "Perplexity": 0.900587797164917, "MeanTokenEntropy": 1.775032639503479, "MeanPointwiseMutualInformation": -17.14107894897461, "SelfCertainty": -11.764708828816092, "MeanConditionalPointwiseMutualInformation": -64.0313720703125, "RenyiNeg_uncertainty": -1.2566057443618774, "FisherRao_uncertainty": -0.6394639003431707, "AttentionScore (layer=None)": 703.5765991210938, "RAUQ": 2.895549042670294, "RAUQ (entropy)": -1.1770291384674896, "CSL": 0.3146725296974182, "BoostedProbSequence": -0.8619572520256042}},
    {"index": 146, "uncertainty": {"MaximumSequenceProbability": 6.42218017578125, "Perplexity": 0.6422179937362671, "MeanTokenEntropy": 1.392209529876709, "MeanPointwiseMutualInformation": -22.070283889770508, "SelfCertainty": -14.127963693826672, "MeanConditionalPointwiseMutualInformation": -60.90068435668945, "RenyiNeg_uncertainty": -2.154034376144409, "FisherRao_uncertainty": -0.7186194089189507, "AttentionScore (layer=None)": 744.88427734375, "RAUQ": 2.7926483194021636, "RAUQ (entropy)": -1.1738167343705257, "CSL": 0.21588343381881714, "BoostedProbSequence": -0.8662407994270325}},
    {"index": 147, "uncertainty": {"MaximumSequenceProbability": 0.9906735420227051, "Perplexity": 0.33022451400756836, "MeanTokenEntropy": 0.551866352558136, "MeanPointwiseMutualInformation": -16.794775009155273, "SelfCertainty": -18.2726573863519, "MeanConditionalPointwiseMutualInformation": 0.33022451400756836, "RenyiNeg_uncertainty": -2.9834206104278564, "FisherRao_uncertainty": -0.8482492293304057, "AttentionScore (layer=None)": 774.0797119140625, "RAUQ": 2.2329375819909374, "RAUQ (entropy)": -1.3151882421017884, "CSL": 0.0760001540184021, "BoostedProbSequence": -0.993597686290741}},
    {"index": 148, "uncertainty": {"MaximumSequenceProbability": 0.002973118331283331, "Perplexity": 0.0005946236778981984, "MeanTokenEntropy": 0.004875951446592808, "MeanPointwiseMutualInformation": -19.29940414428711, "SelfCertainty": -24.82167688199806, "MeanConditionalPointwiseMutualInformation": 0.0005946236778981984, "RenyiNeg_uncertainty": -5.595896244049072, "FisherRao_uncertainty": -0.943683752968786, "AttentionScore (layer=None)": 723.0897827148438, "RAUQ": 2.1278222528043362, "RAUQ (entropy)": -1.3300736368587254, "CSL": 8.439541124971583e-05, "BoostedProbSequence": -0.9994058609008789}},
    {"index": 149, "uncertainty": {"MaximumSequenceProbability": 3.5369884967803955, "Perplexity": 0.7073976993560791, "MeanTokenEntropy": 1.342313289642334, "MeanPointwiseMutualInformation": -18.392602920532227, "SelfCertainty": -12.9596628744297, "MeanConditionalPointwiseMutualInformation": -44.460052490234375, "RenyiNeg_uncertainty": -1.485944151878357, "FisherRao_uncertainty": -0.677538717509504, "AttentionScore (layer=None)": 714.4561767578125, "RAUQ": 2.815038367075256, "RAUQ (entropy)": -1.2050504922823224, "CSL": 0.24296259880065918, "BoostedProbSequence": -0.9235073328018188}},
    {"index": 150, "uncertainty": {"MaximumSequenceProbability": 0.0067318640649318695, "Perplexity": 0.0016829660162329674, "MeanTokenEntropy": 0.013749704696238041, "MeanPointwiseMutualInformation": -14.09206771850586, "SelfCertainty": -23.73397460767555, "MeanConditionalPointwiseMutualInformation": 0.0016829660162329674, "RenyiNeg_uncertainty": -5.06122350692749, "FisherRao_uncertainty": -0.9169497917307011, "AttentionScore (layer=None)": 706.168701171875, "RAUQ": 1.9367663514196551, "RAUQ (entropy)": -1.3481794934012514, "CSL": 0.0005230731912888587, "BoostedProbSequence": -0.9983218908309937}},
    {"index": 151, "uncertainty": {"MaximumSequenceProbability": 0.009538024663925171, "Perplexity": 0.0023845061659812927, "MeanTokenEntropy": 0.01549595408141613, "MeanPointwiseMutualInformation": -18.247615814208984, "SelfCertainty": -22.594418199747082, "MeanConditionalPointwiseMutualInformation": 0.0023845061659812927, "RenyiNeg_uncertainty": -4.4083404541015625, "FisherRao_uncertainty": -0.9217721423410024, "AttentionScore (layer=None)": 714.5250244140625, "RAUQ": 1.965720303549945, "RAUQ (entropy)": -1.343884162208366, "CSL": 0.001382170943543315, "BoostedProbSequence": -0.9995172023773193}},
    {"index": 152, "uncertainty": {"MaximumSequenceProbability": 1.4643455743789673, "Perplexity": 0.29286912083625793, "MeanTokenEntropy": 0.39795982837677, "MeanPointwiseMutualInformation": -17.807130813598633, "SelfCertainty": -19.96550012418556, "MeanConditionalPointwiseMutualInformation": -24.900131225585938, "RenyiNeg_uncertainty": -3.6727700233459473, "FisherRao_uncertainty": -0.871476763348365, "AttentionScore (layer=None)": 711.6203002929688, "RAUQ": 2.4268530427648853, "RAUQ (entropy)": -1.3014494086373078, "CSL": 0.08942326158285141, "BoostedProbSequence": -0.9925729632377625}},
    {"index": 153, "uncertainty": {"MaximumSequenceProbability": 1.1049048900604248, "Perplexity": 0.22098097205162048, "MeanTokenEntropy": 0.45214471220970154, "MeanPointwiseMutualInformation": -18.479019165039062, "SelfCertainty": -18.36373201200294, "MeanConditionalPointwiseMutualInformation": -12.735418319702148, "RenyiNeg_uncertainty": -3.0135598182678223, "FisherRao_uncertainty": -0.8260787967347065, "AttentionScore (layer=None)": 736.5550537109375, "RAUQ": 2.3843039989682047, "RAUQ (entropy)": -1.2936675574663985, "CSL": 0.0730416476726532, "BoostedProbSequence": -0.9957463145256042}},
    {"index": 154, "uncertainty": {"MaximumSequenceProbability": 0.689306378364563, "Perplexity": 0.17232659459114075, "MeanTokenEntropy": 0.49858975410461426, "MeanPointwiseMutualInformation": -16.187049865722656, "SelfCertainty": -15.488710554330822, "MeanConditionalPointwiseMutualInformation": -16.58551788330078, "RenyiNeg_uncertainty": -2.1337902545928955, "FisherRao_uncertainty": -0.7502427992974862, "AttentionScore (layer=None)": 714.8838500976562, "RAUQ": 2.19789664695793, "RAUQ (entropy)": -1.301895441624132, "CSL": 0.03779566287994385, "BoostedProbSequence": -0.9859511852264404}},
    {"index": 155, "uncertainty": {"MaximumSequenceProbability": 3.576278118089249e-07, "Perplexity": 7.152556236178498e-08, "MeanTokenEntropy": 1.9554940990929026e-06, "MeanPointwiseMutualInformation": -12.724218368530273, "SelfCertainty": -41.27282129117775, "MeanConditionalPointwiseMutualInformation": 7.152556236178498e-08, "RenyiNeg_uncertainty": -9.922736167907715, "FisherRao_uncertainty": -0.9728374335301269, "AttentionScore (layer=None)": 729.8336791992188, "RAUQ": 1.8710060077431012, "RAUQ (entropy)": -1.3571349851275816, "CSL": 2.947681991827267e-07, "BoostedProbSequence": -0.9999998807907104}},
    {"index": 156, "uncertainty": {"MaximumSequenceProbability": 0.8986544013023376, "Perplexity": 0.29955145716667175, "MeanTokenEntropy": 0.5243706107139587, "MeanPointwiseMutualInformation": -15.658782958984375, "SelfCertainty": -16.424941372761406, "MeanConditionalPointwiseMutualInformation": 0.29955145716667175, "RenyiNeg_uncertainty": -2.325789213180542, "FisherRao_uncertainty": -0.7889980574301086, "AttentionScore (layer=None)": 723.8878784179688, "RAUQ": 2.201521086442763, "RAUQ (entropy)": -1.317631781711674, "CSL": 0.09504452347755432, "BoostedProbSequence": -0.9833576083183289}},
    {"index": 157, "uncertainty": {"MaximumSequenceProbability": 1.2583869695663452, "Perplexity": 0.25167739391326904, "MeanTokenEntropy": 0.7996677756309509, "MeanPointwiseMutualInformation": -16.517072677612305, "SelfCertainty": -13.76393647977638, "MeanConditionalPointwiseMutualInformation": -60.09905242919922, "RenyiNeg_uncertainty": -1.7939029932022095, "FisherRao_uncertainty": -0.7244075220720584, "AttentionScore (layer=None)": 739.5038452148438, "RAUQ": 2.2775446452283807, "RAUQ (entropy)": -1.2674903467412948, "CSL": 0.0765024870634079, "BoostedProbSequence": -0.9405691027641296}},
    {"index": 158, "uncertainty": {"MaximumSequenceProbability": 0.004067567177116871, "Perplexity": 0.0013558557257056236, "MeanTokenEntropy": 0.012614313513040543, "MeanPointwiseMutualInformation": -18.58197784423828, "SelfCertainty": -19.169337582478203, "MeanConditionalPointwiseMutualInformation": 0.0013558557257056236, "RenyiNeg_uncertainty": -3.0630083084106445, "FisherRao_uncertainty": -0.8604050097176233, "AttentionScore (layer=None)": 742.902099609375, "RAUQ": 1.8772620952877546, "RAUQ (entropy)": -1.3796164193729425, "CSL": 0.00023851828882470727, "BoostedProbSequence": -0.9986469149589539}},
    {"index": 159, "uncertainty": {"MaximumSequenceProbability": 1.8977750539779663, "Perplexity": 0.37955501675605774, "MeanTokenEntropy": 1.2301928997039795, "MeanPointwiseMutualInformation": -14.78294563293457, "SelfCertainty": -14.277706011026378, "MeanConditionalPointwiseMutualInformation": -38.894535064697266, "RenyiNeg_uncertainty": -1.9215672016143799, "FisherRao_uncertainty": -0.6998033397282398, "AttentionScore (layer=None)": 738.701171875, "RAUQ": 2.4948921042853756, "RAUQ (entropy)": -1.2017514841000976, "CSL": 0.2568802237510681, "BoostedProbSequence": -0.9050372838973999}},
    {"index": 160, "uncertainty": {"MaximumSequenceProbability": 10.465855598449707, "Perplexity": 0.5232927799224854, "MeanTokenEntropy": 0.9728497266769409, "MeanPointwiseMutualInformation": -14.81342601776123, "SelfCertainty": -18.53661275693703, "MeanConditionalPointwiseMutualInformation": -25.892807006835938, "RenyiNeg_uncertainty": -3.530208110809326, "FisherRao_uncertainty": -0.8079677592065704, "AttentionScore (layer=None)": 833.282958984375, "RAUQ": 2.9344604066128253, "RAUQ (entropy)": -1.2021382264813711, "CSL": 0.45895829796791077, "BoostedProbSequence": -0.9529678225517273}},
    {"index": 161, "uncertainty": {"MaximumSequenceProbability": 0.00020932055485900491, "Perplexity": 4.186411024420522e-05, "MeanTokenEntropy": 0.0004698109405580908, "MeanPointwiseMutualInformation": -14.674959182739258, "SelfCertainty": -35.11767679044532, "MeanConditionalPointwiseMutualInformation": 4.186411024420522e-05, "RenyiNeg_uncertainty": -9.212885856628418, "FisherRao_uncertainty": -0.9748062118097802, "AttentionScore (layer=None)": 720.82568359375, "RAUQ": 1.8874347517203496, "RAUQ (entropy)": -1.3572309401604779, "CSL": 1.237395281350473e-05, "BoostedProbSequence": -0.9999581575393677}},
    {"index": 162, "uncertainty": {"MaximumSequenceProbability": 0.010382367298007011, "Perplexity": 0.0034607890993356705, "MeanTokenEntropy": 0.027315884828567505, "MeanPointwiseMutualInformation": -15.267372131347656, "SelfCertainty": -21.249613435953137, "MeanConditionalPointwiseMutualInformation": 0.0034607890993356705, "RenyiNeg_uncertainty": -4.430177211761475, "FisherRao_uncertainty": -0.8273547129753845, "AttentionScore (layer=None)": 696.5677490234375, "RAUQ": 1.7817955995371135, "RAUQ (entropy)": -1.359802527641683, "CSL": 0.0036054393276572227, "BoostedProbSequence": -0.998779833316803}},
    {"index": 163, "uncertainty": {"MaximumSequenceProbability": 0.9213258028030396, "Perplexity": 0.307108610868454, "MeanTokenEntropy": 0.9161157011985779, "MeanPointwiseMutualInformation": -16.10955810546875, "SelfCertainty": -17.28239058642514, "MeanConditionalPointwiseMutualInformation": -15.288558006286621, "RenyiNeg_uncertainty": -3.170318603515625, "FisherRao_uncertainty": -0.762886756298414, "AttentionScore (layer=None)": 831.4356689453125, "RAUQ": 1.9205005246272613, "RAUQ (entropy)": -1.2794701999264468, "CSL": 0.045900486409664154, "BoostedProbSequence": -0.9411742687225342}},
    {"index": 164, "uncertainty": {"MaximumSequenceProbability": 2.722508192062378, "Perplexity": 0.5445016622543335, "MeanTokenEntropy": 1.1116900444030762, "MeanPointwiseMutualInformation": -15.330499649047852, "SelfCertainty": -12.968454607217785, "MeanConditionalPointwiseMutualInformation": -19.160022735595703, "RenyiNeg_uncertainty": -1.6626371145248413, "FisherRao_uncertainty": -0.6775564532452225, "AttentionScore (layer=None)": 775.0004272460938, "RAUQ": 2.462348056420381, "RAUQ (entropy)": -1.2165667849836774, "CSL": 0.0637068897485733, "BoostedProbSequence": -0.8948794603347778}},
    {"index": 165, "uncertainty": {"MaximumSequenceProbability": 2.315089464187622, "Perplexity": 0.7716965079307556, "MeanTokenEntropy": 2.3730361461639404, "MeanPointwiseMutualInformation": -12.811636924743652, "SelfCertainty": -19.501490267007824, "MeanConditionalPointwiseMutualInformation": -5.826470851898193, "RenyiNeg_uncertainty": -4.30474853515625, "FisherRao_uncertainty": -0.7703420186549857, "AttentionScore (layer=None)": 723.0316162109375, "RAUQ": 2.791974412844773, "RAUQ (entropy)": -1.05015346387767, "CSL": 0.8600724339485168, "BoostedProbSequence": -0.7464709281921387}},
    {"index": 166, "uncertainty": {"MaximumSequenceProbability": 2.3610658645629883, "Perplexity": 0.47221317887306213, "MeanTokenEntropy": 1.5117167234420776, "MeanPointwiseMutualInformation": -14.040287971496582, "SelfCertainty": -13.755946214883801, "MeanConditionalPointwiseMutualInformation": -34.93294906616211, "RenyiNeg_uncertainty": -1.9075530767440796, "FisherRao_uncertainty": -0.7128144574708909, "AttentionScore (layer=None)": 730.759521484375, "RAUQ": 2.3812689331120556, "RAUQ (entropy)": -1.1809568082849964, "CSL": 0.3410244286060333, "BoostedProbSequence": -0.8782188296318054}},
    {"index": 167, "uncertainty": {"MaximumSequenceProbability": 2.918044328689575, "Perplexity": 0.14590221643447876, "MeanTokenEntropy": 0.3718646466732025, "MeanPointwiseMutualInformation": -16.646286010742188, "SelfCertainty": -27.042464884012226, "MeanConditionalPointwiseMutualInformation": -33.63408660888672, "RenyiNeg_uncertainty": -6.299895286560059, "FisherRao_uncertainty": -0.9245112447147689, "AttentionScore (layer=None)": 780.933349609375, "RAUQ": 2.514192555255448, "RAUQ (entropy)": -1.267273803488735, "CSL": 0.13743454217910767, "BoostedProbSequence": -0.9834108352661133}},
    {"index": 168, "uncertainty": {"MaximumSequenceProbability": 2.0616960525512695, "Perplexity": 0.5154240131378174, "MeanTokenEntropy": 0.9216499924659729, "MeanPointwiseMutualInformation": -16.140825271606445, "SelfCertainty": -14.575892122476574, "MeanConditionalPointwiseMutualInformation": -29.288793563842773, "RenyiNeg_uncertainty": -1.8487718105316162, "FisherRao_uncertainty": -0.7311072192359931, "AttentionScore (layer=None)": 727.67919921875, "RAUQ": 2.424488909281463, "RAUQ (entropy)": -1.268695099808712, "CSL": 0.17875459790229797, "BoostedProbSequence": -0.9814643859863281}},
    {"index": 169, "uncertainty": {"MaximumSequenceProbability": 0.5906997323036194, "Perplexity": 0.14767493307590485, "MeanTokenEntropy": 0.4913768768310547, "MeanPointwiseMutualInformation": -17.008575439453125, "SelfCertainty": -18.24796214887428, "MeanConditionalPointwiseMutualInformation": -10.649324417114258, "RenyiNeg_uncertainty": -3.239015817642212, "FisherRao_uncertainty": -0.784517715798834, "AttentionScore (layer=None)": 702.9619750976562, "RAUQ": 2.1690228707368906, "RAUQ (entropy)": -1.297071561535608, "CSL": 0.07879766076803207, "BoostedProbSequence": -0.9700864553451538}},
    {"index": 170, "uncertainty": {"MaximumSequenceProbability": 3.2227158546447754, "Perplexity": 0.6445431709289551, "MeanTokenEntropy": 1.6330156326293945, "MeanPointwiseMutualInformation": -14.480456352233887, "SelfCertainty": -20.90010248014259, "MeanConditionalPointwiseMutualInformation": -34.805606842041016, "RenyiNeg_uncertainty": -4.039559364318848, "FisherRao_uncertainty": -0.7789148958209134, "AttentionScore (layer=None)": 740.1007080078125, "RAUQ": 2.475999932931634, "RAUQ (entropy)": -1.1360514498461414, "CSL": 0.676566481590271, "BoostedProbSequence": -0.8422538638114929}},
    {"index": 171, "uncertainty": {"MaximumSequenceProbability": 0.69266277551651, "Perplexity": 0.23088759183883667, "MeanTokenEntropy": 0.317409873008728, "MeanPointwiseMutualInformation": -18.68577766418457, "SelfCertainty": -19.816888165363945, "MeanConditionalPointwiseMutualInformation": 0.23088759183883667, "RenyiNeg_uncertainty": -3.457897424697876, "FisherRao_uncertainty": -0.8752086994117368, "AttentionScore (layer=None)": 760.9956665039062, "RAUQ": 2.1641757057160076, "RAUQ (entropy)": -1.329086468084117, "CSL": 0.034755170345306396, "BoostedProbSequence": -0.9942271709442139}},
    {"index": 172, "uncertainty": {"MaximumSequenceProbability": 0.8684172630310059, "Perplexity": 0.12405961006879807, "MeanTokenEntropy": 0.3521776497364044, "MeanPointwiseMutualInformation": -27.17951011657715, "SelfCertainty": -18.673000963418957, "MeanConditionalPointwiseMutualInformation": -32.138404846191406, "RenyiNeg_uncertainty": -3.1495449542999268, "FisherRao_uncertainty": -0.8469669476737768, "AttentionScore (layer=None)": 794.8153076171875, "RAUQ": 2.264700515312968, "RAUQ (entropy)": -1.2923766793057432, "CSL": 0.05401410162448883, "BoostedProbSequence": -0.9852061867713928}},
    {"index": 173, "uncertainty": {"MaximumSequenceProbability": 0.6615675091743469, "Perplexity": 0.16539187729358673, "MeanTokenEntropy": 0.7198159694671631, "MeanPointwiseMutualInformation": -18.25648307800293, "SelfCertainty": -13.72734514066505, "MeanConditionalPointwiseMutualInformation": -12.599811553955078, "RenyiNeg_uncertainty": -1.7480604648590088, "FisherRao_uncertainty": -0.6979529303921901, "AttentionScore (layer=None)": 729.0492553710938, "RAUQ": 2.151880714699089, "RAUQ (entropy)": -1.284981255839503, "CSL": 0.02210811898112297, "BoostedProbSequence": -0.9343501329421997}},
    {"index": 174, "uncertainty": {"MaximumSequenceProbability": 0.3040885329246521, "Perplexity": 0.06081770732998848, "MeanTokenEntropy": 0.28355878591537476, "MeanPointwiseMutualInformation": -18.601682662963867, "SelfCertainty": -21.400648363321302, "MeanConditionalPointwiseMutualInformation": -11.321020126342773, "RenyiNeg_uncertainty": -4.230932712554932, "FisherRao_uncertainty": -0.8299773193156732, "AttentionScore (layer=None)": 796.9547119140625, "RAUQ": 2.151672743371854, "RAUQ (entropy)": -1.3049114261927497, "CSL": 0.013267186470329762, "BoostedProbSequence": -0.9800605773925781}},
    {"index": 175, "uncertainty": {"MaximumSequenceProbability": 0.0005970878410153091, "Perplexity": 0.00014927196025382727, "MeanTokenEntropy": 0.001664031413383782, "MeanPointwiseMutualInformation": -17.09360122680664, "SelfCertainty": -21.67100492307472, "MeanConditionalPointwiseMutualInformation": 0.00014927196025382727, "RenyiNeg_uncertainty": -4.165774822235107, "FisherRao_uncertainty": -0.8893322351982028, "AttentionScore (layer=None)": 741.9308471679688, "RAUQ": 2.0101542148033813, "RAUQ (entropy)": -1.3471410277709133, "CSL": 3.093640407314524e-05, "BoostedProbSequence": -0.9998507499694824}},
    {"index": 176, "uncertainty": {"MaximumSequenceProbability": 0.004761480260640383, "Perplexity": 0.0011903700651600957, "MeanTokenEntropy": 0.008586123585700989, "MeanPointwiseMutualInformation": -19.108184814453125, "SelfCertainty": -25.110984953134533, "MeanConditionalPointwiseMutualInformation": 0.0011903700651600957, "RenyiNeg_uncertainty": -5.378513813018799, "FisherRao_uncertainty": -0.9128821257723021, "AttentionScore (layer=None)": 746.243408203125, "RAUQ": 1.893415946426009, "RAUQ (entropy)": -1.3474465928380135, "CSL": 0.00014305821969173849, "BoostedProbSequence": -0.9988120794296265}},
    {"index": 177, "uncertainty": {"MaximumSequenceProbability": 2.5948996543884277, "Perplexity": 0.8649665713310242, "MeanTokenEntropy": 1.04222571849823, "MeanPointwiseMutualInformation": -15.760032653808594, "SelfCertainty": -16.37846564440854, "MeanConditionalPointwiseMutualInformation": -24.477994918823242, "RenyiNeg_uncertainty": -2.5638885498046875, "FisherRao_uncertainty": -0.8022137045407561, "AttentionScore (layer=None)": 734.7229614257812, "RAUQ": 2.862586790120397, "RAUQ (entropy)": -1.2643402482097068, "CSL": 0.11876228451728821, "BoostedProbSequence": -0.9476925730705261}},
    {"index": 178, "uncertainty": {"MaximumSequenceProbability": 0.041151706129312515, "Perplexity": 0.013717235065996647, "MeanTokenEntropy": 0.06008521094918251, "MeanPointwiseMutualInformation": -17.694616317749023, "SelfCertainty": -24.025078447549816, "MeanConditionalPointwiseMutualInformation": 0.013717235065996647, "RenyiNeg_uncertainty": -5.246402263641357, "FisherRao_uncertainty": -0.9245539587695304, "AttentionScore (layer=None)": 747.2373046875, "RAUQ": 1.8274113195263606, "RAUQ (entropy)": -1.3630058534508485, "CSL": 0.004102387931197882, "BoostedProbSequence": -0.998964786529541}},
    {"index": 179, "uncertainty": {"MaximumSequenceProbability": 0.018237046897411346, "Perplexity": 0.0036474093794822693, "MeanTokenEntropy": 0.025439340621232986, "MeanPointwiseMutualInformation": -18.571353912353516, "SelfCertainty": -21.674884279458997, "MeanConditionalPointwiseMutualInformation": 0.0036474093794822693, "RenyiNeg_uncertainty": -4.278586387634277, "FisherRao_uncertainty": -0.9015048116773817, "AttentionScore (layer=None)": 705.2058715820312, "RAUQ": 2.0873883309620975, "RAUQ (entropy)": -1.3311111080691433, "CSL": 0.0026152897626161575, "BoostedProbSequence": -0.9963842630386353}},
    {"index": 180, "uncertainty": {"MaximumSequenceProbability": 0.497370183467865, "Perplexity": 0.12434254586696625, "MeanTokenEntropy": 0.22614414989948273, "MeanPointwiseMutualInformation": -18.15690803527832, "SelfCertainty": -26.051808984964367, "MeanConditionalPointwiseMutualInformation": 0.12434254586696625, "RenyiNeg_uncertainty": -6.16191291809082, "FisherRao_uncertainty": -0.9257537635513766, "AttentionScore (layer=None)": 729.716064453125, "RAUQ": 2.1009400809785523, "RAUQ (entropy)": -1.333154689654024, "CSL": 0.02308361791074276, "BoostedProbSequence": -0.9986728429794312}},
    {"index": 181, "uncertainty": {"MaximumSequenceProbability": 0.03383848816156387, "Perplexity": 0.011279496364295483, "MeanTokenEntropy": 0.06234268471598625, "MeanPointwiseMutualInformation": -16.65538787841797, "SelfCertainty": -19.664620709309258, "MeanConditionalPointwiseMutualInformation": 0.011279496364295483, "RenyiNeg_uncertainty": -3.391111135482788, "FisherRao_uncertainty": -0.8634066238385895, "AttentionScore (layer=None)": 765.9317016601562, "RAUQ": 1.7835419999298345, "RAUQ (entropy)": -1.3611516188773574, "CSL": 0.0023441212251782417, "BoostedProbSequence": -0.9964869022369385}},
    {"index": 182, "uncertainty": {"MaximumSequenceProbability": 0.2015363723039627, "Perplexity": 0.06717879325151443, "MeanTokenEntropy": 0.158808171749115, "MeanPointwiseMutualInformation": -18.64115333557129, "SelfCertainty": -26.082797360310234, "MeanConditionalPointwiseMutualInformation": 0.06717879325151443, "RenyiNeg_uncertainty": -6.04464864730835, "FisherRao_uncertainty": -0.941680642571837, "AttentionScore (layer=None)": 720.3265380859375, "RAUQ": 1.8522881941966856, "RAUQ (entropy)": -1.359813355864405, "CSL": 0.02252848818898201, "BoostedProbSequence": -0.9999589920043945}},
    {"index": 183, "uncertainty": {"MaximumSequenceProbability": 0.4722583591938019, "Perplexity": 0.15741945803165436, "MeanTokenEntropy": 0.5879642963409424, "MeanPointwiseMutualInformation": -19.425912857055664, "SelfCertainty": -19.75468062548764, "MeanConditionalPointwiseMutualInformation": 0.15741945803165436, "RenyiNeg_uncertainty": -3.846743583679199, "FisherRao_uncertainty": -0.8470566700497616, "AttentionScore (layer=None)": 769.945556640625, "RAUQ": 2.0559997032278288, "RAUQ (entropy)": -1.3084049275591263, "CSL": 0.06697306782007217, "BoostedProbSequence": -0.9496927261352539}},
    {"index": 184, "uncertainty": {"MaximumSequenceProbability": 3.933114528656006, "Perplexity": 0.6555190682411194, "MeanTokenEntropy": 1.0600470304489136, "MeanPointwiseMutualInformation": -22.469480514526367, "SelfCertainty": -15.216414125650402, "MeanConditionalPointwiseMutualInformation": -49.0556640625, "RenyiNeg_uncertainty": -2.3220694065093994, "FisherRao_uncertainty": -0.7451073357095209, "AttentionScore (layer=None)": 727.1358032226562, "RAUQ": 2.829180868619323, "RAUQ (entropy)": -1.2186634460092325, "CSL": 0.1578572690486908, "BoostedProbSequence": -0.9241657853126526}},
    {"index": 185, "uncertainty": {"MaximumSequenceProbability": 0.22032135725021362, "Perplexity": 0.044064272195100784, "MeanTokenEntropy": 0.15181946754455566, "MeanPointwiseMutualInformation": -20.155935287475586, "SelfCertainty": -14.78504129239845, "MeanConditionalPointwiseMutualInformation": -12.552435874938965, "RenyiNeg_uncertainty": -1.6754448413848877, "FisherRao_uncertainty": -0.7027326732531524, "AttentionScore (layer=None)": 769.2616577148438, "RAUQ": 2.099224672645975, "RAUQ (entropy)": -1.3189018125992034, "CSL": 0.005917208269238472, "BoostedProbSequence": -0.9941219091415405}},
    {"index": 186, "uncertainty": {"MaximumSequenceProbability": 0.7562131881713867, "Perplexity": 0.18905329704284668, "MeanTokenEntropy": 0.48707345128059387, "MeanPointwiseMutualInformation": -18.46719741821289, "SelfCertainty": -20.324915083139416, "MeanConditionalPointwiseMutualInformation": -19.380508422851562, "RenyiNeg_uncertainty": -3.921161413192749, "FisherRao_uncertainty": -0.8637845140467397, "AttentionScore (layer=None)": 709.0151977539062, "RAUQ": 2.225460645314592, "RAUQ (entropy)": -1.3032132366263816, "CSL": 0.1125941127538681, "BoostedProbSequence": -0.9870316386222839}},
    {"index": 187, "uncertainty": {"MaximumSequenceProbability": 0.10034556686878204, "Perplexity": 0.02508639171719551, "MeanTokenEntropy": 0.10514020919799805, "MeanPointwiseMutualInformation": -22.50616455078125, "SelfCertainty": -23.477492483346936, "MeanConditionalPointwiseMutualInformation": -22.918537139892578, "RenyiNeg_uncertainty": -4.8670244216918945, "FisherRao_uncertainty": -0.9144888877777935, "AttentionScore (layer=None)": 711.193359375, "RAUQ": 2.0753809215511945, "RAUQ (entropy)": -1.3259016731593323, "CSL": 0.0032809677068144083, "BoostedProbSequence": -0.9992824792861938}},
    {"index": 188, "uncertainty": {"MaximumSequenceProbability": 0.6512192487716675, "Perplexity": 0.16280481219291687, "MeanTokenEntropy": 0.2351910024881363, "MeanPointwiseMutualInformation": -17.555946350097656, "SelfCertainty": -26.848559530466076, "MeanConditionalPointwiseMutualInformation": 0.16280481219291687, "RenyiNeg_uncertainty": -6.248542785644531, "FisherRao_uncertainty": -0.9319514543455589, "AttentionScore (layer=None)": 714.9466552734375, "RAUQ": 2.1304956193012217, "RAUQ (entropy)": -1.3367707452950333, "CSL": 0.045289356261491776, "BoostedProbSequence": -0.9995800256729126}},
    {"index": 189, "uncertainty": {"MaximumSequenceProbability": 2.6673076152801514, "Perplexity": 0.13336537778377533, "MeanTokenEntropy": 0.3174305558204651, "MeanPointwiseMutualInformation": -15.805697441101074, "SelfCertainty": -33.02138324567604, "MeanConditionalPointwiseMutualInformation": -23.38947296142578, "RenyiNeg_uncertainty": -8.233522415161133, "FisherRao_uncertainty": -0.974515723983834, "AttentionScore (layer=None)": 761.941650390625, "RAUQ": 2.554102619567088, "RAUQ (entropy)": -1.2627286283799517, "CSL": 0.23458623886108398, "BoostedProbSequence": -0.9956187009811401}},
    {"index": 190, "uncertainty": {"MaximumSequenceProbability": 0.1777036488056183, "Perplexity": 0.05923454836010933, "MeanTokenEntropy": 0.18325406312942505, "MeanPointwiseMutualInformation": -18.649099349975586, "SelfCertainty": -19.518315625080742, "MeanConditionalPointwiseMutualInformation": -23.784141540527344, "RenyiNeg_uncertainty": -3.393068313598633, "FisherRao_uncertainty": -0.8724832881304616, "AttentionScore (layer=None)": 745.60791015625, "RAUQ": 1.8780429876492812, "RAUQ (entropy)": -1.351357044080439, "CSL": 0.02379634603857994, "BoostedProbSequence": -0.9942159652709961}},
    {"index": 191, "uncertainty": {"MaximumSequenceProbability": 4.008745193481445, "Perplexity": 0.801749050617218, "MeanTokenEntropy": 1.5190160274505615, "MeanPointwiseMutualInformation": -20.42325210571289, "SelfCertainty": -12.46122423002052, "MeanConditionalPointwiseMutualInformation": -47.87472915649414, "RenyiNeg_uncertainty": -1.4535236358642578, "FisherRao_uncertainty": -0.6730991847887416, "AttentionScore (layer=None)": 763.7366333007812, "RAUQ": 2.849165566608085, "RAUQ (entropy)": -1.195394952550215, "CSL": 0.3012508153915405, "BoostedProbSequence": -0.8770353198051453}},
    {"index": 192, "uncertainty": {"MaximumSequenceProbability": 1.1285364627838135, "Perplexity": 0.2257072925567627, "MeanTokenEntropy": 0.34736838936805725, "MeanPointwiseMutualInformation": -17.1492919921875, "SelfCertainty": -19.427295549600597, "MeanConditionalPointwiseMutualInformation": -9.491592407226562, "RenyiNeg_uncertainty": -3.5863311290740967, "FisherRao_uncertainty": -0.8080178240411954, "AttentionScore (layer=None)": 758.6232299804688, "RAUQ": 2.3306062480419594, "RAUQ (entropy)": -1.308461937918799, "CSL": 0.05791349336504936, "BoostedProbSequence": -0.9977890253067017}},
    {"index": 193, "uncertainty": {"MaximumSequenceProbability": 0.043106354773044586, "Perplexity": 0.010776588693261147, "MeanTokenEntropy": 0.0657593160867691, "MeanPointwiseMutualInformation": -19.77047348022461, "SelfCertainty": -22.521096380441662, "MeanConditionalPointwiseMutualInformation": 0.010776588693261147, "RenyiNeg_uncertainty": -4.584131240844727, "FisherRao_uncertainty": -0.9095296807915962, "AttentionScore (layer=None)": 718.1192016601562, "RAUQ": 1.9300429889599382, "RAUQ (entropy)": -1.3409080891014846, "CSL": 0.002522706985473633, "BoostedProbSequence": -0.9950776100158691}},
    {"index": 194, "uncertainty": {"MaximumSequenceProbability": 3.27829909324646, "Perplexity": 0.6556597948074341, "MeanTokenEntropy": 1.2498618364334106, "MeanPointwiseMutualInformation": -14.431840896606445, "SelfCertainty": -15.885645158975597, "MeanConditionalPointwiseMutualInformation": -13.470415115356445, "RenyiNeg_uncertainty": -2.7279839515686035, "FisherRao_uncertainty": -0.7558671954955841, "AttentionScore (layer=None)": 852.5698852539062, "RAUQ": 2.7918761490325656, "RAUQ (entropy)": -1.2157167368747914, "CSL": 0.1330597698688507, "BoostedProbSequence": -0.9058082699775696}},
    {"index": 195, "uncertainty": {"MaximumSequenceProbability": 0.42357540130615234, "Perplexity": 0.14119179546833038, "MeanTokenEntropy": 0.8382904529571533, "MeanPointwiseMutualInformation": -15.69214153289795, "SelfCertainty": -16.56661350716082, "MeanConditionalPointwiseMutualInformation": 0.14119179546833038, "RenyiNeg_uncertainty": -2.818516492843628, "FisherRao_uncertainty": -0.783799997754086, "AttentionScore (layer=None)": 718.634033203125, "RAUQ": 2.10736807087721, "RAUQ (entropy)": -1.2768465173360437, "CSL": 0.022678833454847336, "BoostedProbSequence": -0.8932544589042664}},
    {"index": 196, "uncertainty": {"MaximumSequenceProbability": 0.3283352851867676, "Perplexity": 0.0820838212966919, "MeanTokenEntropy": 0.20694366097450256, "MeanPointwiseMutualInformation": -18.167917251586914, "SelfCertainty": -20.698906572549816, "MeanConditionalPointwiseMutualInformation": 0.0820838212966919, "RenyiNeg_uncertainty": -3.9101593494415283, "FisherRao_uncertainty": -0.8776397140940837, "AttentionScore (layer=None)": 737.977783203125, "RAUQ": 2.1464725833918346, "RAUQ (entropy)": -1.3258089360694876, "CSL": 0.011444885283708572, "BoostedProbSequence": -0.9884682893753052}},
    {"index": 197, "uncertainty": {"MaximumSequenceProbability": 4.84857702255249, "Perplexity": 0.969715416431427, "MeanTokenEntropy": 1.4571447372436523, "MeanPointwiseMutualInformation": -17.655284881591797, "SelfCertainty": -13.493079622476575, "MeanConditionalPointwiseMutualInformation": -38.34935760498047, "RenyiNeg_uncertainty": -1.7262604236602783, "FisherRao_uncertainty": -0.7145263828597572, "AttentionScore (layer=None)": 723.6092529296875, "RAUQ": 2.8205831336501523, "RAUQ (entropy)": -1.1840696639458033, "CSL": 0.21947893500328064, "BoostedProbSequence": -0.8696250915527344}},
    {"index": 198, "uncertainty": {"MaximumSequenceProbability": 1.2641568183898926, "Perplexity": 0.252831369638443, "MeanTokenEntropy": 0.6491007804870605, "MeanPointwiseMutualInformation": -19.797168731689453, "SelfCertainty": -14.749464662759777, "MeanConditionalPointwiseMutualInformation": -13.423367500305176, "RenyiNeg_uncertainty": -1.8546069860458374, "FisherRao_uncertainty": -0.7246831687288033, "AttentionScore (layer=None)": 759.0054321289062, "RAUQ": 2.335399250816885, "RAUQ (entropy)": -1.271337116340514, "CSL": 0.06595956534147263, "BoostedProbSequence": -0.9581948518753052}},
    {"index": 199, "uncertainty": {"MaximumSequenceProbability": 1.820979356765747, "Perplexity": 0.3034965693950653, "MeanTokenEntropy": 0.6639021039009094, "MeanPointwiseMutualInformation": -18.634002685546875, "SelfCertainty": -17.14146645058123, "MeanConditionalPointwiseMutualInformation": -23.83979606628418, "RenyiNeg_uncertainty": -2.638063669204712, "FisherRao_uncertainty": -0.8091350104727169, "AttentionScore (layer=None)": 789.0379638671875, "RAUQ": 2.3444650494558603, "RAUQ (entropy)": -1.2648421020595655, "CSL": 0.05321775749325752, "BoostedProbSequence": -0.9642357230186462}},
    {"index": 200, "uncertainty": {"MaximumSequenceProbability": 1.3460320234298706, "Perplexity": 0.44867733120918274, "MeanTokenEntropy": 1.3031493425369263, "MeanPointwiseMutualInformation": -15.842989921569824, "SelfCertainty": -12.61143174955177, "MeanConditionalPointwiseMutualInformation": -21.145322799682617, "RenyiNeg_uncertainty": -1.7020931243896484, "FisherRao_uncertainty": -0.6771185908567059, "AttentionScore (layer=None)": 699.2149047851562, "RAUQ": 2.1876550431320387, "RAUQ (entropy)": -1.243225851176263, "CSL": 0.06997168064117432, "BoostedProbSequence": -0.8876704573631287}},
    {"index": 201, "uncertainty": {"MaximumSequenceProbability": 0.586376428604126, "Perplexity": 0.1465941071510315, "MeanTokenEntropy": 0.5963572859764099, "MeanPointwiseMutualInformation": -15.447155952453613, "SelfCertainty": -17.172811182229992, "MeanConditionalPointwiseMutualInformation": -12.449905395507812, "RenyiNeg_uncertainty": -2.75862193107605, "FisherRao_uncertainty": -0.7999690493326259, "AttentionScore (layer=None)": 726.1124267578125, "RAUQ": 2.1120465841440357, "RAUQ (entropy)": -1.2971936628936676, "CSL": 0.042780544608831406, "BoostedProbSequence": -0.9628794193267822}},
    {"index": 202, "uncertainty": {"MaximumSequenceProbability": 3.056351661682129, "Perplexity": 0.5093919634819031, "MeanTokenEntropy": 1.2703591585159302, "MeanPointwiseMutualInformation": -25.21977424621582, "SelfCertainty": -13.769286783426281, "MeanConditionalPointwiseMutualInformation": -55.42506790161133, "RenyiNeg_uncertainty": -2.0110325813293457, "FisherRao_uncertainty": -0.6964262971069345, "AttentionScore (layer=None)": 790.0887451171875, "RAUQ": 2.6939116696598724, "RAUQ (entropy)": -1.1987919871546855, "CSL": 0.16665859520435333, "BoostedProbSequence": -0.9183165431022644}},
    {"index": 203, "uncertainty": {"MaximumSequenceProbability": 2.0082812309265137, "Perplexity": 0.28689733147621155, "MeanTokenEntropy": 0.6003789305686951, "MeanPointwiseMutualInformation": -27.06131935119629, "SelfCertainty": -16.420617322584693, "MeanConditionalPointwiseMutualInformation": -43.51165008544922, "RenyiNeg_uncertainty": -2.467297315597534, "FisherRao_uncertainty": -0.7676161916187257, "AttentionScore (layer=None)": 725.0776977539062, "RAUQ": 2.444868939277973, "RAUQ (entropy)": -1.2614166051762599, "CSL": 0.057018693536520004, "BoostedProbSequence": -0.9664714932441711}},
    {"index": 204, "uncertainty": {"MaximumSequenceProbability": 0.16060978174209595, "Perplexity": 0.05353659391403198, "MeanTokenEntropy": 0.14115102589130402, "MeanPointwiseMutualInformation": -15.821463584899902, "SelfCertainty": -22.079581570515312, "MeanConditionalPointwiseMutualInformation": 0.05353659391403198, "RenyiNeg_uncertainty": -4.406517505645752, "FisherRao_uncertainty": -0.8991275718400494, "AttentionScore (layer=None)": 727.1671142578125, "RAUQ": 1.9082326295333671, "RAUQ (entropy)": -1.3568520261643902, "CSL": 0.010419825091958046, "BoostedProbSequence": -0.9998714923858643}},
    {"index": 205, "uncertainty": {"MaximumSequenceProbability": 4.7441301345825195, "Perplexity": 0.948826014995575, "MeanTokenEntropy": 1.7327461242675781, "MeanPointwiseMutualInformation": -16.72617530822754, "SelfCertainty": -11.163183077066417, "MeanConditionalPointwiseMutualInformation": -37.47050094604492, "RenyiNeg_uncertainty": -1.2894256114959717, "FisherRao_uncertainty": -0.6290101504815089, "AttentionScore (layer=None)": 784.3642578125, "RAUQ": 2.9104487063895172, "RAUQ (entropy)": -1.1657958379598714, "CSL": 0.11837498098611832, "BoostedProbSequence": -0.74370938539505}},
    {"index": 206, "uncertainty": {"MaximumSequenceProbability": 0.004541996866464615, "Perplexity": 0.001513998955488205, "MeanTokenEntropy": 0.010482638143002987, "MeanPointwiseMutualInformation": -16.66515350341797, "SelfCertainty": -21.483599972614922, "MeanConditionalPointwiseMutualInformation": 0.001513998955488205, "RenyiNeg_uncertainty": -4.064142227172852, "FisherRao_uncertainty": -0.9102829475989228, "AttentionScore (layer=None)": 704.2116088867188, "RAUQ": 1.8756815436777572, "RAUQ (entropy)": -1.3577886821253307, "CSL": 0.0002585283073130995, "BoostedProbSequence": -0.9984892010688782}},
    {"index": 207, "uncertainty": {"MaximumSequenceProbability": 0.3157114088535309, "Perplexity": 0.10523713380098343, "MeanTokenEntropy": 0.24291354417800903, "MeanPointwiseMutualInformation": -16.72809600830078, "SelfCertainty": -20.00270715543556, "MeanConditionalPointwiseMutualInformation": -22.538469314575195, "RenyiNeg_uncertainty": -3.4970502853393555, "FisherRao_uncertainty": -0.8837825378443882, "AttentionScore (layer=None)": 736.7540893554688, "RAUQ": 2.054994750138575, "RAUQ (entropy)": -1.33836140682412, "CSL": 0.01350969448685646, "BoostedProbSequence": -0.9992892146110535}},
    {"index": 208, "uncertainty": {"MaximumSequenceProbability": 2.5721006393432617, "Perplexity": 0.8573668599128723, "MeanTokenEntropy": 2.198099374771118, "MeanPointwiseMutualInformation": -16.30929946899414, "SelfCertainty": -14.679645530272799, "MeanConditionalPointwiseMutualInformation": -21.336463928222656, "RenyiNeg_uncertainty": -2.2678775787353516, "FisherRao_uncertainty": -0.719282540062688, "AttentionScore (layer=None)": 740.7832641601562, "RAUQ": 2.3165953538472834, "RAUQ (entropy)": -1.0960956141667677, "CSL": 0.3040443956851959, "BoostedProbSequence": -0.7210376858711243}},
    {"index": 209, "uncertainty": {"MaximumSequenceProbability": 3.203740119934082, "Perplexity": 0.5339567065238953, "MeanTokenEntropy": 0.9101932048797607, "MeanPointwiseMutualInformation": -19.02854347229004, "SelfCertainty": -16.778000187763848, "MeanConditionalPointwiseMutualInformation": -28.520471572875977, "RenyiNeg_uncertainty": -2.8258068561553955, "FisherRao_uncertainty": -0.7718349719191401, "AttentionScore (layer=None)": 737.809814453125, "RAUQ": 2.781853572895673, "RAUQ (entropy)": -1.2341123570160506, "CSL": 0.12473715096712112, "BoostedProbSequence": -0.941102921962738}},
    {"index": 210, "uncertainty": {"MaximumSequenceProbability": 0.968787670135498, "Perplexity": 0.3229292333126068, "MeanTokenEntropy": 1.653494954109192, "MeanPointwiseMutualInformation": -18.84373664855957, "SelfCertainty": -16.18956183581479, "MeanConditionalPointwiseMutualInformation": -68.65789794921875, "RenyiNeg_uncertainty": -3.3172523975372314, "FisherRao_uncertainty": -0.6867109713956104, "AttentionScore (layer=None)": 713.256591796875, "RAUQ": 1.9221477249152472, "RAUQ (entropy)": -1.2006731688316918, "CSL": 0.14340530335903168, "BoostedProbSequence": -0.8257339596748352}},
    {"index": 211, "uncertainty": {"MaximumSequenceProbability": 2.854896068572998, "Perplexity": 0.5709792375564575, "MeanTokenEntropy": 1.0335025787353516, "MeanPointwiseMutualInformation": -14.754020690917969, "SelfCertainty": -14.171338136880872, "MeanConditionalPointwiseMutualInformation": -33.169647216796875, "RenyiNeg_uncertainty": -1.9948766231536865, "FisherRao_uncertainty": -0.7166986674118256, "AttentionScore (layer=None)": 866.6420288085938, "RAUQ": 2.6967641515685985, "RAUQ (entropy)": -1.2362715467290446, "CSL": 0.20835144817829132, "BoostedProbSequence": -0.8945175409317017}},
    {"index": 212, "uncertainty": {"MaximumSequenceProbability": 3.0173137187957764, "Perplexity": 0.1774890422821045, "MeanTokenEntropy": 0.3876056373119354, "MeanPointwiseMutualInformation": -16.2581729888916, "SelfCertainty": -33.06161573015695, "MeanConditionalPointwiseMutualInformation": -10.09686279296875, "RenyiNeg_uncertainty": -8.065223693847656, "FisherRao_uncertainty": -0.9224366185964352, "AttentionScore (layer=None)": 792.744873046875, "RAUQ": 2.552697343994261, "RAUQ (entropy)": -1.2623826727606784, "CSL": 0.0819959044456482, "BoostedProbSequence": -0.975548267364502}},
    {"index": 213, "uncertainty": {"MaximumSequenceProbability": 1.1817526817321777, "Perplexity": 0.1969587802886963, "MeanTokenEntropy": 0.4280794858932495, "MeanPointwiseMutualInformation": -23.011375427246094, "SelfCertainty": -19.277323714782074, "MeanConditionalPointwiseMutualInformation": -15.098790168762207, "RenyiNeg_uncertainty": -3.4032351970672607, "FisherRao_uncertainty": -0.8632090071628387, "AttentionScore (layer=None)": 724.3801879882812, "RAUQ": 2.3799478579138595, "RAUQ (entropy)": -1.28469343655326, "CSL": 0.06835583597421646, "BoostedProbSequence": -0.9902390837669373}},
    {"index": 214, "uncertainty": {"MaximumSequenceProbability": 0.2798447906970978, "Perplexity": 0.055968958884477615, "MeanTokenEntropy": 0.13040515780448914, "MeanPointwiseMutualInformation": -16.581531524658203, "SelfCertainty": -31.46457658597755, "MeanConditionalPointwiseMutualInformation": 0.055968958884477615, "RenyiNeg_uncertainty": -7.789102077484131, "FisherRao_uncertainty": -0.9454697076883918, "AttentionScore (layer=None)": 726.2908325195312, "RAUQ": 2.1117728807948053, "RAUQ (entropy)": -1.3305729645511226, "CSL": 0.006827069446444511, "BoostedProbSequence": -0.9996670484542847}},
    {"index": 215, "uncertainty": {"MaximumSequenceProbability": 0.08040108531713486, "Perplexity": 0.020100271329283714, "MeanTokenEntropy": 0.11539335548877716, "MeanPointwiseMutualInformation": -21.386150360107422, "SelfCertainty": -16.578060301034924, "MeanConditionalPointwiseMutualInformation": -22.81105613708496, "RenyiNeg_uncertainty": -2.4244067668914795, "FisherRao_uncertainty": -0.7416068580902715, "AttentionScore (layer=None)": 708.8107299804688, "RAUQ": 2.03334506492665, "RAUQ (entropy)": -1.3291207636540072, "CSL": 0.004253319464623928, "BoostedProbSequence": -0.992928147315979}},
    {"index": 216, "uncertainty": {"MaximumSequenceProbability": 0.04143198952078819, "Perplexity": 0.008286397904157639, "MeanTokenEntropy": 0.0400010421872139, "MeanPointwiseMutualInformation": -14.247964859008789, "SelfCertainty": -33.240298326700206, "MeanConditionalPointwiseMutualInformation": -36.25163650512695, "RenyiNeg_uncertainty": -8.64783000946045, "FisherRao_uncertainty": -0.9538613834656676, "AttentionScore (layer=None)": 724.4984130859375, "RAUQ": 1.9544073877547228, "RAUQ (entropy)": -1.3452751126105835, "CSL": 0.020808352157473564, "BoostedProbSequence": -0.9999926686286926}},
    {"index": 217, "uncertainty": {"MaximumSequenceProbability": 0.0024315533228218555, "Perplexity": 0.0006078883307054639, "MeanTokenEntropy": 0.005140541587024927, "MeanPointwiseMutualInformation": -19.374393463134766, "SelfCertainty": -24.17957893201637, "MeanConditionalPointwiseMutualInformation": 0.0006078883307054639, "RenyiNeg_uncertainty": -5.215024948120117, "FisherRao_uncertainty": -0.9397328992295507, "AttentionScore (layer=None)": 710.5698852539062, "RAUQ": 1.931386250012832, "RAUQ (entropy)": -1.3526616877028124, "CSL": 0.00022898286988493055, "BoostedProbSequence": -0.9993923902511597}},
    {"index": 218, "uncertainty": {"MaximumSequenceProbability": 5.446846961975098, "Perplexity": 0.6808558702468872, "MeanTokenEntropy": 1.3025568723678589, "MeanPointwiseMutualInformation": -19.60820770263672, "SelfCertainty": -16.848090084283825, "MeanConditionalPointwiseMutualInformation": -44.84086990356445, "RenyiNeg_uncertainty": -2.884873867034912, "FisherRao_uncertainty": -0.8011424251831325, "AttentionScore (layer=None)": 831.1539306640625, "RAUQ": 2.610799125896469, "RAUQ (entropy)": -1.190691704282476, "CSL": 0.16567471623420715, "BoostedProbSequence": -0.8806447982788086}},
    {"index": 219, "uncertainty": {"MaximumSequenceProbability": 0.12028450518846512, "Perplexity": 0.04009483382105827, "MeanTokenEntropy": 0.15824849903583527, "MeanPointwiseMutualInformation": -16.45990562438965, "SelfCertainty": -20.431653332600273, "MeanConditionalPointwiseMutualInformation": 0.04009483382105827, "RenyiNeg_uncertainty": -3.7745141983032227, "FisherRao_uncertainty": -0.8820546814810188, "AttentionScore (layer=None)": 717.840087890625, "RAUQ": 1.843476552650431, "RAUQ (entropy)": -1.3461740885195987, "CSL": 0.008273644372820854, "BoostedProbSequence": -0.9958314895629883}},
    {"index": 220, "uncertainty": {"MaximumSequenceProbability": 2.0257575511932373, "Perplexity": 0.6752524971961975, "MeanTokenEntropy": 1.2952487468719482, "MeanPointwiseMutualInformation": -15.366414070129395, "SelfCertainty": -16.983120592325207, "MeanConditionalPointwiseMutualInformation": 0.6752524971961975, "RenyiNeg_uncertainty": -2.929062843322754, "FisherRao_uncertainty": -0.8117787170433038, "AttentionScore (layer=None)": 733.732177734375, "RAUQ": 2.639545368671474, "RAUQ (entropy)": -1.2292343641602788, "CSL": 0.0783194899559021, "BoostedProbSequence": -0.8278816342353821}},
    {"index": 221, "uncertainty": {"MaximumSequenceProbability": 0.16503523290157318, "Perplexity": 0.05501174554228783, "MeanTokenEntropy": 0.1748412698507309, "MeanPointwiseMutualInformation": -20.23665428161621, "SelfCertainty": -21.207877468952812, "MeanConditionalPointwiseMutualInformation": 0.05501174554228783, "RenyiNeg_uncertainty": -4.0748291015625, "FisherRao_uncertainty": -0.8840798069752456, "AttentionScore (layer=None)": 718.3590087890625, "RAUQ": 1.982329003737005, "RAUQ (entropy)": -1.3498072735940485, "CSL": 0.021992044523358345, "BoostedProbSequence": -0.9961865544319153}},
    {"index": 222, "uncertainty": {"MaximumSequenceProbability": 2.0477545261383057, "Perplexity": 0.10238772630691528, "MeanTokenEntropy": 0.23144936561584473, "MeanPointwiseMutualInformation": -19.338237762451172, "SelfCertainty": -28.084077413766863, "MeanConditionalPointwiseMutualInformation": -33.17711639404297, "RenyiNeg_uncertainty": -6.93929386138916, "FisherRao_uncertainty": -0.9597788814002006, "AttentionScore (layer=None)": 782.7498779296875, "RAUQ": 2.5205333817342273, "RAUQ (entropy)": -1.2696079089634549, "CSL": 0.08580288290977478, "BoostedProbSequence": -0.9947104454040527}},
    {"index": 223, "uncertainty": {"MaximumSequenceProbability": 1.510829210281372, "Perplexity": 0.377707302570343, "MeanTokenEntropy": 0.5608701705932617, "MeanPointwiseMutualInformation": -15.622293472290039, "SelfCertainty": -18.188006075113293, "MeanConditionalPointwiseMutualInformation": 0.377707302570343, "RenyiNeg_uncertainty": -3.1580400466918945, "FisherRao_uncertainty": -0.8322752145524579, "AttentionScore (layer=None)": 706.4041748046875, "RAUQ": 2.4960388329342944, "RAUQ (entropy)": -1.2816555280620174, "CSL": 0.06601086258888245, "BoostedProbSequence": -0.9642634391784668}},
    {"index": 224, "uncertainty": {"MaximumSequenceProbability": 2.7282052040100098, "Perplexity": 0.6820513010025024, "MeanTokenEntropy": 1.5882569551467896, "MeanPointwiseMutualInformation": -15.146074295043945, "SelfCertainty": -18.057385595529553, "MeanConditionalPointwiseMutualInformation": -14.163823127746582, "RenyiNeg_uncertainty": -3.4823412895202637, "FisherRao_uncertainty": -0.78473376327628, "AttentionScore (layer=None)": 731.0297241210938, "RAUQ": 2.162926447384164, "RAUQ (entropy)": -1.1662607455919707, "CSL": 0.5826116800308228, "BoostedProbSequence": -0.8248984813690186}},
    {"index": 225, "uncertainty": {"MaximumSequenceProbability": 0.28935977816581726, "Perplexity": 0.07233994454145432, "MeanTokenEntropy": 0.36293211579322815, "MeanPointwiseMutualInformation": -16.662036895751953, "SelfCertainty": -14.106162698953625, "MeanConditionalPointwiseMutualInformation": -29.16953468322754, "RenyiNeg_uncertainty": -1.6055080890655518, "FisherRao_uncertainty": -0.6979746285579401, "AttentionScore (layer=None)": 732.9852294921875, "RAUQ": 2.020105696409604, "RAUQ (entropy)": -1.313186105785773, "CSL": 0.13628406822681427, "BoostedProbSequence": -0.9767028093338013}},
    {"index": 226, "uncertainty": {"MaximumSequenceProbability": 0.008119137957692146, "Perplexity": 0.00270637939684093, "MeanTokenEntropy": 0.02009011246263981, "MeanPointwiseMutualInformation": -15.476459503173828, "SelfCertainty": -24.623443595458344, "MeanConditionalPointwiseMutualInformation": 0.00270637939684093, "RenyiNeg_uncertainty": -5.429786682128906, "FisherRao_uncertainty": -0.9203749953715472, "AttentionScore (layer=None)": 712.0056762695312, "RAUQ": 1.7467313407140597, "RAUQ (entropy)": -1.3629246095727865, "CSL": 0.0008627719362266362, "BoostedProbSequence": -0.9973046183586121}},
    {"index": 227, "uncertainty": {"MaximumSequenceProbability": 1.999145269393921, "Perplexity": 0.39982905983924866, "MeanTokenEntropy": 1.072253704071045, "MeanPointwiseMutualInformation": -13.900171279907227, "SelfCertainty": -13.364265688150402, "MeanConditionalPointwiseMutualInformation": -39.6390495300293, "RenyiNeg_uncertainty": -1.7192842960357666, "FisherRao_uncertainty": -0.6877013198944469, "AttentionScore (layer=None)": 730.1575317382812, "RAUQ": 2.485010339904721, "RAUQ (entropy)": -1.2325240381741231, "CSL": 0.34953513741493225, "BoostedProbSequence": -0.9301004409790039}},
    {"index": 228, "uncertainty": {"MaximumSequenceProbability": 0.30172500014305115, "Perplexity": 0.10057500004768372, "MeanTokenEntropy": 0.22022442519664764, "MeanPointwiseMutualInformation": -19.524425506591797, "SelfCertainty": -23.548195512979504, "MeanConditionalPointwiseMutualInformation": 0.10057500004768372, "RenyiNeg_uncertainty": -5.054876327514648, "FisherRao_uncertainty": -0.9033790168686363, "AttentionScore (layer=None)": 733.4540405273438, "RAUQ": 1.8853491706297447, "RAUQ (entropy)": -1.3487644120911209, "CSL": 0.03180639445781708, "BoostedProbSequence": -0.9990091323852539}},
    {"index": 229, "uncertainty": {"MaximumSequenceProbability": 3.668790578842163, "Perplexity": 0.18343952298164368, "MeanTokenEntropy": 0.441517174243927, "MeanPointwiseMutualInformation": -12.501131057739258, "SelfCertainty": -19.306920870035174, "MeanConditionalPointwiseMutualInformation": -29.064762115478516, "RenyiNeg_uncertainty": -3.4238719940185547, "FisherRao_uncertainty": -0.8463844968187381, "AttentionScore (layer=None)": 781.0701904296875, "RAUQ": 2.55314647770954, "RAUQ (entropy)": -1.2508164948705818, "CSL": 0.16817137598991394, "BoostedProbSequence": -0.9758588671684265}},
    {"index": 230, "uncertainty": {"MaximumSequenceProbability": 0.6650086045265198, "Perplexity": 0.0738898441195488, "MeanTokenEntropy": 0.28097793459892273, "MeanPointwiseMutualInformation": -19.427846908569336, "SelfCertainty": -21.80094802898428, "MeanConditionalPointwiseMutualInformation": -5.074678897857666, "RenyiNeg_uncertainty": -4.38517427444458, "FisherRao_uncertainty": -0.8420274127162917, "AttentionScore (layer=None)": 756.354736328125, "RAUQ": 2.290751687862387, "RAUQ (entropy)": -1.288720261152858, "CSL": 0.00751891266554594, "BoostedProbSequence": -0.9741145372390747}},
    {"index": 231, "uncertainty": {"MaximumSequenceProbability": 0.14937034249305725, "Perplexity": 0.016596704721450806, "MeanTokenEntropy": 0.06874771416187286, "MeanPointwiseMutualInformation": -26.941736221313477, "SelfCertainty": -23.870583208292004, "MeanConditionalPointwiseMutualInformation": -20.777626037597656, "RenyiNeg_uncertainty": -5.244664669036865, "FisherRao_uncertainty": -0.8821946433793882, "AttentionScore (layer=None)": 741.2256469726562, "RAUQ": 2.2967609260656356, "RAUQ (entropy)": -1.30434915867537, "CSL": 0.0023519680835306644, "BoostedProbSequence": -0.99718177318573}},
    {"index": 232, "uncertainty": {"MaximumSequenceProbability": 6.563347816467285, "Perplexity": 1.3126695156097412, "MeanTokenEntropy": 3.0094552040100098, "MeanPointwiseMutualInformation": -17.98733139038086, "SelfCertainty": -9.879939134805676, "MeanConditionalPointwiseMutualInformation": -42.05528259277344, "RenyiNeg_uncertainty": -1.1387317180633545, "FisherRao_uncertainty": -0.6157639834678309, "AttentionScore (layer=None)": 733.759033203125, "RAUQ": 3.3460777770459846, "RAUQ (entropy)": -1.0246046464136045, "CSL": 0.2936563193798065, "BoostedProbSequence": -0.63932865858078}},
    {"index": 233, "uncertainty": {"MaximumSequenceProbability": 4.864107131958008, "Perplexity": 0.5404563546180725, "MeanTokenEntropy": 0.94716477394104, "MeanPointwiseMutualInformation": -19.383155822753906, "SelfCertainty": -17.81282254578929, "MeanConditionalPointwiseMutualInformation": -45.59672546386719, "RenyiNeg_uncertainty": -3.2365939617156982, "FisherRao_uncertainty": -0.8012772929007841, "AttentionScore (layer=None)": 766.369384765625, "RAUQ": 2.740665967340252, "RAUQ (entropy)": -1.2223018818306413, "CSL": 0.1950296312570572, "BoostedProbSequence": -0.9321048259735107}},
    {"index": 234, "uncertainty": {"MaximumSequenceProbability": 0.3135470151901245, "Perplexity": 0.07838675379753113, "MeanTokenEntropy": 0.1463940441608429, "MeanPointwiseMutualInformation": -18.921613693237305, "SelfCertainty": -23.50085178205299, "MeanConditionalPointwiseMutualInformation": 0.07838675379753113, "RenyiNeg_uncertainty": -5.020025253295898, "FisherRao_uncertainty": -0.9306242391645719, "AttentionScore (layer=None)": 704.2796630859375, "RAUQ": 2.028420316825403, "RAUQ (entropy)": -1.3346469661570177, "CSL": 0.02227366529405117, "BoostedProbSequence": -0.9999287128448486}},
    {"index": 235, "uncertainty": {"MaximumSequenceProbability": 0.08881661295890808, "Perplexity": 0.02960553765296936, "MeanTokenEntropy": 0.12993599474430084, "MeanPointwiseMutualInformation": -18.178728103637695, "SelfCertainty": -22.185408266275402, "MeanConditionalPointwiseMutualInformation": 0.02960553765296936, "RenyiNeg_uncertainty": -4.386940002441406, "FisherRao_uncertainty": -0.9144934065179374, "AttentionScore (layer=None)": 696.59912109375, "RAUQ": 1.9498474228160148, "RAUQ (entropy)": -1.3496293527995946, "CSL": 0.012451876886188984, "BoostedProbSequence": -0.9996836185455322}},
    {"index": 236, "uncertainty": {"MaximumSequenceProbability": 2.5632221698760986, "Perplexity": 0.13490642607212067, "MeanTokenEntropy": 0.24852082133293152, "MeanPointwiseMutualInformation": -21.269699096679688, "SelfCertainty": -28.831579735712854, "MeanConditionalPointwiseMutualInformation": -20.204179763793945, "RenyiNeg_uncertainty": -7.019845485687256, "FisherRao_uncertainty": -0.9518138154033089, "AttentionScore (layer=None)": 779.2906494140625, "RAUQ": 2.5284995028538804, "RAUQ (entropy)": -1.2744454725586678, "CSL": 0.04422321170568466, "BoostedProbSequence": -0.9840287566184998}},
    {"index": 237, "uncertainty": {"MaximumSequenceProbability": 1.7607499361038208, "Perplexity": 0.35214999318122864, "MeanTokenEntropy": 1.2332327365875244, "MeanPointwiseMutualInformation": -20.69784927368164, "SelfCertainty": -11.954089601724622, "MeanConditionalPointwiseMutualInformation": -48.95415115356445, "RenyiNeg_uncertainty": -1.336313247680664, "FisherRao_uncertainty": -0.650579257595839, "AttentionScore (layer=None)": 721.9617309570312, "RAUQ": 2.4232387611511887, "RAUQ (entropy)": -1.2170123107792654, "CSL": 0.09523512423038483, "BoostedProbSequence": -0.9216405749320984}},
    {"index": 238, "uncertainty": {"MaximumSequenceProbability": 8.284710929729044e-05, "Perplexity": 2.7615702492767014e-05, "MeanTokenEntropy": 0.0003310957399662584, "MeanPointwiseMutualInformation": -16.45830535888672, "SelfCertainty": -28.309345237304047, "MeanConditionalPointwiseMutualInformation": 2.7615702492767014e-05, "RenyiNeg_uncertainty": -6.3618927001953125, "FisherRao_uncertainty": -0.9014417403073661, "AttentionScore (layer=None)": 695.7548217773438, "RAUQ": 1.7529955555553314, "RAUQ (entropy)": -1.3700816905308346, "CSL": 6.444923201343045e-05, "BoostedProbSequence": -0.9999723434448242}},
    {"index": 239, "uncertainty": {"MaximumSequenceProbability": 0.6072806715965271, "Perplexity": 0.20242689549922943, "MeanTokenEntropy": 0.45476233959198, "MeanPointwiseMutualInformation": -16.31840705871582, "SelfCertainty": -22.633320482461926, "MeanConditionalPointwiseMutualInformation": -17.567636489868164, "RenyiNeg_uncertainty": -4.696470737457275, "FisherRao_uncertainty": -0.9174272085910276, "AttentionScore (layer=None)": 727.0164184570312, "RAUQ": 1.9657864239098877, "RAUQ (entropy)": -1.3370513845599583, "CSL": 0.04310714080929756, "BoostedProbSequence": -0.998928964138031}},
    {"index": 240, "uncertainty": {"MaximumSequenceProbability": 0.8018940091133118, "Perplexity": 0.26729801297187805, "MeanTokenEntropy": 0.41016685962677, "MeanPointwiseMutualInformation": -17.982702255249023, "SelfCertainty": -21.127298347045258, "MeanConditionalPointwiseMutualInformation": 0.26729801297187805, "RenyiNeg_uncertainty": -4.100849628448486, "FisherRao_uncertainty": -0.9141602226680295, "AttentionScore (layer=None)": 714.7372436523438, "RAUQ": 2.0995018932306637, "RAUQ (entropy)": -1.3410023655810082, "CSL": 0.03964383155107498, "BoostedProbSequence": -0.9920909404754639}},
    {"index": 241, "uncertainty": {"MaximumSequenceProbability": 3.7958598136901855, "Perplexity": 0.9489649534225464, "MeanTokenEntropy": 1.714697003364563, "MeanPointwiseMutualInformation": -15.254159927368164, "SelfCertainty": -11.699482591836926, "MeanConditionalPointwiseMutualInformation": -57.36608123779297, "RenyiNeg_uncertainty": -1.3652942180633545, "FisherRao_uncertainty": -0.6520409111511226, "AttentionScore (layer=None)": 717.8334350585938, "RAUQ": 3.0380534264189025, "RAUQ (entropy)": -1.1811022567224034, "CSL": 0.34080448746681213, "BoostedProbSequence": -0.8649497628211975}},
    {"index": 242, "uncertainty": {"MaximumSequenceProbability": 0.9160641431808472, "Perplexity": 0.2290160357952118, "MeanTokenEntropy": 0.5018114447593689, "MeanPointwiseMutualInformation": -17.755359649658203, "SelfCertainty": -14.458416135995861, "MeanConditionalPointwiseMutualInformation": -26.70724868774414, "RenyiNeg_uncertainty": -1.816920518875122, "FisherRao_uncertainty": -0.7212852503999008, "AttentionScore (layer=None)": 791.0018920898438, "RAUQ": 2.2575086010294827, "RAUQ (entropy)": -1.3004668708028722, "CSL": 0.06504972279071808, "BoostedProbSequence": -0.981741726398468}},
    {"index": 243, "uncertainty": {"MaximumSequenceProbability": 2.1538889408111572, "Perplexity": 0.5384722352027893, "MeanTokenEntropy": 1.1053811311721802, "MeanPointwiseMutualInformation": -20.711528778076172, "SelfCertainty": -13.128775747507092, "MeanConditionalPointwiseMutualInformation": -41.07496643066406, "RenyiNeg_uncertainty": -1.6120631694793701, "FisherRao_uncertainty": -0.6906369572563854, "AttentionScore (layer=None)": 730.447509765625, "RAUQ": 2.6518376081184476, "RAUQ (entropy)": -1.2403417859020185, "CSL": 0.10541163384914398, "BoostedProbSequence": -0.9334383010864258}},
    {"index": 244, "uncertainty": {"MaximumSequenceProbability": 0.29397162795066833, "Perplexity": 0.09799054265022278, "MeanTokenEntropy": 0.451185017824173, "MeanPointwiseMutualInformation": -19.860342025756836, "SelfCertainty": -18.334032686441418, "MeanConditionalPointwiseMutualInformation": 0.09799054265022278, "RenyiNeg_uncertainty": -3.1940271854400635, "FisherRao_uncertainty": -0.8335991281173848, "AttentionScore (layer=None)": 702.8704223632812, "RAUQ": 1.949361008385674, "RAUQ (entropy)": -1.3326820106221775, "CSL": 0.0162640567868948, "BoostedProbSequence": -0.964216411113739}},
    {"index": 245, "uncertainty": {"MaximumSequenceProbability": 0.3253696858882904, "Perplexity": 0.1084565594792366, "MeanTokenEntropy": 0.2912949025630951, "MeanPointwiseMutualInformation": -18.683210372924805, "SelfCertainty": -17.452563595661797, "MeanConditionalPointwiseMutualInformation": 0.1084565594792366, "RenyiNeg_uncertainty": -2.6543540954589844, "FisherRao_uncertainty": -0.821782555260063, "AttentionScore (layer=None)": 762.7453002929688, "RAUQ": 2.0398391488628347, "RAUQ (entropy)": -1.3406975791958229, "CSL": 0.015818865969777107, "BoostedProbSequence": -0.9855274558067322}},
    {"index": 246, "uncertainty": {"MaximumSequenceProbability": 0.28977808356285095, "Perplexity": 0.09659269452095032, "MeanTokenEntropy": 0.39879748225212097, "MeanPointwiseMutualInformation": -16.5700740814209, "SelfCertainty": -17.790353766967133, "MeanConditionalPointwiseMutualInformation": 0.09659269452095032, "RenyiNeg_uncertainty": -2.9252803325653076, "FisherRao_uncertainty": -0.8256647376825005, "AttentionScore (layer=None)": 784.5693969726562, "RAUQ": 2.0083979633110687, "RAUQ (entropy)": -1.318256894348289, "CSL": 0.023220788687467575, "BoostedProbSequence": -0.9618807435035706}},
    {"index": 247, "uncertainty": {"MaximumSequenceProbability": 2.191258430480957, "Perplexity": 0.7304194569587708, "MeanTokenEntropy": 2.1961746215820312, "MeanPointwiseMutualInformation": -16.436246871948242, "SelfCertainty": -14.327321998168307, "MeanConditionalPointwiseMutualInformation": -21.463415145874023, "RenyiNeg_uncertainty": -2.2446653842926025, "FisherRao_uncertainty": -0.6804142398438874, "AttentionScore (layer=None)": 705.8256225585938, "RAUQ": 2.121827349619917, "RAUQ (entropy)": -1.1028465712950966, "CSL": 0.17646534740924835, "BoostedProbSequence": -0.7477542757987976}},
    {"index": 248, "uncertainty": {"MaximumSequenceProbability": 0.3008894920349121, "Perplexity": 0.05014824867248535, "MeanTokenEntropy": 0.13443204760551453, "MeanPointwiseMutualInformation": -22.741518020629883, "SelfCertainty": -21.168798756489434, "MeanConditionalPointwiseMutualInformation": -25.142852783203125, "RenyiNeg_uncertainty": -3.9835879802703857, "FisherRao_uncertainty": -0.8437183747935104, "AttentionScore (layer=None)": 735.327880859375, "RAUQ": 2.1233458335904762, "RAUQ (entropy)": -1.317037847711493, "CSL": 0.013634903356432915, "BoostedProbSequence": -0.9977611899375916}},
    {"index": 249, "uncertainty": {"MaximumSequenceProbability": 2.8464889526367188, "Perplexity": 0.5692977905273438, "MeanTokenEntropy": 1.4322915077209473, "MeanPointwiseMutualInformation": -12.45570182800293, "SelfCertainty": -16.06755929776954, "MeanConditionalPointwiseMutualInformation": -13.016926765441895, "RenyiNeg_uncertainty": -2.536012649536133, "FisherRao_uncertainty": -0.745985606150261, "AttentionScore (layer=None)": 725.33154296875, "RAUQ": 2.1208425450114996, "RAUQ (entropy)": -1.1751215038553857, "CSL": 0.5817393064498901, "BoostedProbSequence": -0.8291429281234741}},
    {"index": 250, "uncertainty": {"MaximumSequenceProbability": 3.6966044902801514, "Perplexity": 0.9241511225700378, "MeanTokenEntropy": 1.8339067697525024, "MeanPointwiseMutualInformation": -13.622723579406738, "SelfCertainty": -13.5286494810276, "MeanConditionalPointwiseMutualInformation": -23.875207901000977, "RenyiNeg_uncertainty": -1.815300703048706, "FisherRao_uncertainty": -0.7320520322211286, "AttentionScore (layer=None)": 719.8912353515625, "RAUQ": 2.7544821390285827, "RAUQ (entropy)": -1.1563941132901419, "CSL": 0.1641465574502945, "BoostedProbSequence": -0.8110578060150146}},
    {"index": 251, "uncertainty": {"MaximumSequenceProbability": 0.963550329208374, "Perplexity": 0.19271007180213928, "MeanTokenEntropy": 0.5043660402297974, "MeanPointwiseMutualInformation": -17.33228874206543, "SelfCertainty": -21.38867555448341, "MeanConditionalPointwiseMutualInformation": -13.933364868164062, "RenyiNeg_uncertainty": -4.342434883117676, "FisherRao_uncertainty": -0.8774927706414491, "AttentionScore (layer=None)": 730.6456909179688, "RAUQ": 2.250220690850067, "RAUQ (entropy)": -1.287084434764291, "CSL": 0.025952868163585663, "BoostedProbSequence": -0.9913930892944336}},
    {"index": 252, "uncertainty": {"MaximumSequenceProbability": 0.6872791051864624, "Perplexity": 0.1718197762966156, "MeanTokenEntropy": 0.6490658521652222, "MeanPointwiseMutualInformation": -15.390680313110352, "SelfCertainty": -13.425752790658947, "MeanConditionalPointwiseMutualInformation": -11.974803924560547, "RenyiNeg_uncertainty": -1.6001358032226562, "FisherRao_uncertainty": -0.6909907417027334, "AttentionScore (layer=None)": 779.8770141601562, "RAUQ": 2.167556222253401, "RAUQ (entropy)": -1.289935893271319, "CSL": 0.03553158417344093, "BoostedProbSequence": -0.9641642570495605}},
    {"index": 253, "uncertainty": {"MaximumSequenceProbability": 1.1459604501724243, "Perplexity": 0.2291920930147171, "MeanTokenEntropy": 0.24733082950115204, "MeanPointwiseMutualInformation": -15.758308410644531, "SelfCertainty": -20.60289140531349, "MeanConditionalPointwiseMutualInformation": -11.64750862121582, "RenyiNeg_uncertainty": -3.8564205169677734, "FisherRao_uncertainty": -0.8532440378648689, "AttentionScore (layer=None)": 719.80615234375, "RAUQ": 2.1826922035050456, "RAUQ (entropy)": -1.3078000940057142, "CSL": 0.023271609097719193, "BoostedProbSequence": -0.9978510737419128}},
    {"index": 254, "uncertainty": {"MaximumSequenceProbability": 0.5520009994506836, "Perplexity": 0.05018191039562225, "MeanTokenEntropy": 0.179329976439476, "MeanPointwiseMutualInformation": -22.643001556396484, "SelfCertainty": -22.03746459617597, "MeanConditionalPointwiseMutualInformation": -47.104896545410156, "RenyiNeg_uncertainty": -4.380514144897461, "FisherRao_uncertainty": -0.8733659350396877, "AttentionScore (layer=None)": 769.3988037109375, "RAUQ": 2.3529675057079, "RAUQ (entropy)": -1.2879812298767437, "CSL": 0.021793747320771217, "BoostedProbSequence": -0.9953100085258484}},
    {"index": 255, "uncertainty": {"MaximumSequenceProbability": 1.896456003189087, "Perplexity": 0.37929120659828186, "MeanTokenEntropy": 0.47610601782798767, "MeanPointwiseMutualInformation": -19.245708465576172, "SelfCertainty": -18.932232912271495, "MeanConditionalPointwiseMutualInformation": -14.28663444519043, "RenyiNeg_uncertainty": -3.317025661468506, "FisherRao_uncertainty": -0.8380514747662466, "AttentionScore (layer=None)": 730.8523559570312, "RAUQ": 2.5754834357819427, "RAUQ (entropy)": -1.2811540230131238, "CSL": 0.13994768261909485, "BoostedProbSequence": -0.9743116497993469}},
    {"index": 256, "uncertainty": {"MaximumSequenceProbability": 2.97086238861084, "Perplexity": 0.4244089126586914, "MeanTokenEntropy": 1.0442554950714111, "MeanPointwiseMutualInformation": -22.155948638916016, "SelfCertainty": -15.283817101550236, "MeanConditionalPointwiseMutualInformation": -49.02970504760742, "RenyiNeg_uncertainty": -2.378221273422241, "FisherRao_uncertainty": -0.7399391461226815, "AttentionScore (layer=None)": 757.1688842773438, "RAUQ": 2.523220270261512, "RAUQ (entropy)": -1.220824310560256, "CSL": 0.10617804527282715, "BoostedProbSequence": -0.9287386536598206}},
    {"index": 257, "uncertainty": {"MaximumSequenceProbability": 0.12940680980682373, "Perplexity": 0.04313560202717781, "MeanTokenEntropy": 0.16141676902770996, "MeanPointwiseMutualInformation": -15.748531341552734, "SelfCertainty": -19.271549852579113, "MeanConditionalPointwiseMutualInformation": 0.04313560202717781, "RenyiNeg_uncertainty": -3.3691298961639404, "FisherRao_uncertainty": -0.8437773785762076, "AttentionScore (layer=None)": 705.7146606445312, "RAUQ": 1.8000839782854543, "RAUQ (entropy)": -1.3535895460085094, "CSL": 0.004077117424458265, "BoostedProbSequence": -0.9972944259643555}},
    {"index": 258, "uncertainty": {"MaximumSequenceProbability": 1.0244715213775635, "Perplexity": 0.25611788034439087, "MeanTokenEntropy": 0.26508381962776184, "MeanPointwiseMutualInformation": -18.400131225585938, "SelfCertainty": -20.244781168191906, "MeanConditionalPointwiseMutualInformation": 0.25611788034439087, "RenyiNeg_uncertainty": -3.7948079109191895, "FisherRao_uncertainty": -0.862739147168464, "AttentionScore (layer=None)": 739.8038940429688, "RAUQ": 2.2824056896061773, "RAUQ (entropy)": -1.3270705322289427, "CSL": 0.02830553986132145, "BoostedProbSequence": -0.9960375428199768}},
    {"index": 259, "uncertainty": {"MaximumSequenceProbability": 0.4803696572780609, "Perplexity": 0.12009241431951523, "MeanTokenEntropy": 0.17633120715618134, "MeanPointwiseMutualInformation": -18.215845108032227, "SelfCertainty": -22.627304704874035, "MeanConditionalPointwiseMutualInformation": 0.12009241431951523, "RenyiNeg_uncertainty": -4.5614471435546875, "FisherRao_uncertainty": -0.9240404557262364, "AttentionScore (layer=None)": 715.7092895507812, "RAUQ": 2.0604683501714955, "RAUQ (entropy)": -1.3378294726204447, "CSL": 0.025811439380049706, "BoostedProbSequence": -0.9984303712844849}},
    {"index": 260, "uncertainty": {"MaximumSequenceProbability": 0.10525418072938919, "Perplexity": 0.021050836890935898, "MeanTokenEntropy": 0.12211104482412338, "MeanPointwiseMutualInformation": -18.41644859313965, "SelfCertainty": -21.374453981607434, "MeanConditionalPointwiseMutualInformation": 0.021050836890935898, "RenyiNeg_uncertainty": -4.185339450836182, "FisherRao_uncertainty": -0.8874988965756758, "AttentionScore (layer=None)": 834.6565551757812, "RAUQ": 2.219728749112852, "RAUQ (entropy)": -1.304159610125629, "CSL": 0.007800164632499218, "BoostedProbSequence": -0.9846706390380859}},
    {"index": 261, "uncertainty": {"MaximumSequenceProbability": 0.10780587047338486, "Perplexity": 0.026951467618346214, "MeanTokenEntropy": 0.13671858608722687, "MeanPointwiseMutualInformation": -14.379298210144043, "SelfCertainty": -20.89677635022926, "MeanConditionalPointwiseMutualInformation": 0.026951467618346214, "RenyiNeg_uncertainty": -3.97865891456604, "FisherRao_uncertainty": -0.8841782826935491, "AttentionScore (layer=None)": 741.19970703125, "RAUQ": 1.9732585794577073, "RAUQ (entropy)": -1.3377636058089037, "CSL": 0.017979396507143974, "BoostedProbSequence": -0.9947892427444458}},
    {"index": 262, "uncertainty": {"MaximumSequenceProbability": 0.007468244060873985, "Perplexity": 0.0024894147645682096, "MeanTokenEntropy": 0.01623949408531189, "MeanPointwiseMutualInformation": -17.4141788482666, "SelfCertainty": -24.333837501097992, "MeanConditionalPointwiseMutualInformation": 0.0024894147645682096, "RenyiNeg_uncertainty": -5.294210910797119, "FisherRao_uncertainty": -0.9228706115599273, "AttentionScore (layer=None)": 818.1632690429688, "RAUQ": 1.7842574704049055, "RAUQ (entropy)": -1.367373759534345, "CSL": 0.00027991397655569017, "BoostedProbSequence": -0.9994871020317078}},
    {"index": 263, "uncertainty": {"MaximumSequenceProbability": 2.877087354660034, "Perplexity": 0.7192718386650085, "MeanTokenEntropy": 1.4176108837127686, "MeanPointwiseMutualInformation": -17.12447738647461, "SelfCertainty": -14.242282064645764, "MeanConditionalPointwiseMutualInformation": -47.64229202270508, "RenyiNeg_uncertainty": -2.012033700942993, "FisherRao_uncertainty": -0.7128411767385555, "AttentionScore (layer=None)": 714.3562622070312, "RAUQ": 2.0711232588611144, "RAUQ (entropy)": -1.2082837846696588, "CSL": 0.8520982265472412, "BoostedProbSequence": -0.8545104265213013}},
    {"index": 264, "uncertainty": {"MaximumSequenceProbability": 4.484021186828613, "Perplexity": 0.7473368644714355, "MeanTokenEntropy": 1.244683861732483, "MeanPointwiseMutualInformation": -19.502662658691406, "SelfCertainty": -14.224521311014172, "MeanConditionalPointwiseMutualInformation": -52.787784576416016, "RenyiNeg_uncertainty": -1.9970334768295288, "FisherRao_uncertainty": -0.7298006425297853, "AttentionScore (layer=None)": 711.6903076171875, "RAUQ": 2.6839669337726795, "RAUQ (entropy)": -1.207365247334573, "CSL": 0.143455371260643, "BoostedProbSequence": -0.9061102867126465}},
    {"index": 265, "uncertainty": {"MaximumSequenceProbability": 2.781374216079712, "Perplexity": 0.5562748312950134, "MeanTokenEntropy": 0.8211700320243835, "MeanPointwiseMutualInformation": -19.143726348876953, "SelfCertainty": -15.468677004068372, "MeanConditionalPointwiseMutualInformation": -13.389849662780762, "RenyiNeg_uncertainty": -2.0727124214172363, "FisherRao_uncertainty": -0.7610899287255893, "AttentionScore (layer=None)": 739.5508422851562, "RAUQ": 2.7034075626469347, "RAUQ (entropy)": -1.2605407712565961, "CSL": 0.14170363545417786, "BoostedProbSequence": -0.9585905075073242}},
    {"index": 266, "uncertainty": {"MaximumSequenceProbability": 0.08904260396957397, "Perplexity": 0.029680868610739708, "MeanTokenEntropy": 0.09742753952741623, "MeanPointwiseMutualInformation": -16.095319747924805, "SelfCertainty": -22.860981615274426, "MeanConditionalPointwiseMutualInformation": 0.029680868610739708, "RenyiNeg_uncertainty": -4.746689319610596, "FisherRao_uncertainty": -0.9194564944880331, "AttentionScore (layer=None)": 711.5046997070312, "RAUQ": 1.7977065421034446, "RAUQ (entropy)": -1.3640715478071699, "CSL": 0.006175462156534195, "BoostedProbSequence": -0.9999656677246094}},
    {"index": 267, "uncertainty": {"MaximumSequenceProbability": 1.6775586605072021, "Perplexity": 0.3355117440223694, "MeanTokenEntropy": 1.185856819152832, "MeanPointwiseMutualInformation": -12.92698860168457, "SelfCertainty": -14.956300981729504, "MeanConditionalPointwiseMutualInformation": -26.92691421508789, "RenyiNeg_uncertainty": -2.1449007987976074, "FisherRao_uncertainty": -0.7173852298488513, "AttentionScore (layer=None)": 737.6192626953125, "RAUQ": 2.213584839482847, "RAUQ (entropy)": -1.2033559215713652, "CSL": 0.43010348081588745, "BoostedProbSequence": -0.850711464881897}},
    {"index": 268, "uncertainty": {"MaximumSequenceProbability": 1.887987732887268, "Perplexity": 0.471996933221817, "MeanTokenEntropy": 1.0385113954544067, "MeanPointwiseMutualInformation": -13.934253692626953, "SelfCertainty": -15.35071340390968, "MeanConditionalPointwiseMutualInformation": -10.549941062927246, "RenyiNeg_uncertainty": -2.2977426052093506, "FisherRao_uncertainty": -0.764418229427984, "AttentionScore (layer=None)": 744.6528930664062, "RAUQ": 2.519519347082416, "RAUQ (entropy)": -1.239257601927255, "CSL": 0.07085180282592773, "BoostedProbSequence": -0.9432929754257202}},
    {"index": 269, "uncertainty": {"MaximumSequenceProbability": 1.181779384613037, "Perplexity": 0.2954448461532593, "MeanTokenEntropy": 0.7388929724693298, "MeanPointwiseMutualInformation": -17.64205551147461, "SelfCertainty": -17.272897394388195, "MeanConditionalPointwiseMutualInformation": -33.89505386352539, "RenyiNeg_uncertainty": -3.0898091793060303, "FisherRao_uncertainty": -0.7844517451132755, "AttentionScore (layer=None)": 701.8558349609375, "RAUQ": 2.2535128073405764, "RAUQ (entropy)": -1.2894853287404366, "CSL": 0.07116841524839401, "BoostedProbSequence": -0.9687860608100891}},
    {"index": 270, "uncertainty": {"MaximumSequenceProbability": 1.7365061044692993, "Perplexity": 0.5788353681564331, "MeanTokenEntropy": 0.7802971005439758, "MeanPointwiseMutualInformation": -18.54616355895996, "SelfCertainty": -15.989701580891287, "MeanConditionalPointwiseMutualInformation": -22.664705276489258, "RenyiNeg_uncertainty": -2.2940804958343506, "FisherRao_uncertainty": -0.775197907693577, "AttentionScore (layer=None)": 731.0970458984375, "RAUQ": 2.2861986936593217, "RAUQ (entropy)": -1.2837485631493997, "CSL": 0.13092054426670074, "BoostedProbSequence": -0.9527096748352051}},
    {"index": 271, "uncertainty": {"MaximumSequenceProbability": 0.2051955759525299, "Perplexity": 0.03419926390051842, "MeanTokenEntropy": 0.15739531815052032, "MeanPointwiseMutualInformation": -23.96579933166504, "SelfCertainty": -17.400306693602875, "MeanConditionalPointwiseMutualInformation": -39.404842376708984, "RenyiNeg_uncertainty": -2.6316139698028564, "FisherRao_uncertainty": -0.785546238642436, "AttentionScore (layer=None)": 768.8153076171875, "RAUQ": 2.174187073860166, "RAUQ (entropy)": -1.3075140898099709, "CSL": 0.009877490811049938, "BoostedProbSequence": -0.9952466487884521}},
    {"index": 272, "uncertainty": {"MaximumSequenceProbability": 1.987729549407959, "Perplexity": 0.6625764966011047, "MeanTokenEntropy": 1.0520051717758179, "MeanPointwiseMutualInformation": -17.62908935546875, "SelfCertainty": -14.541734051594412, "MeanConditionalPointwiseMutualInformation": -24.98029899597168, "RenyiNeg_uncertainty": -1.9776611328125, "FisherRao_uncertainty": -0.7477804119402102, "AttentionScore (layer=None)": 725.67431640625, "RAUQ": 2.6111861396041744, "RAUQ (entropy)": -1.2676601524671196, "CSL": 0.124637171626091, "BoostedProbSequence": -0.9249284863471985}},
    {"index": 273, "uncertainty": {"MaximumSequenceProbability": 0.00016080054047051817, "Perplexity": 5.360017894417979e-05, "MeanTokenEntropy": 0.0005602466990239918, "MeanPointwiseMutualInformation": -18.333280563354492, "SelfCertainty": -25.190613420694348, "MeanConditionalPointwiseMutualInformation": 5.360017894417979e-05, "RenyiNeg_uncertainty": -5.678035736083984, "FisherRao_uncertainty": -0.9366280258452234, "AttentionScore (layer=None)": 708.5794677734375, "RAUQ": 1.8366539227726606, "RAUQ (entropy)": -1.3629220751869373, "CSL": 2.1018497136537917e-05, "BoostedProbSequence": -0.9999464154243469}},
    {"index": 274, "uncertainty": {"MaximumSequenceProbability": 3.8569259643554688, "Perplexity": 0.19284629821777344, "MeanTokenEntropy": 0.3637983798980713, "MeanPointwiseMutualInformation": -13.521337509155273, "SelfCertainty": -23.58322501966286, "MeanConditionalPointwiseMutualInformation": -33.741790771484375, "RenyiNeg_uncertainty": -5.096943378448486, "FisherRao_uncertainty": -0.9109945673245777, "AttentionScore (layer=None)": 770.9939575195312, "RAUQ": 2.5304148040802437, "RAUQ (entropy)": -1.2694263236485215, "CSL": 0.36436712741851807, "BoostedProbSequence": -0.9947794675827026}},
    {"index": 275, "uncertainty": {"MaximumSequenceProbability": 7.728257179260254, "Perplexity": 0.3864128589630127, "MeanTokenEntropy": 0.5393943786621094, "MeanPointwiseMutualInformation": -14.79327392578125, "SelfCertainty": -23.318033464639665, "MeanConditionalPointwiseMutualInformation": -31.543466567993164, "RenyiNeg_uncertainty": -4.859139919281006, "FisherRao_uncertainty": -0.8835492775409717, "AttentionScore (layer=None)": 748.80712890625, "RAUQ": 2.762270387971667, "RAUQ (entropy)": -1.2470666970044695, "CSL": 0.23323513567447662, "BoostedProbSequence": -0.979771614074707}},
    {"index": 276, "uncertainty": {"MaximumSequenceProbability": 0.0007613439229317009, "Perplexity": 0.00019033598073292524, "MeanTokenEntropy": 0.0017810540739446878, "MeanPointwiseMutualInformation": -17.51543426513672, "SelfCertainty": -24.321227224557873, "MeanConditionalPointwiseMutualInformation": 0.00019033598073292524, "RenyiNeg_uncertainty": -5.364227294921875, "FisherRao_uncertainty": -0.9272661425015173, "AttentionScore (layer=None)": 750.3675537109375, "RAUQ": 1.9392791982280322, "RAUQ (entropy)": -1.343314281745294, "CSL": 7.092862506397069e-05, "BoostedProbSequence": -0.999809741973877}},
    {"index": 277, "uncertainty": {"MaximumSequenceProbability": 1.6143516302108765, "Perplexity": 0.32287031412124634, "MeanTokenEntropy": 1.4252519607543945, "MeanPointwiseMutualInformation": -14.827130317687988, "SelfCertainty": -17.626661546915052, "MeanConditionalPointwiseMutualInformation": -34.76737976074219, "RenyiNeg_uncertainty": -3.3167293071746826, "FisherRao_uncertainty": -0.7921934337666995, "AttentionScore (layer=None)": 786.213623046875, "RAUQ": 2.4049154105701556, "RAUQ (entropy)": -1.1667888440683831, "CSL": 0.3199581503868103, "BoostedProbSequence": -0.8624529838562012}},
    {"index": 278, "uncertainty": {"MaximumSequenceProbability": 3.7176625728607178, "Perplexity": 0.6196104288101196, "MeanTokenEntropy": 1.1182944774627686, "MeanPointwiseMutualInformation": -20.390806198120117, "SelfCertainty": -14.007076255370455, "MeanConditionalPointwiseMutualInformation": -53.70280075073242, "RenyiNeg_uncertainty": -1.8160287141799927, "FisherRao_uncertainty": -0.7214086960015096, "AttentionScore (layer=None)": 724.62255859375, "RAUQ": 2.4745572610888873, "RAUQ (entropy)": -1.2212024646352115, "CSL": 0.0970044881105423, "BoostedProbSequence": -0.8756474852561951}},
    {"index": 279, "uncertainty": {"MaximumSequenceProbability": 2.7727901935577393, "Perplexity": 0.13863950967788696, "MeanTokenEntropy": 0.32071298360824585, "MeanPointwiseMutualInformation": -15.394174575805664, "SelfCertainty": -34.05220275708962, "MeanConditionalPointwiseMutualInformation": -11.591851234436035, "RenyiNeg_uncertainty": -8.37067985534668, "FisherRao_uncertainty": -0.934592369544897, "AttentionScore (layer=None)": 783.609130859375, "RAUQ": 2.5126204255433082, "RAUQ (entropy)": -1.266765347877894, "CSL": 0.13342930376529694, "BoostedProbSequence": -0.9792876243591309}},
    {"index": 280, "uncertainty": {"MaximumSequenceProbability": 0.36708614230155945, "Perplexity": 0.09177153557538986, "MeanTokenEntropy": 0.30465519428253174, "MeanPointwiseMutualInformation": -16.50197982788086, "SelfCertainty": -17.122769506662365, "MeanConditionalPointwiseMutualInformation": -59.62913513183594, "RenyiNeg_uncertainty": -2.514817953109741, "FisherRao_uncertainty": -0.8028699978000866, "AttentionScore (layer=None)": 814.142578125, "RAUQ": 2.0988775028246014, "RAUQ (entropy)": -1.3149147481529417, "CSL": 0.1975875049829483, "BoostedProbSequence": -0.9876483678817749}},
    {"index": 281, "uncertainty": {"MaximumSequenceProbability": 0.05249251797795296, "Perplexity": 0.017497505992650986, "MeanTokenEntropy": 0.0739675983786583, "MeanPointwiseMutualInformation": -20.85750389099121, "SelfCertainty": -26.53137460538673, "MeanConditionalPointwiseMutualInformation": 0.017497505992650986, "RenyiNeg_uncertainty": -6.049221515655518, "FisherRao_uncertainty": -0.933592419386574, "AttentionScore (layer=None)": 717.296875, "RAUQ": 1.8631369603523256, "RAUQ (entropy)": -1.3523729346464957, "CSL": 0.002671454567462206, "BoostedProbSequence": -0.9987007975578308}},
    {"index": 282, "uncertainty": {"MaximumSequenceProbability": 2.999260425567627, "Perplexity": 1.4996302127838135, "MeanTokenEntropy": 3.392426013946533, "MeanPointwiseMutualInformation": -18.500370025634766, "SelfCertainty": -15.749722154825207, "MeanConditionalPointwiseMutualInformation": -70.48037719726562, "RenyiNeg_uncertainty": -3.3403587341308594, "FisherRao_uncertainty": -0.7161322669809649, "AttentionScore (layer=None)": 710.579345703125, "RAUQ": 1.7467860666838635, "RAUQ (entropy)": -1.020368616050975, "CSL": 2.817610502243042, "BoostedProbSequence": -0.6073577404022217}},
    {"index": 283, "uncertainty": {"MaximumSequenceProbability": 3.3725812435150146, "Perplexity": 0.8431453108787537, "MeanTokenEntropy": 1.9824063777923584, "MeanPointwiseMutualInformation": -14.531854629516602, "SelfCertainty": -15.69013801404762, "MeanConditionalPointwiseMutualInformation": -9.166573524475098, "RenyiNeg_uncertainty": -2.9932992458343506, "FisherRao_uncertainty": -0.7428341175767765, "AttentionScore (layer=None)": 744.404296875, "RAUQ": 2.969248602097563, "RAUQ (entropy)": -1.130819712203663, "CSL": 0.18385256826877594, "BoostedProbSequence": -0.8326941728591919}},
    {"index": 284, "uncertainty": {"MaximumSequenceProbability": 3.5985448360443115, "Perplexity": 0.8996362090110779, "MeanTokenEntropy": 2.1623265743255615, "MeanPointwiseMutualInformation": -14.006613731384277, "SelfCertainty": -11.0345989782505, "MeanConditionalPointwiseMutualInformation": -24.06842613220215, "RenyiNeg_uncertainty": -1.2668890953063965, "FisherRao_uncertainty": -0.6395400382255997, "AttentionScore (layer=None)": 799.9173583984375, "RAUQ": 3.011071921240538, "RAUQ (entropy)": -1.118507033810824, "CSL": 0.18504999577999115, "BoostedProbSequence": -0.78931725025177}},
    {"index": 285, "uncertainty": {"MaximumSequenceProbability": 1.8722180128097534, "Perplexity": 0.37444359064102173, "MeanTokenEntropy": 0.6903699636459351, "MeanPointwiseMutualInformation": -15.513055801391602, "SelfCertainty": -17.18412042447853, "MeanConditionalPointwiseMutualInformation": -9.252881050109863, "RenyiNeg_uncertainty": -2.8385119438171387, "FisherRao_uncertainty": -0.77897716095548, "AttentionScore (layer=None)": 782.2133178710938, "RAUQ": 2.551060097566164, "RAUQ (entropy)": -1.2618514699281769, "CSL": 0.05009819194674492, "BoostedProbSequence": -0.9405638575553894}},
    {"index": 286, "uncertainty": {"MaximumSequenceProbability": 2.998520612716675, "Perplexity": 0.7496301531791687, "MeanTokenEntropy": 1.2162326574325562, "MeanPointwiseMutualInformation": -17.609745025634766, "SelfCertainty": -13.16267457792091, "MeanConditionalPointwiseMutualInformation": -27.08638572692871, "RenyiNeg_uncertainty": -1.5621044635772705, "FisherRao_uncertainty": -0.6924718160157816, "AttentionScore (layer=None)": 706.0587158203125, "RAUQ": 2.4511168565499415, "RAUQ (entropy)": -1.236894969322536, "CSL": 0.2003668248653412, "BoostedProbSequence": -0.9250690937042236}},
    {"index": 287, "uncertainty": {"MaximumSequenceProbability": 0.09025049209594727, "Perplexity": 0.03008349798619747, "MeanTokenEntropy": 0.18690729141235352, "MeanPointwiseMutualInformation": -16.84491729736328, "SelfCertainty": -15.221556337564465, "MeanConditionalPointwiseMutualInformation": -22.913541793823242, "RenyiNeg_uncertainty": -1.9402376413345337, "FisherRao_uncertainty": -0.7367731360401503, "AttentionScore (layer=None)": 730.6203002929688, "RAUQ": 1.9353245207217897, "RAUQ (entropy)": -1.3441461833111092, "CSL": 0.004595623817294836, "BoostedProbSequence": -0.9802741408348083}},
    {"index": 288, "uncertainty": {"MaximumSequenceProbability": 0.02002081461250782, "Perplexity": 0.0033368023578077555, "MeanTokenEntropy": 0.02453935705125332, "MeanPointwiseMutualInformation": -19.319580078125, "SelfCertainty": -22.364916475503918, "MeanConditionalPointwiseMutualInformation": 0.0033368023578077555, "RenyiNeg_uncertainty": -4.463428497314453, "FisherRao_uncertainty": -0.8926208503342203, "AttentionScore (layer=None)": 700.7691650390625, "RAUQ": 2.1526595580151753, "RAUQ (entropy)": -1.3204683844377136, "CSL": 0.0008791438885964453, "BoostedProbSequence": -0.9966747760772705}},
    {"index": 289, "uncertainty": {"MaximumSequenceProbability": 0.14664529263973236, "Perplexity": 0.029329057782888412, "MeanTokenEntropy": 0.10517948865890503, "MeanPointwiseMutualInformation": -17.870670318603516, "SelfCertainty": -20.839599855630873, "MeanConditionalPointwiseMutualInformation": 0.029329057782888412, "RenyiNeg_uncertainty": -3.932190418243408, "FisherRao_uncertainty": -0.8806324034208757, "AttentionScore (layer=None)": 746.8870849609375, "RAUQ": 2.0405690519655875, "RAUQ (entropy)": -1.3411792079814737, "CSL": 0.0066314321011304855, "BoostedProbSequence": -0.9979511499404907}},
    {"index": 290, "uncertainty": {"MaximumSequenceProbability": 1.1966475248336792, "Perplexity": 0.2991618812084198, "MeanTokenEntropy": 0.37454742193222046, "MeanPointwiseMutualInformation": -19.763338088989258, "SelfCertainty": -20.375935228555676, "MeanConditionalPointwiseMutualInformation": -16.008806228637695, "RenyiNeg_uncertainty": -3.9186437129974365, "FisherRao_uncertainty": -0.8228379850775651, "AttentionScore (layer=None)": 712.0631103515625, "RAUQ": 2.3731825471554915, "RAUQ (entropy)": -1.308210888008583, "CSL": 0.10319619625806808, "BoostedProbSequence": -0.9973752498626709}},
    {"index": 291, "uncertainty": {"MaximumSequenceProbability": 0.5265124440193176, "Perplexity": 0.1316281110048294, "MeanTokenEntropy": 0.4017537236213684, "MeanPointwiseMutualInformation": -18.180871963500977, "SelfCertainty": -16.6636854726963, "MeanConditionalPointwiseMutualInformation": -12.577341079711914, "RenyiNeg_uncertainty": -2.4396984577178955, "FisherRao_uncertainty": -0.7821132523031522, "AttentionScore (layer=None)": 797.3273315429688, "RAUQ": 2.1631904581902517, "RAUQ (entropy)": -1.295920795981702, "CSL": 0.016618695110082626, "BoostedProbSequence": -0.9805090427398682}},
    {"index": 292, "uncertainty": {"MaximumSequenceProbability": 1.5499120950698853, "Perplexity": 0.3874780237674713, "MeanTokenEntropy": 0.38471245765686035, "MeanPointwiseMutualInformation": -16.98752212524414, "SelfCertainty": -15.500336797922131, "MeanConditionalPointwiseMutualInformation": -16.820240020751953, "RenyiNeg_uncertainty": -1.9597206115722656, "FisherRao_uncertainty": -0.7453456714445302, "AttentionScore (layer=None)": 751.435546875, "RAUQ": 2.118906472731169, "RAUQ (entropy)": -1.3124689165820667, "CSL": 0.039026983082294464, "BoostedProbSequence": -0.9755512475967407}},
    {"index": 293, "uncertainty": {"MaximumSequenceProbability": 0.008032780140638351, "Perplexity": 0.002677593380212784, "MeanTokenEntropy": 0.019873397424817085, "MeanPointwiseMutualInformation": -15.830657005310059, "SelfCertainty": -21.260630281656262, "MeanConditionalPointwiseMutualInformation": 0.002677593380212784, "RenyiNeg_uncertainty": -4.098348140716553, "FisherRao_uncertainty": -0.8578489414539453, "AttentionScore (layer=None)": 769.1149291992188, "RAUQ": 1.8907797122315446, "RAUQ (entropy)": -1.3558802872017295, "CSL": 0.0007541948580183089, "BoostedProbSequence": -0.9973331093788147}},
    {"index": 294, "uncertainty": {"MaximumSequenceProbability": 1.1011896133422852, "Perplexity": 0.22023792564868927, "MeanTokenEntropy": 1.0591048002243042, "MeanPointwiseMutualInformation": -15.029762268066406, "SelfCertainty": -17.563024767129896, "MeanConditionalPointwiseMutualInformation": -29.291561126708984, "RenyiNeg_uncertainty": -3.1432104110717773, "FisherRao_uncertainty": -0.7865902048457851, "AttentionScore (layer=None)": 721.0409545898438, "RAUQ": 2.187232666579266, "RAUQ (entropy)": -1.2209094493364887, "CSL": 0.2538916766643524, "BoostedProbSequence": -0.8904163241386414}},
    {"index": 295, "uncertainty": {"MaximumSequenceProbability": 0.10061958432197571, "Perplexity": 0.025154896080493927, "MeanTokenEntropy": 0.07971557974815369, "MeanPointwiseMutualInformation": -18.78734588623047, "SelfCertainty": -26.220582636087414, "MeanConditionalPointwiseMutualInformation": -19.99428367614746, "RenyiNeg_uncertainty": -6.1287031173706055, "FisherRao_uncertainty": -0.9473281615840347, "AttentionScore (layer=None)": 715.6481323242188, "RAUQ": 2.0019450318097016, "RAUQ (entropy)": -1.3403475684501864, "CSL": 0.00619537103921175, "BoostedProbSequence": -0.999896764755249}},
    {"index": 296, "uncertainty": {"MaximumSequenceProbability": 0.022034678608179092, "Perplexity": 0.007344892714172602, "MeanTokenEntropy": 0.05192868039011955, "MeanPointwiseMutualInformation": -21.28432273864746, "SelfCertainty": -17.560429882893242, "MeanConditionalPointwiseMutualInformation": 0.007344892714172602, "RenyiNeg_uncertainty": -2.5880019664764404, "FisherRao_uncertainty": -0.78473651929234, "AttentionScore (layer=None)": 709.9615478515625, "RAUQ": 1.7803152484294427, "RAUQ (entropy)": -1.3647634413342309, "CSL": 0.0012461117003113031, "BoostedProbSequence": -0.9963523745536804}},
    {"index": 297, "uncertainty": {"MaximumSequenceProbability": 2.8075578212738037, "Perplexity": 0.4679262936115265, "MeanTokenEntropy": 0.9896876811981201, "MeanPointwiseMutualInformation": -24.698740005493164, "SelfCertainty": -16.54443898984718, "MeanConditionalPointwiseMutualInformation": -57.490966796875, "RenyiNeg_uncertainty": -2.624363899230957, "FisherRao_uncertainty": -0.8056449376293107, "AttentionScore (layer=None)": 715.8760375976562, "RAUQ": 2.5358970511806227, "RAUQ (entropy)": -1.2289186200650613, "CSL": 0.09302297234535217, "BoostedProbSequence": -0.9587375521659851}},
    {"index": 298, "uncertainty": {"MaximumSequenceProbability": 0.30903366208076477, "Perplexity": 0.015451682731509209, "MeanTokenEntropy": 0.055062275379896164, "MeanPointwiseMutualInformation": -18.695486068725586, "SelfCertainty": -36.47061086484719, "MeanConditionalPointwiseMutualInformation": -5.169357776641846, "RenyiNeg_uncertainty": -9.519510269165039, "FisherRao_uncertainty": -0.9838654467340108, "AttentionScore (layer=None)": 861.92138671875, "RAUQ": 2.4155356574948055, "RAUQ (entropy)": -1.2928473815025399, "CSL": 0.029161574319005013, "BoostedProbSequence": -0.9985259175300598}},
    {"index": 299, "uncertainty": {"MaximumSequenceProbability": 0.3576008677482605, "Perplexity": 0.07152017205953598, "MeanTokenEntropy": 0.2038436383008957, "MeanPointwiseMutualInformation": -20.203479766845703, "SelfCertainty": -17.484234865396495, "MeanConditionalPointwiseMutualInformation": -14.054555892944336, "RenyiNeg_uncertainty": -2.6443543434143066, "FisherRao_uncertainty": -0.7935405963377166, "AttentionScore (layer=None)": 730.4398193359375, "RAUQ": 2.117709449515923, "RAUQ (entropy)": -1.3217436858275518, "CSL": 0.018063979223370552, "BoostedProbSequence": -0.9936105608940125}},
    {"index": 300, "uncertainty": {"MaximumSequenceProbability": 0.050949033349752426, "Perplexity": 0.010189807042479515, "MeanTokenEntropy": 0.06743450462818146, "MeanPointwiseMutualInformation": -16.114810943603516, "SelfCertainty": -22.780766924112317, "MeanConditionalPointwiseMutualInformation": 0.010189807042479515, "RenyiNeg_uncertainty": -4.839083194732666, "FisherRao_uncertainty": -0.862151879238725, "AttentionScore (layer=None)": 739.5597534179688, "RAUQ": 2.101439503920065, "RAUQ (entropy)": -1.3247017099486276, "CSL": 0.0029032952152192593, "BoostedProbSequence": -0.9900549650192261}},
    {"index": 301, "uncertainty": {"MaximumSequenceProbability": 0.4595670700073242, "Perplexity": 0.11489176750183105, "MeanTokenEntropy": 0.2651119530200958, "MeanPointwiseMutualInformation": -17.291358947753906, "SelfCertainty": -18.406582506387707, "MeanConditionalPointwiseMutualInformation": 0.11489176750183105, "RenyiNeg_uncertainty": -3.094310760498047, "FisherRao_uncertainty": -0.8075098666201754, "AttentionScore (layer=None)": 712.3244018554688, "RAUQ": 2.164508040653563, "RAUQ (entropy)": -1.3172887344190825, "CSL": 0.02000155672430992, "BoostedProbSequence": -0.9823774695396423}},
    {"index": 302, "uncertainty": {"MaximumSequenceProbability": 0.1905861794948578, "Perplexity": 0.04764654487371445, "MeanTokenEntropy": 0.24233491718769073, "MeanPointwiseMutualInformation": -20.421104431152344, "SelfCertainty": -18.384178312509533, "MeanConditionalPointwiseMutualInformation": 0.04764654487371445, "RenyiNeg_uncertainty": -3.232635974884033, "FisherRao_uncertainty": -0.7984413127996156, "AttentionScore (layer=None)": 731.8334350585938, "RAUQ": 2.1268741770567474, "RAUQ (entropy)": -1.3190198430412572, "CSL": 0.006907845381647348, "BoostedProbSequence": -0.9778087139129639}},
    {"index": 303, "uncertainty": {"MaximumSequenceProbability": 0.08941464871168137, "Perplexity": 0.029804883524775505, "MeanTokenEntropy": 0.09866132587194443, "MeanPointwiseMutualInformation": -19.76186180114746, "SelfCertainty": -25.05925495613543, "MeanConditionalPointwiseMutualInformation": 0.029804883524775505, "RenyiNeg_uncertainty": -5.52770471572876, "FisherRao_uncertainty": -0.9177103723708853, "AttentionScore (layer=None)": 736.5698852539062, "RAUQ": 1.913183840811437, "RAUQ (entropy)": -1.3542747343500583, "CSL": 0.004656527657061815, "BoostedProbSequence": -0.9998416900634766}},
    {"index": 304, "uncertainty": {"MaximumSequenceProbability": 2.076007127761841, "Perplexity": 0.41520142555236816, "MeanTokenEntropy": 1.1858571767807007, "MeanPointwiseMutualInformation": -18.784799575805664, "SelfCertainty": -13.565571459024426, "MeanConditionalPointwiseMutualInformation": -40.973297119140625, "RenyiNeg_uncertainty": -1.7921241521835327, "FisherRao_uncertainty": -0.7229002744425319, "AttentionScore (layer=None)": 805.967529296875, "RAUQ": 2.5343201040620515, "RAUQ (entropy)": -1.2295244520489335, "CSL": 0.11074741929769516, "BoostedProbSequence": -0.8934133648872375}},
    {"index": 305, "uncertainty": {"MaximumSequenceProbability": 0.01036294735968113, "Perplexity": 0.0014804210513830185, "MeanTokenEntropy": 0.010953797027468681, "MeanPointwiseMutualInformation": -28.962804794311523, "SelfCertainty": -25.801139096876685, "MeanConditionalPointwiseMutualInformation": 0.0014804210513830185, "RenyiNeg_uncertainty": -5.854067802429199, "FisherRao_uncertainty": -0.9525333047128962, "AttentionScore (layer=None)": 737.4456176757812, "RAUQ": 2.152577813245208, "RAUQ (entropy)": -1.321581343401891, "CSL": 0.00043646182166412473, "BoostedProbSequence": -0.9985222220420837}},
    {"index": 306, "uncertainty": {"MaximumSequenceProbability": 1.8844594955444336, "Perplexity": 0.6281531453132629, "MeanTokenEntropy": 1.2746593952178955, "MeanPointwiseMutualInformation": -18.87184715270996, "SelfCertainty": -13.796154649942395, "MeanConditionalPointwiseMutualInformation": 0.6281531453132629, "RenyiNeg_uncertainty": -1.7657636404037476, "FisherRao_uncertainty": -0.6995996796138945, "AttentionScore (layer=None)": 703.2880249023438, "RAUQ": 2.564745013464284, "RAUQ (entropy)": -1.2380553523433844, "CSL": 0.12642811238765717, "BoostedProbSequence": -0.8654923439025879}},
    {"index": 307, "uncertainty": {"MaximumSequenceProbability": 1.60361647605896, "Perplexity": 0.5345388054847717, "MeanTokenEntropy": 1.6890019178390503, "MeanPointwiseMutualInformation": -21.298795700073242, "SelfCertainty": -13.912529619424816, "MeanConditionalPointwiseMutualInformation": -78.04362487792969, "RenyiNeg_uncertainty": -1.9951320886611938, "FisherRao_uncertainty": -0.742138818118466, "AttentionScore (layer=None)": 743.3270263671875, "RAUQ": 2.2620012868376405, "RAUQ (entropy)": -1.1976309621750798, "CSL": 0.8025748133659363, "BoostedProbSequence": -0.812839686870575}},
    {"index": 308, "uncertainty": {"MaximumSequenceProbability": 3.215116024017334, "Perplexity": 1.0717053413391113, "MeanTokenEntropy": 2.2155892848968506, "MeanPointwiseMutualInformation": -15.42829418182373, "SelfCertainty": -12.734025947142916, "MeanConditionalPointwiseMutualInformation": -23.671419143676758, "RenyiNeg_uncertainty": -1.8411897420883179, "FisherRao_uncertainty": -0.6907382523241153, "AttentionScore (layer=None)": 708.7838745117188, "RAUQ": 2.81545592348764, "RAUQ (entropy)": -1.1359898780747315, "CSL": 0.21692830324172974, "BoostedProbSequence": -0.7699644565582275}},
    {"index": 309, "uncertainty": {"MaximumSequenceProbability": 0.00013028786634095013, "Perplexity": 4.342928878031671e-05, "MeanTokenEntropy": 0.000496393593493849, "MeanPointwiseMutualInformation": -17.208290100097656, "SelfCertainty": -24.35872776497332, "MeanConditionalPointwiseMutualInformation": 4.342928878031671e-05, "RenyiNeg_uncertainty": -5.368757724761963, "FisherRao_uncertainty": -0.9245062195448117, "AttentionScore (layer=None)": 775.8870849609375, "RAUQ": 1.7570355050238824, "RAUQ (entropy)": -1.3693485764149145, "CSL": 1.4884752999932971e-05, "BoostedProbSequence": -0.9999566078186035}},
    {"index": 310, "uncertainty": {"MaximumSequenceProbability": 0.008710375055670738, "Perplexity": 0.0021775937639176846, "MeanTokenEntropy": 0.012640658766031265, "MeanPointwiseMutualInformation": -17.247821807861328, "SelfCertainty": -26.593982847421643, "MeanConditionalPointwiseMutualInformation": 0.0021775937639176846, "RenyiNeg_uncertainty": -6.281040668487549, "FisherRao_uncertainty": -0.9397088110836795, "AttentionScore (layer=None)": 708.4573974609375, "RAUQ": 1.8752330780313873, "RAUQ (entropy)": -1.355275967496608, "CSL": 0.0005584601312875748, "BoostedProbSequence": -0.9999760389328003}},
    {"index": 311, "uncertainty": {"MaximumSequenceProbability": 3.3811497688293457, "Perplexity": 0.48302140831947327, "MeanTokenEntropy": 1.3061554431915283, "MeanPointwiseMutualInformation": -28.516979217529297, "SelfCertainty": -15.984773718633104, "MeanConditionalPointwiseMutualInformation": -75.28877258300781, "RenyiNeg_uncertainty": -2.6351234912872314, "FisherRao_uncertainty": -0.7875643268959823, "AttentionScore (layer=None)": 728.9446411132812, "RAUQ": 2.650360237501223, "RAUQ (entropy)": -1.193839590875736, "CSL": 0.062025513499975204, "BoostedProbSequence": -0.897135853767395}},
    {"index": 312, "uncertainty": {"MaximumSequenceProbability": 0.4810522794723511, "Perplexity": 0.12026306986808777, "MeanTokenEntropy": 0.3549611270427704, "MeanPointwiseMutualInformation": -15.957862854003906, "SelfCertainty": -18.855679186075207, "MeanConditionalPointwiseMutualInformation": -6.121752738952637, "RenyiNeg_uncertainty": -3.4146347045898438, "FisherRao_uncertainty": -0.8199722630969255, "AttentionScore (layer=None)": 710.865478515625, "RAUQ": 2.1553396708703936, "RAUQ (entropy)": -1.3076392030330384, "CSL": 0.03947741910815239, "BoostedProbSequence": -0.9874584674835205}},
    {"index": 313, "uncertainty": {"MaximumSequenceProbability": 1.441789150238037, "Perplexity": 0.28835782408714294, "MeanTokenEntropy": 1.2744357585906982, "MeanPointwiseMutualInformation": -13.74914264678955, "SelfCertainty": -18.83878541776466, "MeanConditionalPointwiseMutualInformation": -34.307029724121094, "RenyiNeg_uncertainty": -3.765129804611206, "FisherRao_uncertainty": -0.7747382400506122, "AttentionScore (layer=None)": 710.647216796875, "RAUQ": 2.381305193597207, "RAUQ (entropy)": -1.18447829778541, "CSL": 0.25816622376441956, "BoostedProbSequence": -0.8678151369094849}},
    {"index": 314, "uncertainty": {"MaximumSequenceProbability": 1.9919897317886353, "Perplexity": 0.4979974329471588, "MeanTokenEntropy": 0.608687698841095, "MeanPointwiseMutualInformation": -15.767627716064453, "SelfCertainty": -18.60134712049293, "MeanConditionalPointwiseMutualInformation": -20.196252822875977, "RenyiNeg_uncertainty": -3.2222447395324707, "FisherRao_uncertainty": -0.8388486003407889, "AttentionScore (layer=None)": 731.9268798828125, "RAUQ": 2.575974940777, "RAUQ (entropy)": -1.2916712055611943, "CSL": 0.20196077227592468, "BoostedProbSequence": -0.9689671397209167}},
    {"index": 315, "uncertainty": {"MaximumSequenceProbability": 0.4414888024330139, "Perplexity": 0.0882977619767189, "MeanTokenEntropy": 0.26902809739112854, "MeanPointwiseMutualInformation": -16.336702346801758, "SelfCertainty": -36.5389841634922, "MeanConditionalPointwiseMutualInformation": -19.886154174804688, "RenyiNeg_uncertainty": -8.852029800415039, "FisherRao_uncertainty": -0.9676357378502758, "AttentionScore (layer=None)": 716.8099365234375, "RAUQ": 2.053934043202492, "RAUQ (entropy)": -1.3262604192690128, "CSL": 0.036558620631694794, "BoostedProbSequence": -0.9972876310348511}},
    {"index": 316, "uncertainty": {"MaximumSequenceProbability": 0.5458303689956665, "Perplexity": 0.13645759224891663, "MeanTokenEntropy": 0.5951294302940369, "MeanPointwiseMutualInformation": -17.426042556762695, "SelfCertainty": -13.336753519266125, "MeanConditionalPointwiseMutualInformation": -31.579730987548828, "RenyiNeg_uncertainty": -1.5649876594543457, "FisherRao_uncertainty": -0.6875499020449514, "AttentionScore (layer=None)": 728.5458984375, "RAUQ": 2.1011614378008887, "RAUQ (entropy)": -1.2966105710052531, "CSL": 0.03962503746151924, "BoostedProbSequence": -0.9507448673248291}},
    {"index": 317, "uncertainty": {"MaximumSequenceProbability": 3.0458590984344482, "Perplexity": 0.27689626812934875, "MeanTokenEntropy": 0.5925114750862122, "MeanPointwiseMutualInformation": -17.81969451904297, "SelfCertainty": -19.851372392862316, "MeanConditionalPointwiseMutualInformation": -40.763973236083984, "RenyiNeg_uncertainty": -3.604012966156006, "FisherRao_uncertainty": -0.8701009176073531, "AttentionScore (layer=None)": 806.7388305664062, "RAUQ": 2.59521466072493, "RAUQ (entropy)": -1.2468676400127827, "CSL": 0.06417696923017502, "BoostedProbSequence": -0.9719436764717102}},
    {"index": 318, "uncertainty": {"MaximumSequenceProbability": 0.6805555820465088, "Perplexity": 0.1701388955116272, "MeanTokenEntropy": 0.29070261120796204, "MeanPointwiseMutualInformation": -13.67361068725586, "SelfCertainty": -17.620672376840588, "MeanConditionalPointwiseMutualInformation": -15.125611305236816, "RenyiNeg_uncertainty": -2.6716699600219727, "FisherRao_uncertainty": -0.8186009070223537, "AttentionScore (layer=None)": 734.7037353515625, "RAUQ": 2.1700467076705303, "RAUQ (entropy)": -1.323933569014919, "CSL": 0.03779129311442375, "BoostedProbSequence": -0.9964155554771423}},
    {"index": 319, "uncertainty": {"MaximumSequenceProbability": 0.3007774353027344, "Perplexity": 0.0751943588256836, "MeanTokenEntropy": 0.1678933948278427, "MeanPointwiseMutualInformation": -14.502931594848633, "SelfCertainty": -23.901250990121838, "MeanConditionalPointwiseMutualInformation": 0.0751943588256836, "RenyiNeg_uncertainty": -5.164417266845703, "FisherRao_uncertainty": -0.9338296182919075, "AttentionScore (layer=None)": 709.3375244140625, "RAUQ": 2.088184471665831, "RAUQ (entropy)": -1.3234445138882105, "CSL": 0.014127280563116074, "BoostedProbSequence": -0.997779369354248}},
    {"index": 320, "uncertainty": {"MaximumSequenceProbability": 0.016833342611789703, "Perplexity": 0.005611114203929901, "MeanTokenEntropy": 0.031902723014354706, "MeanPointwiseMutualInformation": -18.077722549438477, "SelfCertainty": -20.628056836018242, "MeanConditionalPointwiseMutualInformation": 0.005611114203929901, "RenyiNeg_uncertainty": -3.7213668823242188, "FisherRao_uncertainty": -0.8879383968888218, "AttentionScore (layer=None)": 705.67236328125, "RAUQ": 1.782803163008568, "RAUQ (entropy)": -1.3602621066095462, "CSL": 0.0009240632061846554, "BoostedProbSequence": -0.9991108775138855}},
    {"index": 321, "uncertainty": {"MaximumSequenceProbability": 0.10174348950386047, "Perplexity": 0.02543587237596512, "MeanTokenEntropy": 0.11870375275611877, "MeanPointwiseMutualInformation": -16.552688598632812, "SelfCertainty": -23.78433337995338, "MeanConditionalPointwiseMutualInformation": 0.02543587237596512, "RenyiNeg_uncertainty": -5.192261219024658, "FisherRao_uncertainty": -0.897273676266435, "AttentionScore (layer=None)": 733.8956298828125, "RAUQ": 1.985027676090694, "RAUQ (entropy)": -1.3441707271612753, "CSL": 0.01134918536990881, "BoostedProbSequence": -0.9956010580062866}},
    {"index": 322, "uncertainty": {"MaximumSequenceProbability": 0.0043514142744243145, "Perplexity": 0.0010878535686060786, "MeanTokenEntropy": 0.007436475250869989, "MeanPointwiseMutualInformation": -20.530162811279297, "SelfCertainty": -28.415114553659436, "MeanConditionalPointwiseMutualInformation": 0.0010878535686060786, "RenyiNeg_uncertainty": -6.682765960693359, "FisherRao_uncertainty": -0.926293776973828, "AttentionScore (layer=None)": 761.3180541992188, "RAUQ": 1.9889234941172442, "RAUQ (entropy)": -1.3454286443100703, "CSL": 0.00020169214985799044, "BoostedProbSequence": -0.998914361000061}},
    {"index": 323, "uncertainty": {"MaximumSequenceProbability": 2.2979774475097656, "Perplexity": 0.1531984955072403, "MeanTokenEntropy": 0.3718377649784088, "MeanPointwiseMutualInformation": -16.175968170166016, "SelfCertainty": -23.270130530883154, "MeanConditionalPointwiseMutualInformation": -25.6771240234375, "RenyiNeg_uncertainty": -4.767465591430664, "FisherRao_uncertainty": -0.8851926383494854, "AttentionScore (layer=None)": 753.2529296875, "RAUQ": 2.488908031346516, "RAUQ (entropy)": -1.2678393668385817, "CSL": 0.048387423157691956, "BoostedProbSequence": -0.9822806119918823}},
    {"index": 324, "uncertainty": {"MaximumSequenceProbability": 0.011257227510213852, "Perplexity": 0.0037524092476814985, "MeanTokenEntropy": 0.026668382808566093, "MeanPointwiseMutualInformation": -17.829580307006836, "SelfCertainty": -20.977361035236992, "MeanConditionalPointwiseMutualInformation": 0.0037524092476814985, "RenyiNeg_uncertainty": -3.8974075317382812, "FisherRao_uncertainty": -0.894158827464393, "AttentionScore (layer=None)": 749.0724487304688, "RAUQ": 1.8036769634018306, "RAUQ (entropy)": -1.3647751540959243, "CSL": 0.0029542972333729267, "BoostedProbSequence": -0.9962612986564636}},
    {"index": 325, "uncertainty": {"MaximumSequenceProbability": 1.956413745880127, "Perplexity": 0.39128273725509644, "MeanTokenEntropy": 1.3877006769180298, "MeanPointwiseMutualInformation": -13.833717346191406, "SelfCertainty": -17.689000185220713, "MeanConditionalPointwiseMutualInformation": -34.429039001464844, "RenyiNeg_uncertainty": -3.3450348377227783, "FisherRao_uncertainty": -0.7946173470006128, "AttentionScore (layer=None)": 707.2678833007812, "RAUQ": 2.5297065100267915, "RAUQ (entropy)": -1.1823285534106076, "CSL": 0.2736239433288574, "BoostedProbSequence": -0.8827844858169556}},
    {"index": 326, "uncertainty": {"MaximumSequenceProbability": 0.12611454725265503, "Perplexity": 0.04203818365931511, "MeanTokenEntropy": 0.169308602809906, "MeanPointwiseMutualInformation": -17.666296005249023, "SelfCertainty": -20.929587674030937, "MeanConditionalPointwiseMutualInformation": 0.04203818365931511, "RenyiNeg_uncertainty": -4.065898418426514, "FisherRao_uncertainty": -0.855258352272751, "AttentionScore (layer=None)": 759.2646484375, "RAUQ": 1.782492295007939, "RAUQ (entropy)": -1.3582714666975253, "CSL": 0.006419369485229254, "BoostedProbSequence": -0.9979646801948547}},
    {"index": 327, "uncertainty": {"MaximumSequenceProbability": 0.020668596029281616, "Perplexity": 0.005167149007320404, "MeanTokenEntropy": 0.036572471261024475, "MeanPointwiseMutualInformation": -17.21358299255371, "SelfCertainty": -21.106310995309826, "MeanConditionalPointwiseMutualInformation": -14.053427696228027, "RenyiNeg_uncertainty": -3.9948341846466064, "FisherRao_uncertainty": -0.8698050809987251, "AttentionScore (layer=None)": 715.7188720703125, "RAUQ": 2.0216133148485973, "RAUQ (entropy)": -1.3313217424569506, "CSL": 0.0014861139934509993, "BoostedProbSequence": -0.994861364364624}},
    {"index": 328, "uncertainty": {"MaximumSequenceProbability": 1.2739812135696411, "Perplexity": 0.18199731409549713, "MeanTokenEntropy": 0.5690231323242188, "MeanPointwiseMutualInformation": -26.478715896606445, "SelfCertainty": -16.743815096109387, "MeanConditionalPointwiseMutualInformation": -55.08835983276367, "RenyiNeg_uncertainty": -2.627422332763672, "FisherRao_uncertainty": -0.7878694883623769, "AttentionScore (layer=None)": 717.5712280273438, "RAUQ": 2.432385069901779, "RAUQ (entropy)": -1.2619354855208544, "CSL": 0.03624388575553894, "BoostedProbSequence": -0.9664469957351685}},
    {"index": 329, "uncertainty": {"MaximumSequenceProbability": 3.279209613800049, "Perplexity": 0.46845850348472595, "MeanTokenEntropy": 1.058923602104187, "MeanPointwiseMutualInformation": -26.727970123291016, "SelfCertainty": -12.340110589099064, "MeanConditionalPointwiseMutualInformation": -78.51673889160156, "RenyiNeg_uncertainty": -1.381195306777954, "FisherRao_uncertainty": -0.6487339477185078, "AttentionScore (layer=None)": 744.58984375, "RAUQ": 2.614712399975777, "RAUQ (entropy)": -1.2289223958647275, "CSL": 0.2092166692018509, "BoostedProbSequence": -0.9330372214317322}},
    {"index": 330, "uncertainty": {"MaximumSequenceProbability": 0.24146057665348053, "Perplexity": 0.06036514416337013, "MeanTokenEntropy": 0.15658271312713623, "MeanPointwiseMutualInformation": -18.84588623046875, "SelfCertainty": -20.322988661020275, "MeanConditionalPointwiseMutualInformation": 0.06036514416337013, "RenyiNeg_uncertainty": -3.7553224563598633, "FisherRao_uncertainty": -0.8538204556708973, "AttentionScore (layer=None)": 714.3881225585938, "RAUQ": 2.0950921542690213, "RAUQ (entropy)": -1.3270044298128059, "CSL": 0.016249431297183037, "BoostedProbSequence": -0.9960179328918457}},
    {"index": 331, "uncertainty": {"MaximumSequenceProbability": 1.1058018207550049, "Perplexity": 0.15797169506549835, "MeanTokenEntropy": 0.4899018108844757, "MeanPointwiseMutualInformation": -27.60988426208496, "SelfCertainty": -17.16828436272839, "MeanConditionalPointwiseMutualInformation": -48.94266891479492, "RenyiNeg_uncertainty": -2.843691110610962, "FisherRao_uncertainty": -0.7899974313854976, "AttentionScore (layer=None)": 745.071044921875, "RAUQ": 2.3674992957827676, "RAUQ (entropy)": -1.2768836457289345, "CSL": 0.05484334006905556, "BoostedProbSequence": -0.970188558101654}},
    {"index": 332, "uncertainty": {"MaximumSequenceProbability": 4.24437952041626, "Perplexity": 0.848875880241394, "MeanTokenEntropy": 1.461148738861084, "MeanPointwiseMutualInformation": -18.00112533569336, "SelfCertainty": -13.190215166299817, "MeanConditionalPointwiseMutualInformation": -38.02032470703125, "RenyiNeg_uncertainty": -1.716666579246521, "FisherRao_uncertainty": -0.7051247834929851, "AttentionScore (layer=None)": 716.4862670898438, "RAUQ": 3.0226823456238345, "RAUQ (entropy)": -1.1963906160335513, "CSL": 0.18237726390361786, "BoostedProbSequence": -0.9070905447006226}},
    {"index": 333, "uncertainty": {"MaximumSequenceProbability": 1.9358731508255005, "Perplexity": 0.32264551520347595, "MeanTokenEntropy": 1.2753735780715942, "MeanPointwiseMutualInformation": -22.76068687438965, "SelfCertainty": -11.68376858223406, "MeanConditionalPointwiseMutualInformation": -61.160274505615234, "RenyiNeg_uncertainty": -1.2962523698806763, "FisherRao_uncertainty": -0.6393976606031433, "AttentionScore (layer=None)": 725.4738159179688, "RAUQ": 2.5201325828287953, "RAUQ (entropy)": -1.2026807961217885, "CSL": 0.07522942125797272, "BoostedProbSequence": -0.8941420912742615}},
    {"index": 334, "uncertainty": {"MaximumSequenceProbability": 0.3464824855327606, "Perplexity": 0.11549416184425354, "MeanTokenEntropy": 0.3416254222393036, "MeanPointwiseMutualInformation": -16.84284019470215, "SelfCertainty": -17.467868161091484, "MeanConditionalPointwiseMutualInformation": -23.727882385253906, "RenyiNeg_uncertainty": -2.5407779216766357, "FisherRao_uncertainty": -0.8138239854096424, "AttentionScore (layer=None)": 740.0037231445312, "RAUQ": 1.967483952977659, "RAUQ (entropy)": -1.326654733791821, "CSL": 0.021907798945903778, "BoostedProbSequence": -0.9973254799842834}},
    {"index": 335, "uncertainty": {"MaximumSequenceProbability": 1.6179068088531494, "Perplexity": 0.2696511447429657, "MeanTokenEntropy": 0.35189351439476013, "MeanPointwiseMutualInformation": -22.876182556152344, "SelfCertainty": -23.13285795041847, "MeanConditionalPointwiseMutualInformation": -9.252702713012695, "RenyiNeg_uncertainty": -4.801519393920898, "FisherRao_uncertainty": -0.8959524634497998, "AttentionScore (layer=None)": 725.1904296875, "RAUQ": 2.454559250880658, "RAUQ (entropy)": -1.2911869688068962, "CSL": 0.05094901844859123, "BoostedProbSequence": -0.9995620846748352}},
    {"index": 336, "uncertainty": {"MaximumSequenceProbability": 0.32228922843933105, "Perplexity": 0.10742974281311035, "MeanTokenEntropy": 0.35519516468048096, "MeanPointwiseMutualInformation": -18.309236526489258, "SelfCertainty": -18.380276354043957, "MeanConditionalPointwiseMutualInformation": -24.785654067993164, "RenyiNeg_uncertainty": -2.9541282653808594, "FisherRao_uncertainty": -0.8531888794523231, "AttentionScore (layer=None)": 747.0750122070312, "RAUQ": 1.9583884308529975, "RAUQ (entropy)": -1.3298767896849863, "CSL": 0.041963841766119, "BoostedProbSequence": -0.9930539131164551}},
    {"index": 337, "uncertainty": {"MaximumSequenceProbability": 0.7927339673042297, "Perplexity": 0.1585467904806137, "MeanTokenEntropy": 0.1688406765460968, "MeanPointwiseMutualInformation": -14.49457836151123, "SelfCertainty": -33.658460100381845, "MeanConditionalPointwiseMutualInformation": 0.1585467904806137, "RenyiNeg_uncertainty": -8.198993682861328, "FisherRao_uncertainty": -0.9473011422851277, "AttentionScore (layer=None)": 697.9444580078125, "RAUQ": 2.293979255115163, "RAUQ (entropy)": -1.318958179769568, "CSL": 0.03620319813489914, "BoostedProbSequence": -0.9996649622917175}},
    {"index": 338, "uncertainty": {"MaximumSequenceProbability": 0.005287597421556711, "Perplexity": 0.0017625325126573443, "MeanTokenEntropy": 0.012620060704648495, "MeanPointwiseMutualInformation": -17.78990364074707, "SelfCertainty": -23.25974781502215, "MeanConditionalPointwiseMutualInformation": 0.0017625325126573443, "RenyiNeg_uncertainty": -4.7531962394714355, "FisherRao_uncertainty": -0.9180140228476111, "AttentionScore (layer=None)": 766.08837890625, "RAUQ": 1.9105993142514635, "RAUQ (entropy)": -1.354518148003614, "CSL": 0.00023943815904203802, "BoostedProbSequence": -0.998241126537323}},
    {"index": 339, "uncertainty": {"MaximumSequenceProbability": 0.04441963508725166, "Perplexity": 0.011104908771812916, "MeanTokenEntropy": 0.056112129241228104, "MeanPointwiseMutualInformation": -22.520145416259766, "SelfCertainty": -24.466051729410168, "MeanConditionalPointwiseMutualInformation": -22.932519912719727, "RenyiNeg_uncertainty": -5.268479824066162, "FisherRao_uncertainty": -0.932789564211394, "AttentionScore (layer=None)": 704.0018920898438, "RAUQ": 1.9947962194708027, "RAUQ (entropy)": -1.3388959159139704, "CSL": 0.0013869553804397583, "BoostedProbSequence": -0.9985208511352539}},
    {"index": 340, "uncertainty": {"MaximumSequenceProbability": 4.42879581451416, "Perplexity": 0.3163425624370575, "MeanTokenEntropy": 0.6890806555747986, "MeanPointwiseMutualInformation": -22.848834991455078, "SelfCertainty": -18.09734802348627, "MeanConditionalPointwiseMutualInformation": -57.76573944091797, "RenyiNeg_uncertainty": -3.204641819000244, "FisherRao_uncertainty": -0.8066454731177676, "AttentionScore (layer=None)": 777.5523681640625, "RAUQ": 2.656166256060452, "RAUQ (entropy)": -1.2338005730847494, "CSL": 0.24851885437965393, "BoostedProbSequence": -0.9626173973083496}},
    {"index": 341, "uncertainty": {"MaximumSequenceProbability": 0.6632572412490845, "Perplexity": 0.22108574211597443, "MeanTokenEntropy": 0.4519111216068268, "MeanPointwiseMutualInformation": -16.570581436157227, "SelfCertainty": -19.596720369546887, "MeanConditionalPointwiseMutualInformation": -22.27266502380371, "RenyiNeg_uncertainty": -3.5550098419189453, "FisherRao_uncertainty": -0.8693231636537972, "AttentionScore (layer=None)": 741.6072998046875, "RAUQ": 2.1788358576688998, "RAUQ (entropy)": -1.3177210877160799, "CSL": 0.050440505146980286, "BoostedProbSequence": -0.9929000735282898}},
    {"index": 342, "uncertainty": {"MaximumSequenceProbability": 0.5080816745758057, "Perplexity": 0.16936056315898895, "MeanTokenEntropy": 0.582366406917572, "MeanPointwiseMutualInformation": -17.37230682373047, "SelfCertainty": -15.539929699787772, "MeanConditionalPointwiseMutualInformation": 0.16936056315898895, "RenyiNeg_uncertainty": -2.082041025161743, "FisherRao_uncertainty": -0.7615069973507932, "AttentionScore (layer=None)": 732.6885375976562, "RAUQ": 2.1106858296475997, "RAUQ (entropy)": -1.3080579762767215, "CSL": 0.03166200593113899, "BoostedProbSequence": -0.9537141919136047}},
    {"index": 343, "uncertainty": {"MaximumSequenceProbability": 5.480016231536865, "Perplexity": 1.0960032939910889, "MeanTokenEntropy": 2.400585412979126, "MeanPointwiseMutualInformation": -18.02899742126465, "SelfCertainty": -11.002273042886731, "MeanConditionalPointwiseMutualInformation": -40.74237060546875, "RenyiNeg_uncertainty": -1.3993629217147827, "FisherRao_uncertainty": -0.6462324830272003, "AttentionScore (layer=None)": 743.2366943359375, "RAUQ": 3.118552236806118, "RAUQ (entropy)": -1.090644496029106, "CSL": 0.195802241563797, "BoostedProbSequence": -0.7647918462753296}},
    {"index": 344, "uncertainty": {"MaximumSequenceProbability": 0.016883768141269684, "Perplexity": 0.004220942035317421, "MeanTokenEntropy": 0.02937803603708744, "MeanPointwiseMutualInformation": -17.855154037475586, "SelfCertainty": -23.13670030423927, "MeanConditionalPointwiseMutualInformation": 0.004220942035317421, "RenyiNeg_uncertainty": -4.779362678527832, "FisherRao_uncertainty": -0.8952326965950703, "AttentionScore (layer=None)": 764.6629028320312, "RAUQ": 1.9410463526445358, "RAUQ (entropy)": -1.345801971034522, "CSL": 0.000680463679600507, "BoostedProbSequence": -0.9958084225654602}},
    {"index": 345, "uncertainty": {"MaximumSequenceProbability": 1.934009313583374, "Perplexity": 0.644669771194458, "MeanTokenEntropy": 1.9508299827575684, "MeanPointwiseMutualInformation": -14.584498405456543, "SelfCertainty": -12.661404283731457, "MeanConditionalPointwiseMutualInformation": -14.276185035705566, "RenyiNeg_uncertainty": -1.7925533056259155, "FisherRao_uncertainty": -0.6955822335051499, "AttentionScore (layer=None)": 764.969482421875, "RAUQ": 2.6374214638781375, "RAUQ (entropy)": -1.164508113663811, "CSL": 0.17802876234054565, "BoostedProbSequence": -0.842353343963623}},
    {"index": 346, "uncertainty": {"MaximumSequenceProbability": 0.821844220161438, "Perplexity": 0.2054610550403595, "MeanTokenEntropy": 0.356062650680542, "MeanPointwiseMutualInformation": -18.638290405273438, "SelfCertainty": -18.061635645120617, "MeanConditionalPointwiseMutualInformation": 0.2054610550403595, "RenyiNeg_uncertainty": -2.9977004528045654, "FisherRao_uncertainty": -0.8188199435312289, "AttentionScore (layer=None)": 762.5631103515625, "RAUQ": 2.2864571224774624, "RAUQ (entropy)": -1.3096617838268525, "CSL": 0.024691348895430565, "BoostedProbSequence": -0.9868756532669067}},
    {"index": 347, "uncertainty": {"MaximumSequenceProbability": 6.547087669372559, "Perplexity": 1.6367719173431396, "MeanTokenEntropy": 3.12459135055542, "MeanPointwiseMutualInformation": -15.331977844238281, "SelfCertainty": -11.833046110361096, "MeanConditionalPointwiseMutualInformation": -59.43375778198242, "RenyiNeg_uncertainty": -1.6450440883636475, "FisherRao_uncertainty": -0.6970442052483217, "AttentionScore (layer=None)": 729.594482421875, "RAUQ": 3.743264605955051, "RAUQ (entropy)": -1.021154564710241, "CSL": 0.4331952631473541, "BoostedProbSequence": -0.5097612142562866}},
    {"index": 348, "uncertainty": {"MaximumSequenceProbability": 1.104716420173645, "Perplexity": 0.22094328701496124, "MeanTokenEntropy": 0.8262669444084167, "MeanPointwiseMutualInformation": -22.179058074951172, "SelfCertainty": -16.39514413663673, "MeanConditionalPointwiseMutualInformation": -33.429710388183594, "RenyiNeg_uncertainty": -2.7983386516571045, "FisherRao_uncertainty": -0.760459127479107, "AttentionScore (layer=None)": 750.2967529296875, "RAUQ": 2.289151338598302, "RAUQ (entropy)": -1.2589889037023747, "CSL": 0.05439760163426399, "BoostedProbSequence": -0.9574829339981079}},
    {"index": 349, "uncertainty": {"MaximumSequenceProbability": 1.128621220588684, "Perplexity": 0.1881035417318344, "MeanTokenEntropy": 0.2844889461994171, "MeanPointwiseMutualInformation": -22.509811401367188, "SelfCertainty": -20.87230713356463, "MeanConditionalPointwiseMutualInformation": -4.573073863983154, "RenyiNeg_uncertainty": -3.9826862812042236, "FisherRao_uncertainty": -0.85855877919548, "AttentionScore (layer=None)": 728.4049682617188, "RAUQ": 2.415521335006649, "RAUQ (entropy)": -1.2949724055745508, "CSL": 0.09162001311779022, "BoostedProbSequence": -0.9927166104316711}},
    {"index": 350, "uncertainty": {"MaximumSequenceProbability": 0.2074671983718872, "Perplexity": 0.0345778651535511, "MeanTokenEntropy": 0.14126694202423096, "MeanPointwiseMutualInformation": -23.527923583984375, "SelfCertainty": -21.859286936014172, "MeanConditionalPointwiseMutualInformation": -25.308382034301758, "RenyiNeg_uncertainty": -4.312778472900391, "FisherRao_uncertainty": -0.8919934917179089, "AttentionScore (layer=None)": 707.7715454101562, "RAUQ": 2.1489332484033907, "RAUQ (entropy)": -1.3140742690454963, "CSL": 0.009761065244674683, "BoostedProbSequence": -0.9979342818260193}},
    {"index": 351, "uncertainty": {"MaximumSequenceProbability": 0.026112375780940056, "Perplexity": 0.008704124949872494, "MeanTokenEntropy": 0.05738060548901558, "MeanPointwiseMutualInformation": -19.991296768188477, "SelfCertainty": -20.136309297769543, "MeanConditionalPointwiseMutualInformation": 0.008704124949872494, "RenyiNeg_uncertainty": -3.580519914627075, "FisherRao_uncertainty": -0.8806676780672662, "AttentionScore (layer=None)": 711.6473388671875, "RAUQ": 1.7490399697272982, "RAUQ (entropy)": -1.3701712262006445, "CSL": 0.001428611925803125, "BoostedProbSequence": -0.9970693588256836}},
    {"index": 352, "uncertainty": {"MaximumSequenceProbability": 0.0052767000161111355, "Perplexity": 0.0008794500026851892, "MeanTokenEntropy": 0.006627064663916826, "MeanPointwiseMutualInformation": -24.478286743164062, "SelfCertainty": -28.12341848203468, "MeanConditionalPointwiseMutualInformation": 0.0008794500026851892, "RenyiNeg_uncertainty": -6.775882720947266, "FisherRao_uncertainty": -0.9566664710861409, "AttentionScore (layer=None)": 752.6751098632812, "RAUQ": 2.0793113525708593, "RAUQ (entropy)": -1.3373211006336696, "CSL": 0.00018469328642822802, "BoostedProbSequence": -0.9991218447685242}},
    {"index": 353, "uncertainty": {"MaximumSequenceProbability": 0.027862004935741425, "Perplexity": 0.009287334978580475, "MeanTokenEntropy": 0.04697829857468605, "MeanPointwiseMutualInformation": -19.532379150390625, "SelfCertainty": -24.154768617837902, "MeanConditionalPointwiseMutualInformation": 0.009287334978580475, "RenyiNeg_uncertainty": -5.233113765716553, "FisherRao_uncertainty": -0.9274638171099233, "AttentionScore (layer=None)": 715.4534912109375, "RAUQ": 1.8872733526940975, "RAUQ (entropy)": -1.3586168590453322, "CSL": 0.004384349100291729, "BoostedProbSequence": -0.9984646439552307}},
    {"index": 354, "uncertainty": {"MaximumSequenceProbability": 0.15838837623596191, "Perplexity": 0.052796125411987305, "MeanTokenEntropy": 0.32026728987693787, "MeanPointwiseMutualInformation": -20.98887062072754, "SelfCertainty": -17.646634411701836, "MeanConditionalPointwiseMutualInformation": 0.052796125411987305, "RenyiNeg_uncertainty": -3.191591501235962, "FisherRao_uncertainty": -0.7473314576667508, "AttentionScore (layer=None)": 722.1049194335938, "RAUQ": 1.7960734550372668, "RAUQ (entropy)": -1.3412791117891412, "CSL": 0.00937827117741108, "BoostedProbSequence": -0.9713408946990967}},
    {"index": 355, "uncertainty": {"MaximumSequenceProbability": 0.5022286176681519, "Perplexity": 0.10044572502374649, "MeanTokenEntropy": 0.33886784315109253, "MeanPointwiseMutualInformation": -17.649555206298828, "SelfCertainty": -17.05593629667091, "MeanConditionalPointwiseMutualInformation": -26.62213134765625, "RenyiNeg_uncertainty": -2.659224271774292, "FisherRao_uncertainty": -0.777472725849343, "AttentionScore (layer=None)": 748.282470703125, "RAUQ": 2.164314785634705, "RAUQ (entropy)": -1.3010669072426468, "CSL": 0.01790233701467514, "BoostedProbSequence": -0.9875880479812622}},
    {"index": 356, "uncertainty": {"MaximumSequenceProbability": 0.7344658970832825, "Perplexity": 0.2448219656944275, "MeanTokenEntropy": 0.6408191323280334, "MeanPointwiseMutualInformation": -17.130178451538086, "SelfCertainty": -15.772879274576184, "MeanConditionalPointwiseMutualInformation": -22.39888572692871, "RenyiNeg_uncertainty": -2.142810106277466, "FisherRao_uncertainty": -0.759496714069977, "AttentionScore (layer=None)": 723.3480224609375, "RAUQ": 2.0776411458965827, "RAUQ (entropy)": -1.309710369458526, "CSL": 0.03405945003032684, "BoostedProbSequence": -0.9816053509712219}},
    {"index": 357, "uncertainty": {"MaximumSequenceProbability": 0.24180909991264343, "Perplexity": 0.06045227497816086, "MeanTokenEntropy": 0.17497023940086365, "MeanPointwiseMutualInformation": -16.81454849243164, "SelfCertainty": -19.893099458902356, "MeanConditionalPointwiseMutualInformation": 0.06045227497816086, "RenyiNeg_uncertainty": -3.655456304550171, "FisherRao_uncertainty": -0.8153387149083348, "AttentionScore (layer=None)": 718.7388305664062, "RAUQ": 2.0890312562479627, "RAUQ (entropy)": -1.324194549923286, "CSL": 0.01712699607014656, "BoostedProbSequence": -0.9972513914108276}},
    {"index": 358, "uncertainty": {"MaximumSequenceProbability": 0.11174337565898895, "Perplexity": 0.027935843914747238, "MeanTokenEntropy": 0.15228918194770813, "MeanPointwiseMutualInformation": -18.081439971923828, "SelfCertainty": -21.66918721982765, "MeanConditionalPointwiseMutualInformation": 0.027935843914747238, "RenyiNeg_uncertainty": -4.45570707321167, "FisherRao_uncertainty": -0.8650146452478251, "AttentionScore (layer=None)": 713.1701049804688, "RAUQ": 2.0341063192440787, "RAUQ (entropy)": -1.326378219485084, "CSL": 0.011610482819378376, "BoostedProbSequence": -0.9874200820922852}},
    {"index": 359, "uncertainty": {"MaximumSequenceProbability": 4.045158863067627, "Perplexity": 0.4045158922672272, "MeanTokenEntropy": 1.0898840427398682, "MeanPointwiseMutualInformation": -17.6204833984375, "SelfCertainty": -15.861465318887706, "MeanConditionalPointwiseMutualInformation": -64.46745300292969, "RenyiNeg_uncertainty": -2.360382318496704, "FisherRao_uncertainty": -0.7936631336243997, "AttentionScore (layer=None)": 788.015869140625, "RAUQ": 2.6604147948290975, "RAUQ (entropy)": -1.2116537516001786, "CSL": 0.31707414984703064, "BoostedProbSequence": -0.9178398251533508}},
    {"index": 360, "uncertainty": {"MaximumSequenceProbability": 8.29202651977539, "Perplexity": 0.41460132598876953, "MeanTokenEntropy": 0.667903482913971, "MeanPointwiseMutualInformation": -16.11977195739746, "SelfCertainty": -21.528767641275408, "MeanConditionalPointwiseMutualInformation": -36.09275436401367, "RenyiNeg_uncertainty": -4.373372554779053, "FisherRao_uncertainty": -0.8850098153956537, "AttentionScore (layer=None)": 793.0510864257812, "RAUQ": 2.767835123812495, "RAUQ (entropy)": -1.2334595201716416, "CSL": 0.2780229151248932, "BoostedProbSequence": -0.9393423199653625}},
    {"index": 361, "uncertainty": {"MaximumSequenceProbability": 0.050949033349752426, "Perplexity": 0.010189807042479515, "MeanTokenEntropy": 0.06743450462818146, "MeanPointwiseMutualInformation": -16.114810943603516, "SelfCertainty": -22.780766924112317, "MeanConditionalPointwiseMutualInformation": 0.010189807042479515, "RenyiNeg_uncertainty": -4.839083194732666, "FisherRao_uncertainty": -0.862151879238725, "AttentionScore (layer=None)": 739.5597534179688, "RAUQ": 2.101439503920065, "RAUQ (entropy)": -1.3247017099486276, "CSL": 0.0029032952152192593, "BoostedProbSequence": -0.9900549650192261}},
    {"index": 362, "uncertainty": {"MaximumSequenceProbability": 0.627359926700592, "Perplexity": 0.12547197937965393, "MeanTokenEntropy": 0.2965736985206604, "MeanPointwiseMutualInformation": -17.749526977539062, "SelfCertainty": -20.403728349893566, "MeanConditionalPointwiseMutualInformation": -31.275798797607422, "RenyiNeg_uncertainty": -3.7109615802764893, "FisherRao_uncertainty": -0.8896098353981758, "AttentionScore (layer=None)": 745.8372802734375, "RAUQ": 2.1621375321465086, "RAUQ (entropy)": -1.3108133893215403, "CSL": 0.03167662024497986, "BoostedProbSequence": -0.9922170639038086}},
    {"index": 363, "uncertainty": {"MaximumSequenceProbability": 6.0252461433410645, "Perplexity": 0.3012623190879822, "MeanTokenEntropy": 0.5644423365592957, "MeanPointwiseMutualInformation": -16.638973236083984, "SelfCertainty": -22.38649946042824, "MeanConditionalPointwiseMutualInformation": -42.49169158935547, "RenyiNeg_uncertainty": -4.457226753234863, "FisherRao_uncertainty": -0.8662345868983051, "AttentionScore (layer=None)": 747.0748291015625, "RAUQ": 2.676812016891247, "RAUQ (entropy)": -1.2511087141292716, "CSL": 0.5044830441474915, "BoostedProbSequence": -0.9879181981086731}},
    {"index": 364, "uncertainty": {"MaximumSequenceProbability": 0.11292099952697754, "Perplexity": 0.022584199905395508, "MeanTokenEntropy": 0.10214783251285553, "MeanPointwiseMutualInformation": -20.202415466308594, "SelfCertainty": -24.613725145547864, "MeanConditionalPointwiseMutualInformation": -27.329814910888672, "RenyiNeg_uncertainty": -5.013674736022949, "FisherRao_uncertainty": -0.8900323542907467, "AttentionScore (layer=None)": 711.7415161132812, "RAUQ": 2.1314237537683005, "RAUQ (entropy)": -1.3238634496927673, "CSL": 0.00995904766023159, "BoostedProbSequence": -0.9981853365898132}},
    {"index": 365, "uncertainty": {"MaximumSequenceProbability": 5.336344242095947, "Perplexity": 1.3340860605239868, "MeanTokenEntropy": 2.203451633453369, "MeanPointwiseMutualInformation": -18.10341453552246, "SelfCertainty": -12.791222246377941, "MeanConditionalPointwiseMutualInformation": -37.130226135253906, "RenyiNeg_uncertainty": -1.7455289363861084, "FisherRao_uncertainty": -0.6973500315295723, "AttentionScore (layer=None)": 764.8518676757812, "RAUQ": 3.355120644222751, "RAUQ (entropy)": -1.1158489430408833, "CSL": 0.19326213002204895, "BoostedProbSequence": -0.7161885499954224}},
    {"index": 366, "uncertainty": {"MaximumSequenceProbability": 2.411872148513794, "Perplexity": 0.2679857909679413, "MeanTokenEntropy": 0.6873008608818054, "MeanPointwiseMutualInformation": -25.28062629699707, "SelfCertainty": -17.09719212044207, "MeanConditionalPointwiseMutualInformation": -38.29629898071289, "RenyiNeg_uncertainty": -2.9628562927246094, "FisherRao_uncertainty": -0.7860502570685703, "AttentionScore (layer=None)": 773.8035278320312, "RAUQ": 2.385116649199957, "RAUQ (entropy)": -1.2636723622673385, "CSL": 0.046817827969789505, "BoostedProbSequence": -0.95573890209198}},
    {"index": 367, "uncertainty": {"MaximumSequenceProbability": 0.7000386714935303, "Perplexity": 0.10000552237033844, "MeanTokenEntropy": 0.39414095878601074, "MeanPointwiseMutualInformation": -25.105350494384766, "SelfCertainty": -20.250933048728665, "MeanConditionalPointwiseMutualInformation": -50.896549224853516, "RenyiNeg_uncertainty": -3.991750478744507, "FisherRao_uncertainty": -0.8434707218017697, "AttentionScore (layer=None)": 725.9054565429688, "RAUQ": 2.320664154975431, "RAUQ (entropy)": -1.282314715405942, "CSL": 0.034770190715789795, "BoostedProbSequence": -0.981901228427887}},
    {"index": 368, "uncertainty": {"MaximumSequenceProbability": 1.4579007625579834, "Perplexity": 0.2915801405906677, "MeanTokenEntropy": 0.7420626878738403, "MeanPointwiseMutualInformation": -11.002169609069824, "SelfCertainty": -14.356126268594739, "MeanConditionalPointwiseMutualInformation": -21.81977653503418, "RenyiNeg_uncertainty": -1.8620656728744507, "FisherRao_uncertainty": -0.7262961532373389, "AttentionScore (layer=None)": 764.6790161132812, "RAUQ": 2.316433527356517, "RAUQ (entropy)": -1.2741157856432879, "CSL": 0.03663235902786255, "BoostedProbSequence": -0.9674836993217468}},
    {"index": 369, "uncertainty": {"MaximumSequenceProbability": 2.40653920173645, "Perplexity": 0.48130783438682556, "MeanTokenEntropy": 1.0705159902572632, "MeanPointwiseMutualInformation": -16.74369239807129, "SelfCertainty": -13.509123094766613, "MeanConditionalPointwiseMutualInformation": -32.35956573486328, "RenyiNeg_uncertainty": -1.8158366680145264, "FisherRao_uncertainty": -0.69630945288503, "AttentionScore (layer=None)": 722.6373901367188, "RAUQ": 2.6388428561468693, "RAUQ (entropy)": -1.232794477511181, "CSL": 0.0873405858874321, "BoostedProbSequence": -0.8955419659614563}},
    {"index": 370, "uncertainty": {"MaximumSequenceProbability": 5.0938239097595215, "Perplexity": 0.8489706516265869, "MeanTokenEntropy": 1.4933924674987793, "MeanPointwiseMutualInformation": -20.48436164855957, "SelfCertainty": -14.49176533211199, "MeanConditionalPointwiseMutualInformation": -53.28599166870117, "RenyiNeg_uncertainty": -2.0073201656341553, "FisherRao_uncertainty": -0.7582573679552356, "AttentionScore (layer=None)": 745.9531860351562, "RAUQ": 3.062096816549757, "RAUQ (entropy)": -1.1803639048318137, "CSL": 0.12356182932853699, "BoostedProbSequence": -0.8849968314170837}},
    {"index": 371, "uncertainty": {"MaximumSequenceProbability": 0.12943413853645325, "Perplexity": 0.04314471408724785, "MeanTokenEntropy": 0.21514169871807098, "MeanPointwiseMutualInformation": -16.12352180480957, "SelfCertainty": -18.76003328153419, "MeanConditionalPointwiseMutualInformation": 0.04314471408724785, "RenyiNeg_uncertainty": -3.2816638946533203, "FisherRao_uncertainty": -0.8205421821722839, "AttentionScore (layer=None)": 721.1366577148438, "RAUQ": 1.7658028565010557, "RAUQ (entropy)": -1.3546913205325355, "CSL": 0.01678037829697132, "BoostedProbSequence": -0.9869787096977234}},
    {"index": 372, "uncertainty": {"MaximumSequenceProbability": 1.1555485725402832, "Perplexity": 0.23110970854759216, "MeanTokenEntropy": 1.1269296407699585, "MeanPointwiseMutualInformation": -14.931390762329102, "SelfCertainty": -15.412506349771496, "MeanConditionalPointwiseMutualInformation": -27.5711669921875, "RenyiNeg_uncertainty": -2.2154924869537354, "FisherRao_uncertainty": -0.741292595004711, "AttentionScore (layer=None)": 717.3558349609375, "RAUQ": 2.1284325913313165, "RAUQ (entropy)": -1.2205030350684098, "CSL": 0.21358706057071686, "BoostedProbSequence": -0.8667087554931641}},
    {"index": 373, "uncertainty": {"MaximumSequenceProbability": 0.15006563067436218, "Perplexity": 0.025010937824845314, "MeanTokenEntropy": 0.13938575983047485, "MeanPointwiseMutualInformation": -24.006240844726562, "SelfCertainty": -21.568133028238293, "MeanConditionalPointwiseMutualInformation": -13.621196746826172, "RenyiNeg_uncertainty": -4.302908420562744, "FisherRao_uncertainty": -0.8876574164928231, "AttentionScore (layer=None)": 741.5977783203125, "RAUQ": 2.210188086744015, "RAUQ (entropy)": -1.3179361372599914, "CSL": 0.010862895287573338, "BoostedProbSequence": -0.9880006909370422}},
    {"index": 374, "uncertainty": {"MaximumSequenceProbability": 4.088822841644287, "Perplexity": 0.6814704537391663, "MeanTokenEntropy": 1.6298103332519531, "MeanPointwiseMutualInformation": -22.69352912902832, "SelfCertainty": -15.000995627929049, "MeanConditionalPointwiseMutualInformation": -49.92947006225586, "RenyiNeg_uncertainty": -2.41396164894104, "FisherRao_uncertainty": -0.7616374784097731, "AttentionScore (layer=None)": 789.7529296875, "RAUQ": 2.8015283152257604, "RAUQ (entropy)": -1.1683045037352464, "CSL": 0.12080810219049454, "BoostedProbSequence": -0.9083619117736816}},
    {"index": 375, "uncertainty": {"MaximumSequenceProbability": 1.9492906332015991, "Perplexity": 0.32488176226615906, "MeanTokenEntropy": 0.6038506031036377, "MeanPointwiseMutualInformation": -25.02928352355957, "SelfCertainty": -16.24242368528175, "MeanConditionalPointwiseMutualInformation": -42.41324234008789, "RenyiNeg_uncertainty": -2.4210243225097656, "FisherRao_uncertainty": -0.7637847464404702, "AttentionScore (layer=None)": 715.27490234375, "RAUQ": 2.3834726789523817, "RAUQ (entropy)": -1.2707805314839002, "CSL": 0.06819900125265121, "BoostedProbSequence": -0.9561756253242493}},
    {"index": 376, "uncertainty": {"MaximumSequenceProbability": 1.588918924331665, "Perplexity": 0.07944594323635101, "MeanTokenEntropy": 0.14724580943584442, "MeanPointwiseMutualInformation": -15.044772148132324, "SelfCertainty": -33.33814521619606, "MeanConditionalPointwiseMutualInformation": -16.40847396850586, "RenyiNeg_uncertainty": -8.22881031036377, "FisherRao_uncertainty": -0.9668005969508295, "AttentionScore (layer=None)": 760.5786743164062, "RAUQ": 2.4733887425513044, "RAUQ (entropy)": -1.2821790246276539, "CSL": 0.03925158828496933, "BoostedProbSequence": -0.9975829124450684}},
    {"index": 377, "uncertainty": {"MaximumSequenceProbability": 4.89982271194458, "Perplexity": 0.8166370987892151, "MeanTokenEntropy": 1.5107654333114624, "MeanPointwiseMutualInformation": -20.860445022583008, "SelfCertainty": -12.854561797667818, "MeanConditionalPointwiseMutualInformation": -54.55546951293945, "RenyiNeg_uncertainty": -1.5823198556900024, "FisherRao_uncertainty": -0.6846057747667659, "AttentionScore (layer=None)": 714.6637573242188, "RAUQ": 2.976290529009325, "RAUQ (entropy)": -1.1756682877350748, "CSL": 0.21516992151737213, "BoostedProbSequence": -0.8729665875434875}},
    {"index": 378, "uncertainty": {"MaximumSequenceProbability": 1.6376839876174927, "Perplexity": 0.40942099690437317, "MeanTokenEntropy": 0.6459875106811523, "MeanPointwiseMutualInformation": -14.87182903289795, "SelfCertainty": -17.26708951780128, "MeanConditionalPointwiseMutualInformation": 0.40942099690437317, "RenyiNeg_uncertainty": -2.7558255195617676, "FisherRao_uncertainty": -0.8108927965538218, "AttentionScore (layer=None)": 702.5441284179688, "RAUQ": 2.4900772714343984, "RAUQ (entropy)": -1.2823274367322401, "CSL": 0.0911707803606987, "BoostedProbSequence": -0.9633281230926514}},
    {"index": 379, "uncertainty": {"MaximumSequenceProbability": 0.03262114152312279, "Perplexity": 0.008155285380780697, "MeanTokenEntropy": 0.06323328614234924, "MeanPointwiseMutualInformation": -17.398094177246094, "SelfCertainty": -17.841309221475598, "MeanConditionalPointwiseMutualInformation": -14.612781524658203, "RenyiNeg_uncertainty": -2.819291114807129, "FisherRao_uncertainty": -0.7901025557056117, "AttentionScore (layer=None)": 750.3335571289062, "RAUQ": 2.0311963217767834, "RAUQ (entropy)": -1.3368653055136006, "CSL": 0.0030645406804978848, "BoostedProbSequence": -0.9919272661209106}},
    {"index": 380, "uncertainty": {"MaximumSequenceProbability": 0.0006306682480499148, "Perplexity": 0.0002102227444993332, "MeanTokenEntropy": 0.0022891464177519083, "MeanPointwiseMutualInformation": -17.99979019165039, "SelfCertainty": -23.662741970905937, "MeanConditionalPointwiseMutualInformation": 0.0002102227444993332, "RenyiNeg_uncertainty": -4.943121433258057, "FisherRao_uncertainty": -0.8803551547193563, "AttentionScore (layer=None)": 710.8897705078125, "RAUQ": 1.7683530475688474, "RAUQ (entropy)": -1.3647063668847994, "CSL": 3.95976567233447e-05, "BoostedProbSequence": -0.9997898936271667}},
    {"index": 381, "uncertainty": {"MaximumSequenceProbability": 1.800879716873169, "Perplexity": 0.3601759374141693, "MeanTokenEntropy": 0.7974665760993958, "MeanPointwiseMutualInformation": -19.739824295043945, "SelfCertainty": -13.939834078042981, "MeanConditionalPointwiseMutualInformation": -25.012775421142578, "RenyiNeg_uncertainty": -1.8257611989974976, "FisherRao_uncertainty": -0.6982474055103254, "AttentionScore (layer=None)": 726.3961791992188, "RAUQ": 2.500250903581258, "RAUQ (entropy)": -1.2649969573521194, "CSL": 0.08201393485069275, "BoostedProbSequence": -0.9554563760757446}},
    {"index": 382, "uncertainty": {"MaximumSequenceProbability": 0.007282850332558155, "Perplexity": 0.0018207125831395388, "MeanTokenEntropy": 0.011269789189100266, "MeanPointwiseMutualInformation": -18.123180389404297, "SelfCertainty": -29.949873598306652, "MeanConditionalPointwiseMutualInformation": 0.0018207125831395388, "RenyiNeg_uncertainty": -7.361288070678711, "FisherRao_uncertainty": -0.9517578294471629, "AttentionScore (layer=None)": 735.8853149414062, "RAUQ": 1.983029658106181, "RAUQ (entropy)": -1.3446671168455433, "CSL": 0.0006211886648088694, "BoostedProbSequence": -0.9998581409454346}},
    {"index": 383, "uncertainty": {"MaximumSequenceProbability": 0.829311728477478, "Perplexity": 0.27643725275993347, "MeanTokenEntropy": 0.23806826770305634, "MeanPointwiseMutualInformation": -17.473562240600586, "SelfCertainty": -21.006782523681, "MeanConditionalPointwiseMutualInformation": 0.27643725275993347, "RenyiNeg_uncertainty": -3.934030532836914, "FisherRao_uncertainty": -0.896654601281969, "AttentionScore (layer=None)": 718.2947998046875, "RAUQ": 2.186519913895766, "RAUQ (entropy)": -1.3430498873181183, "CSL": 0.0913914293050766, "BoostedProbSequence": -0.9988772869110107}},
    {"index": 384, "uncertainty": {"MaximumSequenceProbability": 0.19061951339244843, "Perplexity": 0.047654878348112106, "MeanTokenEntropy": 0.15945541858673096, "MeanPointwiseMutualInformation": -16.84296989440918, "SelfCertainty": -22.910088213174816, "MeanConditionalPointwiseMutualInformation": 0.047654878348112106, "RenyiNeg_uncertainty": -4.863219261169434, "FisherRao_uncertainty": -0.8896011533075965, "AttentionScore (layer=None)": 697.7015380859375, "RAUQ": 1.9997097567258026, "RAUQ (entropy)": -1.3422201197966155, "CSL": 0.013997307047247887, "BoostedProbSequence": -0.9925152063369751}},
    {"index": 385, "uncertainty": {"MaximumSequenceProbability": 1.8156558275222778, "Perplexity": 0.45391395688056946, "MeanTokenEntropy": 0.2581903636455536, "MeanPointwiseMutualInformation": -16.733585357666016, "SelfCertainty": -24.257764013498303, "MeanConditionalPointwiseMutualInformation": 0.45391395688056946, "RenyiNeg_uncertainty": -5.225585460662842, "FisherRao_uncertainty": -0.8967065981437745, "AttentionScore (layer=None)": 734.223876953125, "RAUQ": 2.5695937272104645, "RAUQ (entropy)": -1.314424845597122, "CSL": 0.12716157734394073, "BoostedProbSequence": -0.9922676086425781}},
    {"index": 386, "uncertainty": {"MaximumSequenceProbability": 4.886046886444092, "Perplexity": 0.5428941249847412, "MeanTokenEntropy": 1.1511787176132202, "MeanPointwiseMutualInformation": -20.52893829345703, "SelfCertainty": -14.213010991834214, "MeanConditionalPointwiseMutualInformation": -34.472373962402344, "RenyiNeg_uncertainty": -1.891832947731018, "FisherRao_uncertainty": -0.7265826418049541, "AttentionScore (layer=None)": 744.98193359375, "RAUQ": 2.7348196210720355, "RAUQ (entropy)": -1.210453310921197, "CSL": 0.24414631724357605, "BoostedProbSequence": -0.9285542964935303}},
    {"index": 387, "uncertainty": {"MaximumSequenceProbability": 2.6843857765197754, "Perplexity": 0.8947952389717102, "MeanTokenEntropy": 1.0813014507293701, "MeanPointwiseMutualInformation": -16.81353759765625, "SelfCertainty": -14.81446646838315, "MeanConditionalPointwiseMutualInformation": -25.797788619995117, "RenyiNeg_uncertainty": -1.9579778909683228, "FisherRao_uncertainty": -0.7535168445405863, "AttentionScore (layer=None)": 743.5272216796875, "RAUQ": 2.7823371562309145, "RAUQ (entropy)": -1.253129988591295, "CSL": 0.2041599452495575, "BoostedProbSequence": -0.9567252993583679}},
    {"index": 388, "uncertainty": {"MaximumSequenceProbability": 5.927408218383789, "Perplexity": 1.1854816675186157, "MeanTokenEntropy": 2.1725070476531982, "MeanPointwiseMutualInformation": -19.164518356323242, "SelfCertainty": -12.516109712808605, "MeanConditionalPointwiseMutualInformation": -45.421566009521484, "RenyiNeg_uncertainty": -1.5807653665542603, "FisherRao_uncertainty": -0.6938163896490892, "AttentionScore (layer=None)": 726.7687377929688, "RAUQ": 3.1930599054184676, "RAUQ (entropy)": -1.1147961374767683, "CSL": 0.25542277097702026, "BoostedProbSequence": -0.7534502744674683}},
    {"index": 389, "uncertainty": {"MaximumSequenceProbability": 0.45619866251945496, "Perplexity": 0.09123973548412323, "MeanTokenEntropy": 0.643583357334137, "MeanPointwiseMutualInformation": -14.358759880065918, "SelfCertainty": -17.606442506998057, "MeanConditionalPointwiseMutualInformation": -28.250885009765625, "RenyiNeg_uncertainty": -3.0768826007843018, "FisherRao_uncertainty": -0.7828246614680182, "AttentionScore (layer=None)": 766.7802734375, "RAUQ": 2.181228941610038, "RAUQ (entropy)": -1.2683814489267595, "CSL": 0.10600905865430832, "BoostedProbSequence": -0.9357560276985168}},
    {"index": 390, "uncertainty": {"MaximumSequenceProbability": 0.129457026720047, "Perplexity": 0.03236425668001175, "MeanTokenEntropy": 0.2159954011440277, "MeanPointwiseMutualInformation": -15.717635154724121, "SelfCertainty": -15.265528352945324, "MeanConditionalPointwiseMutualInformation": -12.73283863067627, "RenyiNeg_uncertainty": -1.9929733276367188, "FisherRao_uncertainty": -0.740039113549761, "AttentionScore (layer=None)": 739.0299682617188, "RAUQ": 2.060582613365348, "RAUQ (entropy)": -1.3250064060305347, "CSL": 0.0050551327876746655, "BoostedProbSequence": -0.9814771413803101}},
    {"index": 391, "uncertainty": {"MaximumSequenceProbability": 1.135866641998291, "Perplexity": 0.05679333209991455, "MeanTokenEntropy": 0.16499032080173492, "MeanPointwiseMutualInformation": -20.0041446685791, "SelfCertainty": -31.612186392038346, "MeanConditionalPointwiseMutualInformation": -21.85211753845215, "RenyiNeg_uncertainty": -7.886229038238525, "FisherRao_uncertainty": -0.939472952557203, "AttentionScore (layer=None)": 798.6134033203125, "RAUQ": 2.4632901470954227, "RAUQ (entropy)": -1.2781146823900995, "CSL": 0.045393191277980804, "BoostedProbSequence": -0.9954973459243774}},
    {"index": 392, "uncertainty": {"MaximumSequenceProbability": 4.783632278442383, "Perplexity": 0.7972720265388489, "MeanTokenEntropy": 1.675780177116394, "MeanPointwiseMutualInformation": -23.202728271484375, "SelfCertainty": -12.625013025491711, "MeanConditionalPointwiseMutualInformation": -47.41432571411133, "RenyiNeg_uncertainty": -1.6067849397659302, "FisherRao_uncertainty": -0.6851569171370429, "AttentionScore (layer=None)": 743.692138671875, "RAUQ": 2.8006166696650485, "RAUQ (entropy)": -1.1704261737755202, "CSL": 0.17616188526153564, "BoostedProbSequence": -0.8439350724220276}},
    {"index": 393, "uncertainty": {"MaximumSequenceProbability": 0.051711149513721466, "Perplexity": 0.017237050458788872, "MeanTokenEntropy": 0.07517433166503906, "MeanPointwiseMutualInformation": -18.607763290405273, "SelfCertainty": -24.653709403563813, "MeanConditionalPointwiseMutualInformation": 0.017237050458788872, "RenyiNeg_uncertainty": -5.46566915512085, "FisherRao_uncertainty": -0.9302539670603597, "AttentionScore (layer=None)": 759.5960693359375, "RAUQ": 1.8122958556772422, "RAUQ (entropy)": -1.3569205754619635, "CSL": 0.004676507785916328, "BoostedProbSequence": -0.9998471736907959}},
    {"index": 394, "uncertainty": {"MaximumSequenceProbability": 1.933160662651062, "Perplexity": 0.644386887550354, "MeanTokenEntropy": 1.0351823568344116, "MeanPointwiseMutualInformation": -15.230613708496094, "SelfCertainty": -13.550600043822604, "MeanConditionalPointwiseMutualInformation": -56.4897346496582, "RenyiNeg_uncertainty": -1.5564931631088257, "FisherRao_uncertainty": -0.695679089718166, "AttentionScore (layer=None)": 738.3407592773438, "RAUQ": 2.625984141593821, "RAUQ (entropy)": -1.2607035570456522, "CSL": 0.4568241834640503, "BoostedProbSequence": -0.9593815207481384}},
    {"index": 395, "uncertainty": {"MaximumSequenceProbability": 0.011438523419201374, "Perplexity": 0.0038128411397337914, "MeanTokenEntropy": 0.021447472274303436, "MeanPointwiseMutualInformation": -18.621187210083008, "SelfCertainty": -25.407524100829438, "MeanConditionalPointwiseMutualInformation": 0.0038128411397337914, "RenyiNeg_uncertainty": -5.748778820037842, "FisherRao_uncertainty": -0.9313197179898313, "AttentionScore (layer=None)": 734.6141967773438, "RAUQ": 1.8140755710432255, "RAUQ (entropy)": -1.3558499661954135, "CSL": 0.0011019466910511255, "BoostedProbSequence": -0.9998698234558105}},
    {"index": 396, "uncertainty": {"MaximumSequenceProbability": 2.014389753341675, "Perplexity": 0.6714632511138916, "MeanTokenEntropy": 0.641191840171814, "MeanPointwiseMutualInformation": -18.203536987304688, "SelfCertainty": -20.47163517464129, "MeanConditionalPointwiseMutualInformation": -21.072494506835938, "RenyiNeg_uncertainty": -3.9093568325042725, "FisherRao_uncertainty": -0.9016769670621562, "AttentionScore (layer=None)": 706.3450927734375, "RAUQ": 2.617720101157774, "RAUQ (entropy)": -1.3086280479919012, "CSL": 0.09746600687503815, "BoostedProbSequence": -0.9983885884284973}},
    {"index": 397, "uncertainty": {"MaximumSequenceProbability": 0.3456580936908722, "Perplexity": 0.1152193620800972, "MeanTokenEntropy": 0.2800582945346832, "MeanPointwiseMutualInformation": -18.42644691467285, "SelfCertainty": -20.10751151232846, "MeanConditionalPointwiseMutualInformation": -24.627906799316406, "RenyiNeg_uncertainty": -3.6093339920043945, "FisherRao_uncertainty": -0.883260328159651, "AttentionScore (layer=None)": 724.476318359375, "RAUQ": 2.0648042547562486, "RAUQ (entropy)": -1.3320650202192863, "CSL": 0.026820087805390358, "BoostedProbSequence": -0.9947349429130554}},
    {"index": 398, "uncertainty": {"MaximumSequenceProbability": 0.2976956069469452, "Perplexity": 0.09923186898231506, "MeanTokenEntropy": 0.2909949719905853, "MeanPointwiseMutualInformation": -14.109101295471191, "SelfCertainty": -21.045646023640312, "MeanConditionalPointwiseMutualInformation": 0.09923186898231506, "RenyiNeg_uncertainty": -4.1262359619140625, "FisherRao_uncertainty": -0.8859745417970516, "AttentionScore (layer=None)": 703.5296630859375, "RAUQ": 1.9233189576762073, "RAUQ (entropy)": -1.3421419507766648, "CSL": 0.018575068563222885, "BoostedProbSequence": -0.9921415448188782}},
    {"index": 399, "uncertainty": {"MaximumSequenceProbability": 0.6263636350631714, "Perplexity": 0.20878787338733673, "MeanTokenEntropy": 0.894270122051239, "MeanPointwiseMutualInformation": -18.12454605102539, "SelfCertainty": -17.67160414843686, "MeanConditionalPointwiseMutualInformation": 0.20878787338733673, "RenyiNeg_uncertainty": -3.114856004714966, "FisherRao_uncertainty": -0.8278425516232275, "AttentionScore (layer=None)": 712.966796875, "RAUQ": 2.100788378934771, "RAUQ (entropy)": -1.2775573357388184, "CSL": 0.02798110619187355, "BoostedProbSequence": -0.8760407567024231}},
    {"index": 400, "uncertainty": {"MaximumSequenceProbability": 0.08471592515707016, "Perplexity": 0.016943184658885002, "MeanTokenEntropy": 0.08182679861783981, "MeanPointwiseMutualInformation": -19.070556640625, "SelfCertainty": -23.597827776163097, "MeanConditionalPointwiseMutualInformation": 0.016943184658885002, "RenyiNeg_uncertainty": -5.122190952301025, "FisherRao_uncertainty": -0.9008061873580434, "AttentionScore (layer=None)": 753.8931274414062, "RAUQ": 2.141847957586692, "RAUQ (entropy)": -1.317386011313562, "CSL": 0.007837680168449879, "BoostedProbSequence": -0.9959186315536499}},
    {"index": 401, "uncertainty": {"MaximumSequenceProbability": 1.197004795074463, "Perplexity": 0.059850238263607025, "MeanTokenEntropy": 0.1943717896938324, "MeanPointwiseMutualInformation": -16.826086044311523, "SelfCertainty": -29.284466798990252, "MeanConditionalPointwiseMutualInformation": -22.95125389099121, "RenyiNeg_uncertainty": -7.283905029296875, "FisherRao_uncertainty": -0.9607264166371599, "AttentionScore (layer=None)": 775.5009155273438, "RAUQ": 2.4517699230904886, "RAUQ (entropy)": -1.2794638843091475, "CSL": 0.042241744697093964, "BoostedProbSequence": -0.9947328567504883}},
    {"index": 402, "uncertainty": {"MaximumSequenceProbability": 0.45387735962867737, "Perplexity": 0.15129245817661285, "MeanTokenEntropy": 0.8359413743019104, "MeanPointwiseMutualInformation": -19.3903751373291, "SelfCertainty": -13.02092424222755, "MeanConditionalPointwiseMutualInformation": -44.53628921508789, "RenyiNeg_uncertainty": -1.6765499114990234, "FisherRao_uncertainty": -0.6834871447554477, "AttentionScore (layer=None)": 773.078857421875, "RAUQ": 1.7524072004788627, "RAUQ (entropy)": -1.3077933815595584, "CSL": 0.28291475772857666, "BoostedProbSequence": -0.9175910949707031}},
    {"index": 403, "uncertainty": {"MaximumSequenceProbability": 1.0845615863800049, "Perplexity": 0.2711403965950012, "MeanTokenEntropy": 0.3549065589904785, "MeanPointwiseMutualInformation": -15.885109901428223, "SelfCertainty": -19.97455659696388, "MeanConditionalPointwiseMutualInformation": -11.987953186035156, "RenyiNeg_uncertainty": -3.566591501235962, "FisherRao_uncertainty": -0.8843143706286671, "AttentionScore (layer=None)": 731.8477172851562, "RAUQ": 2.2170113983518425, "RAUQ (entropy)": -1.3112232314870438, "CSL": 0.04074884578585625, "BoostedProbSequence": -0.9992177486419678}},
    {"index": 404, "uncertainty": {"MaximumSequenceProbability": 0.08140045404434204, "Perplexity": 0.027133485302329063, "MeanTokenEntropy": 0.0967041626572609, "MeanPointwiseMutualInformation": -15.014533042907715, "SelfCertainty": -23.610673896361664, "MeanConditionalPointwiseMutualInformation": 0.027133485302329063, "RenyiNeg_uncertainty": -4.998462200164795, "FisherRao_uncertainty": -0.9095905085244169, "AttentionScore (layer=None)": 753.4635620117188, "RAUQ": 1.8299540368753293, "RAUQ (entropy)": -1.3528571443451587, "CSL": 0.0023984508588910103, "BoostedProbSequence": -0.9991639256477356}},
    {"index": 405, "uncertainty": {"MaximumSequenceProbability": 3.140117645263672, "Perplexity": 0.6280235052108765, "MeanTokenEntropy": 1.8437397480010986, "MeanPointwiseMutualInformation": -14.996975898742676, "SelfCertainty": -15.261773927896495, "MeanConditionalPointwiseMutualInformation": -35.0020751953125, "RenyiNeg_uncertainty": -2.5317649841308594, "FisherRao_uncertainty": -0.731887194585665, "AttentionScore (layer=None)": 714.8192749023438, "RAUQ": 2.5814287363095634, "RAUQ (entropy)": -1.1367501591969624, "CSL": 0.4536121189594269, "BoostedProbSequence": -0.8457380533218384}},
    {"index": 406, "uncertainty": {"MaximumSequenceProbability": 1.5825977325439453, "Perplexity": 0.5275325775146484, "MeanTokenEntropy": 0.7595239281654358, "MeanPointwiseMutualInformation": -18.889135360717773, "SelfCertainty": -14.99859618334897, "MeanConditionalPointwiseMutualInformation": -18.967050552368164, "RenyiNeg_uncertainty": -2.033021926879883, "FisherRao_uncertainty": -0.7462572111980528, "AttentionScore (layer=None)": 745.1450805664062, "RAUQ": 2.434782606751212, "RAUQ (entropy)": -1.2955634339722, "CSL": 0.08067841082811356, "BoostedProbSequence": -0.9752545356750488}},
    {"index": 407, "uncertainty": {"MaximumSequenceProbability": 9.897384643554688, "Perplexity": 0.4948692321777344, "MeanTokenEntropy": 0.8622072339057922, "MeanPointwiseMutualInformation": -13.458256721496582, "SelfCertainty": -19.83219610044289, "MeanConditionalPointwiseMutualInformation": -36.259918212890625, "RenyiNeg_uncertainty": -3.8279261589050293, "FisherRao_uncertainty": -0.8626334404060323, "AttentionScore (layer=None)": 776.9515991210938, "RAUQ": 2.8256899057011737, "RAUQ (entropy)": -1.2115958507972686, "CSL": 0.2148289829492569, "BoostedProbSequence": -0.9289637804031372}},
    {"index": 408, "uncertainty": {"MaximumSequenceProbability": 1.4151240587234497, "Perplexity": 0.4717080295085907, "MeanTokenEntropy": 0.37212178111076355, "MeanPointwiseMutualInformation": -16.903291702270508, "SelfCertainty": -17.94780158190854, "MeanConditionalPointwiseMutualInformation": 0.4717080295085907, "RenyiNeg_uncertainty": -2.906146287918091, "FisherRao_uncertainty": -0.8288601411277638, "AttentionScore (layer=None)": 701.428466796875, "RAUQ": 2.404963330020207, "RAUQ (entropy)": -1.3327567285643043, "CSL": 0.23103561997413635, "BoostedProbSequence": -0.9752449989318848}},
    {"index": 409, "uncertainty": {"MaximumSequenceProbability": 1.1985225677490234, "Perplexity": 0.1997537612915039, "MeanTokenEntropy": 0.6094997525215149, "MeanPointwiseMutualInformation": -24.112747192382812, "SelfCertainty": -18.80167547056007, "MeanConditionalPointwiseMutualInformation": -40.36397933959961, "RenyiNeg_uncertainty": -3.550325393676758, "FisherRao_uncertainty": -0.8178137956638319, "AttentionScore (layer=None)": 750.5509643554688, "RAUQ": 2.38526910215048, "RAUQ (entropy)": -1.2692688648414414, "CSL": 0.0834265872836113, "BoostedProbSequence": -0.9514772295951843}},
    {"index": 410, "uncertainty": {"MaximumSequenceProbability": 8.596266746520996, "Perplexity": 0.42981332540512085, "MeanTokenEntropy": 0.7770122289657593, "MeanPointwiseMutualInformation": -13.349873542785645, "SelfCertainty": -22.724722250192645, "MeanConditionalPointwiseMutualInformation": -24.920644760131836, "RenyiNeg_uncertainty": -4.868939399719238, "FisherRao_uncertainty": -0.8750513595738711, "AttentionScore (layer=None)": 821.1630249023438, "RAUQ": 2.7622377169921326, "RAUQ (entropy)": -1.2148527105776497, "CSL": 0.22869083285331726, "BoostedProbSequence": -0.9309436082839966}},
    {"index": 411, "uncertainty": {"MaximumSequenceProbability": 0.400095671415329, "Perplexity": 0.10002391785383224, "MeanTokenEntropy": 0.28504443168640137, "MeanPointwiseMutualInformation": -20.806224822998047, "SelfCertainty": -19.89259639570045, "MeanConditionalPointwiseMutualInformation": -40.50119400024414, "RenyiNeg_uncertainty": -3.5704617500305176, "FisherRao_uncertainty": -0.8672666308191597, "AttentionScore (layer=None)": 697.6930541992188, "RAUQ": 2.039822572754697, "RAUQ (entropy)": -1.3168783632669783, "CSL": 0.02303582802414894, "BoostedProbSequence": -0.9970556497573853}},
    {"index": 412, "uncertainty": {"MaximumSequenceProbability": 0.2418796867132187, "Perplexity": 0.08062656223773956, "MeanTokenEntropy": 0.36704087257385254, "MeanPointwiseMutualInformation": -16.75270652770996, "SelfCertainty": -15.164244325845715, "MeanConditionalPointwiseMutualInformation": 0.08062656223773956, "RenyiNeg_uncertainty": -1.8901052474975586, "FisherRao_uncertainty": -0.7314576088606933, "AttentionScore (layer=None)": 710.0780029296875, "RAUQ": 1.8656876770515072, "RAUQ (entropy)": -1.3292967398351876, "CSL": 0.028633426874876022, "BoostedProbSequence": -0.986454963684082}},
    {"index": 413, "uncertainty": {"MaximumSequenceProbability": 3.828029155731201, "Perplexity": 0.6380048394203186, "MeanTokenEntropy": 1.0055179595947266, "MeanPointwiseMutualInformation": -25.466161727905273, "SelfCertainty": -15.801048906534191, "MeanConditionalPointwiseMutualInformation": -53.94682693481445, "RenyiNeg_uncertainty": -2.356449842453003, "FisherRao_uncertainty": -0.778779664066033, "AttentionScore (layer=None)": 714.69775390625, "RAUQ": 2.8634093235553415, "RAUQ (entropy)": -1.2270581529265727, "CSL": 0.1369737833738327, "BoostedProbSequence": -0.9267192482948303}},
    {"index": 414, "uncertainty": {"MaximumSequenceProbability": 0.0002019304083660245, "Perplexity": 6.731013854732737e-05, "MeanTokenEntropy": 0.0007901456556282938, "MeanPointwiseMutualInformation": -17.66659927368164, "SelfCertainty": -21.078822445759453, "MeanConditionalPointwiseMutualInformation": 6.731013854732737e-05, "RenyiNeg_uncertainty": -3.856682062149048, "FisherRao_uncertainty": -0.8946511117855148, "AttentionScore (layer=None)": 710.8518676757812, "RAUQ": 1.7533519122544465, "RAUQ (entropy)": -1.3638657565993868, "CSL": 2.8667403967119753e-05, "BoostedProbSequence": -0.9999327063560486}},
    {"index": 415, "uncertainty": {"MaximumSequenceProbability": 0.6603127121925354, "Perplexity": 0.11005211621522903, "MeanTokenEntropy": 0.4009980261325836, "MeanPointwiseMutualInformation": -22.57744789123535, "SelfCertainty": -18.592822066832856, "MeanConditionalPointwiseMutualInformation": -8.962428092956543, "RenyiNeg_uncertainty": -3.286728858947754, "FisherRao_uncertainty": -0.8099788224131492, "AttentionScore (layer=None)": 726.561279296875, "RAUQ": 2.3224996982901973, "RAUQ (entropy)": -1.2826842261437044, "CSL": 0.0404578298330307, "BoostedProbSequence": -0.9793577790260315}},
    {"index": 416, "uncertainty": {"MaximumSequenceProbability": 0.13636010885238647, "Perplexity": 0.027272021397948265, "MeanTokenEntropy": 0.19273334741592407, "MeanPointwiseMutualInformation": -18.14772605895996, "SelfCertainty": -14.648915346353528, "MeanConditionalPointwiseMutualInformation": -29.574504852294922, "RenyiNeg_uncertainty": -1.9152288436889648, "FisherRao_uncertainty": -0.7042340698635181, "AttentionScore (layer=None)": 726.700927734375, "RAUQ": 2.2259788515626826, "RAUQ (entropy)": -1.3076824682121808, "CSL": 0.006964005995541811, "BoostedProbSequence": -0.9836810231208801}},
    {"index": 417, "uncertainty": {"MaximumSequenceProbability": 0.08472898602485657, "Perplexity": 0.016945797950029373, "MeanTokenEntropy": 0.061730802059173584, "MeanPointwiseMutualInformation": -13.002584457397461, "SelfCertainty": -30.040450533121106, "MeanConditionalPointwiseMutualInformation": -12.489579200744629, "RenyiNeg_uncertainty": -7.831960201263428, "FisherRao_uncertainty": -0.96246196123725, "AttentionScore (layer=None)": 724.9114990234375, "RAUQ": 1.85821644500272, "RAUQ (entropy)": -1.3586506866406216, "CSL": 0.003484567627310753, "BoostedProbSequence": -0.998835563659668}},
    {"index": 418, "uncertainty": {"MaximumSequenceProbability": 2.7928497791290283, "Perplexity": 0.5585699677467346, "MeanTokenEntropy": 1.4775313138961792, "MeanPointwiseMutualInformation": -14.778928756713867, "SelfCertainty": -19.926011903970714, "MeanConditionalPointwiseMutualInformation": -23.959617614746094, "RenyiNeg_uncertainty": -4.2758469581604, "FisherRao_uncertainty": -0.8043252991680669, "AttentionScore (layer=None)": 729.3701782226562, "RAUQ": 2.5115223561508495, "RAUQ (entropy)": -1.1498740301600994, "CSL": 0.426022469997406, "BoostedProbSequence": -0.8090368509292603}},
    {"index": 419, "uncertainty": {"MaximumSequenceProbability": 0.0013461990747600794, "Perplexity": 0.00033654976869001985, "MeanTokenEntropy": 0.003340659663081169, "MeanPointwiseMutualInformation": -16.312164306640625, "SelfCertainty": -21.89860168287086, "MeanConditionalPointwiseMutualInformation": 0.00033654976869001985, "RenyiNeg_uncertainty": -4.280749320983887, "FisherRao_uncertainty": -0.9066150979695555, "AttentionScore (layer=None)": 708.6546020507812, "RAUQ": 2.0355129814055415, "RAUQ (entropy)": -1.3418078261267152, "CSL": 9.148215758614242e-05, "BoostedProbSequence": -0.9996635913848877}},
    {"index": 420, "uncertainty": {"MaximumSequenceProbability": 0.06591163575649261, "Perplexity": 0.013182327151298523, "MeanTokenEntropy": 0.07569281756877899, "MeanPointwiseMutualInformation": -15.12431812286377, "SelfCertainty": -21.40439019986915, "MeanConditionalPointwiseMutualInformation": -13.123167037963867, "RenyiNeg_uncertainty": -4.16220235824585, "FisherRao_uncertainty": -0.8868056068164736, "AttentionScore (layer=None)": 826.861572265625, "RAUQ": 2.0127962265255444, "RAUQ (entropy)": -1.3297529182059336, "CSL": 0.002556747291237116, "BoostedProbSequence": -0.9946451187133789}},
    {"index": 421, "uncertainty": {"MaximumSequenceProbability": 0.6790875196456909, "Perplexity": 0.22636251151561737, "MeanTokenEntropy": 0.35251688957214355, "MeanPointwiseMutualInformation": -14.356971740722656, "SelfCertainty": -20.19273121345965, "MeanConditionalPointwiseMutualInformation": -12.969971656799316, "RenyiNeg_uncertainty": -3.6051530838012695, "FisherRao_uncertainty": -0.8882077526622223, "AttentionScore (layer=None)": 756.5143432617188, "RAUQ": 2.088851291061059, "RAUQ (entropy)": -1.339850524354096, "CSL": 0.03072255849838257, "BoostedProbSequence": -0.9961239695549011}},
    {"index": 422, "uncertainty": {"MaximumSequenceProbability": 0.3002758026123047, "Perplexity": 0.05004596710205078, "MeanTokenEntropy": 0.16500212252140045, "MeanPointwiseMutualInformation": -20.991621017456055, "SelfCertainty": -22.804089220254895, "MeanConditionalPointwiseMutualInformation": 0.05004596710205078, "RenyiNeg_uncertainty": -4.747768402099609, "FisherRao_uncertainty": -0.8923466829886423, "AttentionScore (layer=None)": 735.3599243164062, "RAUQ": 2.256085504283782, "RAUQ (entropy)": -1.3014245575465337, "CSL": 0.009742935188114643, "BoostedProbSequence": -0.9937406182289124}},
    {"index": 423, "uncertainty": {"MaximumSequenceProbability": 1.557174563407898, "Perplexity": 0.31143492460250854, "MeanTokenEntropy": 0.503538191318512, "MeanPointwiseMutualInformation": -19.18856430053711, "SelfCertainty": -16.596576555459972, "MeanConditionalPointwiseMutualInformation": -23.981815338134766, "RenyiNeg_uncertainty": -2.496955394744873, "FisherRao_uncertainty": -0.7943877974033051, "AttentionScore (layer=None)": 785.4500732421875, "RAUQ": 2.474867060768724, "RAUQ (entropy)": -1.2834770220386784, "CSL": 0.05800165608525276, "BoostedProbSequence": -0.9721981287002563}},
    {"index": 424, "uncertainty": {"MaximumSequenceProbability": 3.8721446990966797, "Perplexity": 0.7744289636611938, "MeanTokenEntropy": 2.3357911109924316, "MeanPointwiseMutualInformation": -16.900569915771484, "SelfCertainty": -10.799986894815442, "MeanConditionalPointwiseMutualInformation": -36.205299377441406, "RenyiNeg_uncertainty": -1.3063971996307373, "FisherRao_uncertainty": -0.6336901048042284, "AttentionScore (layer=None)": 743.7584838867188, "RAUQ": 2.7771155991253993, "RAUQ (entropy)": -1.0974034894687854, "CSL": 0.14501053094863892, "BoostedProbSequence": -0.742556095123291}},
    {"index": 425, "uncertainty": {"MaximumSequenceProbability": 0.0433817021548748, "Perplexity": 0.014460567384958267, "MeanTokenEntropy": 0.077414870262146, "MeanPointwiseMutualInformation": -14.985539436340332, "SelfCertainty": -21.25931230375099, "MeanConditionalPointwiseMutualInformation": -22.329330444335938, "RenyiNeg_uncertainty": -3.9868004322052, "FisherRao_uncertainty": -0.8922402104502023, "AttentionScore (layer=None)": 739.9525146484375, "RAUQ": 1.713239721219301, "RAUQ (entropy)": -1.3718861184346935, "CSL": 0.004419622011482716, "BoostedProbSequence": -0.9993442893028259}},
    {"index": 426, "uncertainty": {"MaximumSequenceProbability": 0.17317602038383484, "Perplexity": 0.03463520482182503, "MeanTokenEntropy": 0.16247013211250305, "MeanPointwiseMutualInformation": -17.24036407470703, "SelfCertainty": -19.01135392972755, "MeanConditionalPointwiseMutualInformation": -13.011739730834961, "RenyiNeg_uncertainty": -3.2099997997283936, "FisherRao_uncertainty": -0.8367753057085212, "AttentionScore (layer=None)": 731.37060546875, "RAUQ": 2.099208216121444, "RAUQ (entropy)": -1.31845874730667, "CSL": 0.0045009879395365715, "BoostedProbSequence": -0.9950758218765259}},
    {"index": 427, "uncertainty": {"MaximumSequenceProbability": 1.6810071468353271, "Perplexity": 0.4202517867088318, "MeanTokenEntropy": 0.5260894298553467, "MeanPointwiseMutualInformation": -17.970373153686523, "SelfCertainty": -14.542026193826672, "MeanConditionalPointwiseMutualInformation": -30.227481842041016, "RenyiNeg_uncertainty": -1.7681891918182373, "FisherRao_uncertainty": -0.7222345301898024, "AttentionScore (layer=None)": 726.9734497070312, "RAUQ": 2.4813224007305625, "RAUQ (entropy)": -1.3016184175972647, "CSL": 0.11916445195674896, "BoostedProbSequence": -0.9772261381149292}},
    {"index": 428, "uncertainty": {"MaximumSequenceProbability": 3.268002510070801, "Perplexity": 0.4668574929237366, "MeanTokenEntropy": 0.8201876282691956, "MeanPointwiseMutualInformation": -23.122426986694336, "SelfCertainty": -17.649240849021634, "MeanConditionalPointwiseMutualInformation": -59.559322357177734, "RenyiNeg_uncertainty": -2.9737226963043213, "FisherRao_uncertainty": -0.8159237279142074, "AttentionScore (layer=None)": 803.1256713867188, "RAUQ": 2.5910171369081576, "RAUQ (entropy)": -1.244033993327914, "CSL": 0.05940813943743706, "BoostedProbSequence": -0.9506958723068237}},
    {"index": 429, "uncertainty": {"MaximumSequenceProbability": 1.213541865348816, "Perplexity": 0.303385466337204, "MeanTokenEntropy": 1.1672923564910889, "MeanPointwiseMutualInformation": -18.540363311767578, "SelfCertainty": -12.362111242502209, "MeanConditionalPointwiseMutualInformation": -35.349212646484375, "RenyiNeg_uncertainty": -1.4609222412109375, "FisherRao_uncertainty": -0.6573124948772866, "AttentionScore (layer=None)": 735.5906372070312, "RAUQ": 2.3681836385885013, "RAUQ (entropy)": -1.2273088883445098, "CSL": 0.05960435792803764, "BoostedProbSequence": -0.9118928909301758}},
    {"index": 430, "uncertainty": {"MaximumSequenceProbability": 1.9168388843536377, "Perplexity": 0.4792097210884094, "MeanTokenEntropy": 1.8707889318466187, "MeanPointwiseMutualInformation": -14.489540100097656, "SelfCertainty": -14.998405607431408, "MeanConditionalPointwiseMutualInformation": -8.7432279586792, "RenyiNeg_uncertainty": -2.7414605617523193, "FisherRao_uncertainty": -0.7357439669605992, "AttentionScore (layer=None)": 710.3685302734375, "RAUQ": 2.5418954235783406, "RAUQ (entropy)": -1.1474310056101338, "CSL": 0.08504432439804077, "BoostedProbSequence": -0.7779397368431091}},
    {"index": 431, "uncertainty": {"MaximumSequenceProbability": 2.2637643814086914, "Perplexity": 0.2829705476760864, "MeanTokenEntropy": 0.6307657361030579, "MeanPointwiseMutualInformation": -26.342029571533203, "SelfCertainty": -15.785070093362805, "MeanConditionalPointwiseMutualInformation": -42.06151580810547, "RenyiNeg_uncertainty": -2.3123621940612793, "FisherRao_uncertainty": -0.7566961259550538, "AttentionScore (layer=None)": 777.519775390625, "RAUQ": 2.3438054495663008, "RAUQ (entropy)": -1.267221753689748, "CSL": 0.04234226047992706, "BoostedProbSequence": -0.9630000591278076}},
    {"index": 432, "uncertainty": {"MaximumSequenceProbability": 1.1080247163772583, "Perplexity": 0.2770061790943146, "MeanTokenEntropy": 0.3717053234577179, "MeanPointwiseMutualInformation": -18.78549575805664, "SelfCertainty": -15.34681526014137, "MeanConditionalPointwiseMutualInformation": -16.255897521972656, "RenyiNeg_uncertainty": -1.956446647644043, "FisherRao_uncertainty": -0.7476094507300741, "AttentionScore (layer=None)": 724.7073364257812, "RAUQ": 2.265623171621307, "RAUQ (entropy)": -1.3145406210380157, "CSL": 0.1301831603050232, "BoostedProbSequence": -0.9799647331237793}},
    {"index": 433, "uncertainty": {"MaximumSequenceProbability": 1.0095279216766357, "Perplexity": 0.25238198041915894, "MeanTokenEntropy": 0.65663743019104, "MeanPointwiseMutualInformation": -14.466367721557617, "SelfCertainty": -19.94480338880348, "MeanConditionalPointwiseMutualInformation": -20.32940101623535, "RenyiNeg_uncertainty": -3.726259708404541, "FisherRao_uncertainty": -0.8386590328412963, "AttentionScore (layer=None)": 745.8456420898438, "RAUQ": 2.269720653269286, "RAUQ (entropy)": -1.2815653845336379, "CSL": 0.08082380145788193, "BoostedProbSequence": -0.995163083076477}},
    {"index": 434, "uncertainty": {"MaximumSequenceProbability": 0.9973686337471008, "Perplexity": 0.2493421584367752, "MeanTokenEntropy": 0.5191521048545837, "MeanPointwiseMutualInformation": -17.969406127929688, "SelfCertainty": -17.622317941873547, "MeanConditionalPointwiseMutualInformation": -16.6209716796875, "RenyiNeg_uncertainty": -2.773162841796875, "FisherRao_uncertainty": -0.822342663377132, "AttentionScore (layer=None)": 734.7178344726562, "RAUQ": 2.3224530857217567, "RAUQ (entropy)": -1.2924902193432204, "CSL": 0.051360487937927246, "BoostedProbSequence": -0.9851014614105225}},
    {"index": 435, "uncertainty": {"MaximumSequenceProbability": 0.7126526236534119, "Perplexity": 0.23755086958408356, "MeanTokenEntropy": 0.8893405795097351, "MeanPointwiseMutualInformation": -16.137449264526367, "SelfCertainty": -12.712783805419283, "MeanConditionalPointwiseMutualInformation": -20.00682258605957, "RenyiNeg_uncertainty": -1.3727102279663086, "FisherRao_uncertainty": -0.6604311806316329, "AttentionScore (layer=None)": 706.1240234375, "RAUQ": 2.0217262118749204, "RAUQ (entropy)": -1.2818722713486745, "CSL": 0.04671119526028633, "BoostedProbSequence": -0.9367875456809998}},
    {"index": 436, "uncertainty": {"MaximumSequenceProbability": 5.141645908355713, "Perplexity": 0.8569409847259521, "MeanTokenEntropy": 1.918017029762268, "MeanPointwiseMutualInformation": -21.66389274597168, "SelfCertainty": -13.790849995503104, "MeanConditionalPointwiseMutualInformation": -47.50462341308594, "RenyiNeg_uncertainty": -2.017965316772461, "FisherRao_uncertainty": -0.7365328027658302, "AttentionScore (layer=None)": 744.0863647460938, "RAUQ": 2.8652530613414156, "RAUQ (entropy)": -1.1356376332512164, "CSL": 0.2118348777294159, "BoostedProbSequence": -0.8403251767158508}},
    {"index": 437, "uncertainty": {"MaximumSequenceProbability": 1.3522065877914429, "Perplexity": 0.45073553919792175, "MeanTokenEntropy": 0.9709065556526184, "MeanPointwiseMutualInformation": -17.882596969604492, "SelfCertainty": -18.179727546264008, "MeanConditionalPointwiseMutualInformation": -22.342931747436523, "RenyiNeg_uncertainty": -3.3523311614990234, "FisherRao_uncertainty": -0.8243425328406339, "AttentionScore (layer=None)": 708.6090087890625, "RAUQ": 2.38299937764124, "RAUQ (entropy)": -1.2729666638965011, "CSL": 0.0664544329047203, "BoostedProbSequence": -0.9157492518424988}},
    {"index": 438, "uncertainty": {"MaximumSequenceProbability": 0.002787628211081028, "Perplexity": 0.000929209403693676, "MeanTokenEntropy": 0.007947363890707493, "MeanPointwiseMutualInformation": -17.12407112121582, "SelfCertainty": -20.309998822102227, "MeanConditionalPointwiseMutualInformation": 0.000929209403693676, "RenyiNeg_uncertainty": -3.6380722522735596, "FisherRao_uncertainty": -0.8464966303435723, "AttentionScore (layer=None)": 702.3919067382812, "RAUQ": 1.7599354637730737, "RAUQ (entropy)": -1.3643961959616746, "CSL": 0.001175719778984785, "BoostedProbSequence": -0.9990713596343994}},
    {"index": 439, "uncertainty": {"MaximumSequenceProbability": 2.098618268966675, "Perplexity": 0.6995394229888916, "MeanTokenEntropy": 0.8863246440887451, "MeanPointwiseMutualInformation": -17.425460815429688, "SelfCertainty": -17.494738888630547, "MeanConditionalPointwiseMutualInformation": -26.143003463745117, "RenyiNeg_uncertainty": -2.9119465351104736, "FisherRao_uncertainty": -0.8105426787432893, "AttentionScore (layer=None)": 706.98046875, "RAUQ": 2.1252915538923682, "RAUQ (entropy)": -1.2940298686558624, "CSL": 0.11880230903625488, "BoostedProbSequence": -0.9358344078063965}},
    {"index": 440, "uncertainty": {"MaximumSequenceProbability": 0.9905767440795898, "Perplexity": 0.3301922380924225, "MeanTokenEntropy": 0.25025710463523865, "MeanPointwiseMutualInformation": -17.04480743408203, "SelfCertainty": -22.581926973550793, "MeanConditionalPointwiseMutualInformation": 0.3301922380924225, "RenyiNeg_uncertainty": -4.691137790679932, "FisherRao_uncertainty": -0.9150254051645076, "AttentionScore (layer=None)": 746.8164672851562, "RAUQ": 2.2508468844663776, "RAUQ (entropy)": -1.3404638280254324, "CSL": 0.12400921434164047, "BoostedProbSequence": -0.9987807869911194}},
    {"index": 441, "uncertainty": {"MaximumSequenceProbability": 1.3923803567886353, "Perplexity": 0.4641267955303192, "MeanTokenEntropy": 0.8307883143424988, "MeanPointwiseMutualInformation": -17.327539443969727, "SelfCertainty": -17.295456560342785, "MeanConditionalPointwiseMutualInformation": -21.279830932617188, "RenyiNeg_uncertainty": -2.7170751094818115, "FisherRao_uncertainty": -0.8009341052220522, "AttentionScore (layer=None)": 769.751708984375, "RAUQ": 2.034379308653553, "RAUQ (entropy)": -1.2889756298849484, "CSL": 0.08023680746555328, "BoostedProbSequence": -0.9474892616271973}},
    {"index": 442, "uncertainty": {"MaximumSequenceProbability": 0.023598559200763702, "Perplexity": 0.005899639800190926, "MeanTokenEntropy": 0.03410519286990166, "MeanPointwiseMutualInformation": -14.306600570678711, "SelfCertainty": -21.68983236142921, "MeanConditionalPointwiseMutualInformation": -12.365662574768066, "RenyiNeg_uncertainty": -4.199848175048828, "FisherRao_uncertainty": -0.8809367958622265, "AttentionScore (layer=None)": 725.942626953125, "RAUQ": 2.007041989766317, "RAUQ (entropy)": -1.3405849847329563, "CSL": 0.000855885271448642, "BoostedProbSequence": -0.9986396431922913}},
    {"index": 443, "uncertainty": {"MaximumSequenceProbability": 0.22868789732456207, "Perplexity": 0.045737579464912415, "MeanTokenEntropy": 0.14203575253486633, "MeanPointwiseMutualInformation": -17.10426139831543, "SelfCertainty": -23.10048738309669, "MeanConditionalPointwiseMutualInformation": 0.045737579464912415, "RenyiNeg_uncertainty": -4.995626926422119, "FisherRao_uncertainty": -0.915364532835717, "AttentionScore (layer=None)": 727.8981323242188, "RAUQ": 2.1655586834065783, "RAUQ (entropy)": -1.3167275698025724, "CSL": 0.007710547652095556, "BoostedProbSequence": -0.9980138540267944}},
    {"index": 444, "uncertainty": {"MaximumSequenceProbability": 1.6119216680526733, "Perplexity": 0.08059608191251755, "MeanTokenEntropy": 0.2135554850101471, "MeanPointwiseMutualInformation": -18.129756927490234, "SelfCertainty": -25.585573824136738, "MeanConditionalPointwiseMutualInformation": -16.677248001098633, "RenyiNeg_uncertainty": -5.826781272888184, "FisherRao_uncertainty": -0.8942242887088497, "AttentionScore (layer=None)": 794.601806640625, "RAUQ": 2.475940925761318, "RAUQ (entropy)": -1.2754760169209738, "CSL": 0.15643800795078278, "BoostedProbSequence": -0.9918610453605652}},
    {"index": 445, "uncertainty": {"MaximumSequenceProbability": 3.0852556228637695, "Perplexity": 0.7713139057159424, "MeanTokenEntropy": 1.132103681564331, "MeanPointwiseMutualInformation": -13.94743537902832, "SelfCertainty": -14.63696304151344, "MeanConditionalPointwiseMutualInformation": -16.77381134033203, "RenyiNeg_uncertainty": -1.9142262935638428, "FisherRao_uncertainty": -0.7427862917646662, "AttentionScore (layer=None)": 829.6390380859375, "RAUQ": 2.9217791936508526, "RAUQ (entropy)": -1.2243518999106717, "CSL": 0.16127583384513855, "BoostedProbSequence": -0.8995977640151978}},
    {"index": 446, "uncertainty": {"MaximumSequenceProbability": 0.2789476811885834, "Perplexity": 0.09298256039619446, "MeanTokenEntropy": 0.368608683347702, "MeanPointwiseMutualInformation": -15.365351676940918, "SelfCertainty": -14.352064760416027, "MeanConditionalPointwiseMutualInformation": -20.001434326171875, "RenyiNeg_uncertainty": -1.674059510231018, "FisherRao_uncertainty": -0.7078192775653949, "AttentionScore (layer=None)": 754.2078857421875, "RAUQ": 1.8531614280822608, "RAUQ (entropy)": -1.3379752509041798, "CSL": 0.010770197957754135, "BoostedProbSequence": -0.9826563000679016}},
    {"index": 447, "uncertainty": {"MaximumSequenceProbability": 2.6663296222686768, "Perplexity": 0.6665824055671692, "MeanTokenEntropy": 1.249000906944275, "MeanPointwiseMutualInformation": -16.911542892456055, "SelfCertainty": -14.371039541452404, "MeanConditionalPointwiseMutualInformation": -9.736777305603027, "RenyiNeg_uncertainty": -1.7719204425811768, "FisherRao_uncertainty": -0.7164946125758358, "AttentionScore (layer=None)": 710.4822998046875, "RAUQ": 2.1652328373824443, "RAUQ (entropy)": -1.2144361406477397, "CSL": 0.0967104583978653, "BoostedProbSequence": -0.7981970310211182}},
    {"index": 448, "uncertainty": {"MaximumSequenceProbability": 0.24312427639961243, "Perplexity": 0.08104142546653748, "MeanTokenEntropy": 0.2958053946495056, "MeanPointwiseMutualInformation": -17.502290725708008, "SelfCertainty": -19.92005728869565, "MeanConditionalPointwiseMutualInformation": 0.08104142546653748, "RenyiNeg_uncertainty": -3.7475340366363525, "FisherRao_uncertainty": -0.8460648131247712, "AttentionScore (layer=None)": 716.1181640625, "RAUQ": 1.8907395252727341, "RAUQ (entropy)": -1.3414264252148094, "CSL": 0.023511119186878204, "BoostedProbSequence": -0.9770874381065369}},
    {"index": 449, "uncertainty": {"MaximumSequenceProbability": 1.5083050727844238, "Perplexity": 0.30166101455688477, "MeanTokenEntropy": 0.23152711987495422, "MeanPointwiseMutualInformation": -18.92333984375, "SelfCertainty": -21.045038088052745, "MeanConditionalPointwiseMutualInformation": -11.08017635345459, "RenyiNeg_uncertainty": -4.049944877624512, "FisherRao_uncertainty": -0.8700930725888053, "AttentionScore (layer=None)": 722.2217407226562, "RAUQ": 2.4266412148380128, "RAUQ (entropy)": -1.321884794393486, "CSL": 0.046140141785144806, "BoostedProbSequence": -0.9938066601753235}},
    {"index": 450, "uncertainty": {"MaximumSequenceProbability": 2.643366813659668, "Perplexity": 0.5286733508110046, "MeanTokenEntropy": 1.7856757640838623, "MeanPointwiseMutualInformation": -15.708826065063477, "SelfCertainty": -12.078348787515637, "MeanConditionalPointwiseMutualInformation": -37.21583938598633, "RenyiNeg_uncertainty": -1.5255094766616821, "FisherRao_uncertainty": -0.674719089634739, "AttentionScore (layer=None)": 768.5499267578125, "RAUQ": 2.7021569661765383, "RAUQ (entropy)": -1.152318887644157, "CSL": 0.13642209768295288, "BoostedProbSequence": -0.7835663557052612}},
    {"index": 451, "uncertainty": {"MaximumSequenceProbability": 1.0902817249298096, "Perplexity": 0.18171362578868866, "MeanTokenEntropy": 0.5657190680503845, "MeanPointwiseMutualInformation": -23.047454833984375, "SelfCertainty": -15.77479361682065, "MeanConditionalPointwiseMutualInformation": -49.3795166015625, "RenyiNeg_uncertainty": -2.2004354000091553, "FisherRao_uncertainty": -0.7578250490324546, "AttentionScore (layer=None)": 737.5695190429688, "RAUQ": 2.3763814503267797, "RAUQ (entropy)": -1.2687168488509317, "CSL": 0.0617552176117897, "BoostedProbSequence": -0.9458022117614746}},
    {"index": 452, "uncertainty": {"MaximumSequenceProbability": 0.000755856279283762, "Perplexity": 0.0001889640698209405, "MeanTokenEntropy": 0.0018609381513670087, "MeanPointwiseMutualInformation": -17.34356117248535, "SelfCertainty": -27.060060175149914, "MeanConditionalPointwiseMutualInformation": 0.0001889640698209405, "RenyiNeg_uncertainty": -6.031572341918945, "FisherRao_uncertainty": -0.9334773040110194, "AttentionScore (layer=None)": 707.9963989257812, "RAUQ": 1.9844078622612775, "RAUQ (entropy)": -1.3462566847337412, "CSL": 4.083854582859203e-05, "BoostedProbSequence": -0.9998111128807068}},
    {"index": 453, "uncertainty": {"MaximumSequenceProbability": 0.0007733412203378975, "Perplexity": 0.00025778039707802236, "MeanTokenEntropy": 0.0022860325407236814, "MeanPointwiseMutualInformation": -18.416410446166992, "SelfCertainty": -22.47920353401629, "MeanConditionalPointwiseMutualInformation": 0.00025778039707802236, "RenyiNeg_uncertainty": -4.48736047744751, "FisherRao_uncertainty": -0.914321050416066, "AttentionScore (layer=None)": 714.4420776367188, "RAUQ": 1.9133516783281777, "RAUQ (entropy)": -1.3572112223452528, "CSL": 6.13137090113014e-05, "BoostedProbSequence": -0.999742329120636}},
    {"index": 454, "uncertainty": {"MaximumSequenceProbability": 0.320334792137146, "Perplexity": 0.10677826404571533, "MeanTokenEntropy": 0.3908735513687134, "MeanPointwiseMutualInformation": -16.643220901489258, "SelfCertainty": -14.273327501504895, "MeanConditionalPointwiseMutualInformation": -22.087053298950195, "RenyiNeg_uncertainty": -1.5481576919555664, "FisherRao_uncertainty": -0.6850261861829874, "AttentionScore (layer=None)": 748.9163208007812, "RAUQ": 1.8944654448889677, "RAUQ (entropy)": -1.3282948515762723, "CSL": 0.018913768231868744, "BoostedProbSequence": -0.9929984211921692}},
    {"index": 455, "uncertainty": {"MaximumSequenceProbability": 2.556349515914917, "Perplexity": 0.5112699270248413, "MeanTokenEntropy": 1.128178596496582, "MeanPointwiseMutualInformation": -16.98872947692871, "SelfCertainty": -15.172708376138683, "MeanConditionalPointwiseMutualInformation": -21.172704696655273, "RenyiNeg_uncertainty": -2.235172748565674, "FisherRao_uncertainty": -0.7525514506772766, "AttentionScore (layer=None)": 853.4978637695312, "RAUQ": 2.6766224382073753, "RAUQ (entropy)": -1.2231546808752354, "CSL": 0.061449382454156876, "BoostedProbSequence": -0.9096648097038269}},
    {"index": 456, "uncertainty": {"MaximumSequenceProbability": 0.24068579077720642, "Perplexity": 0.060171447694301605, "MeanTokenEntropy": 0.2545718252658844, "MeanPointwiseMutualInformation": -17.189828872680664, "SelfCertainty": -20.50811019727516, "MeanConditionalPointwiseMutualInformation": -14.898172378540039, "RenyiNeg_uncertainty": -3.9410269260406494, "FisherRao_uncertainty": -0.8499550427711257, "AttentionScore (layer=None)": 729.5062866210938, "RAUQ": 2.094214051763819, "RAUQ (entropy)": -1.317871368695874, "CSL": 0.013538459315896034, "BoostedProbSequence": -0.9898503422737122}},
    {"index": 457, "uncertainty": {"MaximumSequenceProbability": 2.1538889408111572, "Perplexity": 0.5384722352027893, "MeanTokenEntropy": 1.1053811311721802, "MeanPointwiseMutualInformation": -20.711528778076172, "SelfCertainty": -13.128775747507092, "MeanConditionalPointwiseMutualInformation": -41.07496643066406, "RenyiNeg_uncertainty": -1.6120631694793701, "FisherRao_uncertainty": -0.6906369572563854, "AttentionScore (layer=None)": 730.447509765625, "RAUQ": 2.6518376081184476, "RAUQ (entropy)": -1.2403417859020185, "CSL": 0.10541163384914398, "BoostedProbSequence": -0.9334383010864258}},
    {"index": 458, "uncertainty": {"MaximumSequenceProbability": 0.07138057798147202, "Perplexity": 0.023793525993824005, "MeanTokenEntropy": 0.12830060720443726, "MeanPointwiseMutualInformation": -16.642873764038086, "SelfCertainty": -17.952511461465832, "MeanConditionalPointwiseMutualInformation": 0.023793525993824005, "RenyiNeg_uncertainty": -2.6245925426483154, "FisherRao_uncertainty": -0.8215411352630909, "AttentionScore (layer=None)": 773.398193359375, "RAUQ": 1.923340669069526, "RAUQ (entropy)": -1.3566594247809123, "CSL": 0.002729206345975399, "BoostedProbSequence": -0.9926531910896301}},
    {"index": 459, "uncertainty": {"MaximumSequenceProbability": 1.0525482892990112, "Perplexity": 0.21050965785980225, "MeanTokenEntropy": 0.36354899406433105, "MeanPointwiseMutualInformation": -16.814489364624023, "SelfCertainty": -18.10814691373634, "MeanConditionalPointwiseMutualInformation": -21.743389129638672, "RenyiNeg_uncertainty": -2.8424158096313477, "FisherRao_uncertainty": -0.8302973078397657, "AttentionScore (layer=None)": 745.3883666992188, "RAUQ": 2.2781584417889005, "RAUQ (entropy)": -1.2975032297104159, "CSL": 0.0616389662027359, "BoostedProbSequence": -0.9964064359664917}},
    {"index": 460, "uncertainty": {"MaximumSequenceProbability": 1.7724201679229736, "Perplexity": 0.35448402166366577, "MeanTokenEntropy": 1.0243089199066162, "MeanPointwiseMutualInformation": -18.970516204833984, "SelfCertainty": -13.0753309805088, "MeanConditionalPointwiseMutualInformation": -42.92349624633789, "RenyiNeg_uncertainty": -1.6261333227157593, "FisherRao_uncertainty": -0.67391871555613, "AttentionScore (layer=None)": 718.6817016601562, "RAUQ": 2.3199358118637523, "RAUQ (entropy)": -1.2465217447972092, "CSL": 0.07913527637720108, "BoostedProbSequence": -0.9206291437149048}},
    {"index": 461, "uncertainty": {"MaximumSequenceProbability": 8.056721687316895, "Perplexity": 1.1509602069854736, "MeanTokenEntropy": 1.7787268161773682, "MeanPointwiseMutualInformation": -21.965112686157227, "SelfCertainty": -13.294581632277076, "MeanConditionalPointwiseMutualInformation": -56.7865104675293, "RenyiNeg_uncertainty": -1.797387957572937, "FisherRao_uncertainty": -0.7136674450094532, "AttentionScore (layer=None)": 742.2730712890625, "RAUQ": 3.3269328973730423, "RAUQ (entropy)": -1.1391365118391907, "CSL": 0.17045605182647705, "BoostedProbSequence": -0.8768314719200134}},
    {"index": 462, "uncertainty": {"MaximumSequenceProbability": 0.0001431601558579132, "Perplexity": 4.772005195263773e-05, "MeanTokenEntropy": 0.0005440521636046469, "MeanPointwiseMutualInformation": -17.79161834716797, "SelfCertainty": -27.934855135171887, "MeanConditionalPointwiseMutualInformation": 4.772005195263773e-05, "RenyiNeg_uncertainty": -6.731862545013428, "FisherRao_uncertainty": -0.9459803302237507, "AttentionScore (layer=None)": 703.3629150390625, "RAUQ": 1.6636485841409496, "RAUQ (entropy)": -1.3733746017087447, "CSL": 1.932125087478198e-05, "BoostedProbSequence": -0.9999523162841797}},
    {"index": 463, "uncertainty": {"MaximumSequenceProbability": 0.0006553214625455439, "Perplexity": 0.0002184404875151813, "MeanTokenEntropy": 0.0020294440910220146, "MeanPointwiseMutualInformation": -16.749780654907227, "SelfCertainty": -24.08069673368263, "MeanConditionalPointwiseMutualInformation": 0.0002184404875151813, "RenyiNeg_uncertainty": -5.1759352684021, "FisherRao_uncertainty": -0.9289478955706949, "AttentionScore (layer=None)": 718.7131958007812, "RAUQ": 1.8876389585612428, "RAUQ (entropy)": -1.3621291014627488, "CSL": 7.350827945629135e-05, "BoostedProbSequence": -0.999781608581543}},
    {"index": 464, "uncertainty": {"MaximumSequenceProbability": 4.481476306915283, "Perplexity": 0.2489709109067917, "MeanTokenEntropy": 0.4202972650527954, "MeanPointwiseMutualInformation": -16.18256187438965, "SelfCertainty": -25.577645505689198, "MeanConditionalPointwiseMutualInformation": -28.268104553222656, "RenyiNeg_uncertainty": -5.710055351257324, "FisherRao_uncertainty": -0.9080055477106751, "AttentionScore (layer=None)": 754.9879760742188, "RAUQ": 2.6158875538911257, "RAUQ (entropy)": -1.2605586744522408, "CSL": 0.14072410762310028, "BoostedProbSequence": -0.9804085493087769}},
    {"index": 465, "uncertainty": {"MaximumSequenceProbability": 1.4709088802337646, "Perplexity": 0.4903029501438141, "MeanTokenEntropy": 1.7976268529891968, "MeanPointwiseMutualInformation": -21.25969886779785, "SelfCertainty": -10.09309449979591, "MeanConditionalPointwiseMutualInformation": -77.7879409790039, "RenyiNeg_uncertainty": -1.149847388267517, "FisherRao_uncertainty": -0.6054645405730675, "AttentionScore (layer=None)": 696.8946533203125, "RAUQ": 2.2099122498623887, "RAUQ (entropy)": -1.1973794385230963, "CSL": 0.48618587851524353, "BoostedProbSequence": -0.8646417260169983}},
    {"index": 466, "uncertainty": {"MaximumSequenceProbability": 0.04217541217803955, "Perplexity": 0.010543853044509888, "MeanTokenEntropy": 0.06055489927530289, "MeanPointwiseMutualInformation": -17.958206176757812, "SelfCertainty": -19.61171832868385, "MeanConditionalPointwiseMutualInformation": -13.26076889038086, "RenyiNeg_uncertainty": -3.405809164047241, "FisherRao_uncertainty": -0.8374346506833681, "AttentionScore (layer=None)": 709.1231689453125, "RAUQ": 2.013668732117181, "RAUQ (entropy)": -1.3393621425675404, "CSL": 0.0025256529916077852, "BoostedProbSequence": -0.9989107251167297}},
    {"index": 467, "uncertainty": {"MaximumSequenceProbability": 0.01586141437292099, "Perplexity": 0.005287138279527426, "MeanTokenEntropy": 0.04080154374241829, "MeanPointwiseMutualInformation": -16.536378860473633, "SelfCertainty": -18.357747387776055, "MeanConditionalPointwiseMutualInformation": -25.637588500976562, "RenyiNeg_uncertainty": -2.782390594482422, "FisherRao_uncertainty": -0.825048103292751, "AttentionScore (layer=None)": 735.0444946289062, "RAUQ": 1.8050825782678768, "RAUQ (entropy)": -1.3566647943056966, "CSL": 0.0012660784414038062, "BoostedProbSequence": -0.9947400093078613}},
    {"index": 468, "uncertainty": {"MaximumSequenceProbability": 0.06478776782751083, "Perplexity": 0.01619694195687771, "MeanTokenEntropy": 0.07371380925178528, "MeanPointwiseMutualInformation": -18.921302795410156, "SelfCertainty": -22.68370786496925, "MeanConditionalPointwiseMutualInformation": 0.01619694195687771, "RenyiNeg_uncertainty": -4.583286762237549, "FisherRao_uncertainty": -0.9127870633161961, "AttentionScore (layer=None)": 739.9228515625, "RAUQ": 2.087227047848829, "RAUQ (entropy)": -1.3334306339638822, "CSL": 0.002894363831728697, "BoostedProbSequence": -0.9989022612571716}},
    {"index": 469, "uncertainty": {"MaximumSequenceProbability": 0.007636446040123701, "Perplexity": 0.002545482013374567, "MeanTokenEntropy": 0.017179317772388458, "MeanPointwiseMutualInformation": -19.289121627807617, "SelfCertainty": -27.445640555907563, "MeanConditionalPointwiseMutualInformation": 0.002545482013374567, "RenyiNeg_uncertainty": -6.098978519439697, "FisherRao_uncertainty": -0.9118105833079831, "AttentionScore (layer=None)": 780.4048461914062, "RAUQ": 1.867859719743989, "RAUQ (entropy)": -1.3515556516000835, "CSL": 0.00035427292459644377, "BoostedProbSequence": -0.9974641799926758}},
    {"index": 470, "uncertainty": {"MaximumSequenceProbability": 1.0023760795593262, "Perplexity": 0.25059401988983154, "MeanTokenEntropy": 0.4027339220046997, "MeanPointwiseMutualInformation": -16.218154907226562, "SelfCertainty": -14.479029806344982, "MeanConditionalPointwiseMutualInformation": -18.869096755981445, "RenyiNeg_uncertainty": -1.6590001583099365, "FisherRao_uncertainty": -0.7069152941824983, "AttentionScore (layer=None)": 799.8651733398438, "RAUQ": 2.3343892392964865, "RAUQ (entropy)": -1.306516894469508, "CSL": 0.03742825612425804, "BoostedProbSequence": -0.9871207475662231}},
    {"index": 471, "uncertainty": {"MaximumSequenceProbability": 5.28501033782959, "Perplexity": 1.3212525844573975, "MeanTokenEntropy": 2.265860080718994, "MeanPointwiseMutualInformation": -17.397497177124023, "SelfCertainty": -12.867122324197766, "MeanConditionalPointwiseMutualInformation": -36.58071517944336, "RenyiNeg_uncertainty": -1.753610372543335, "FisherRao_uncertainty": -0.6901670185592478, "AttentionScore (layer=None)": 717.1229248046875, "RAUQ": 3.3077956867531504, "RAUQ (entropy)": -1.103814817414439, "CSL": 0.3866789638996124, "BoostedProbSequence": -0.8054932355880737}},
    {"index": 472, "uncertainty": {"MaximumSequenceProbability": 0.3064195513725281, "Perplexity": 0.10213985294103622, "MeanTokenEntropy": 0.28584668040275574, "MeanPointwiseMutualInformation": -20.022859573364258, "SelfCertainty": -19.01242001045672, "MeanConditionalPointwiseMutualInformation": -33.03865432739258, "RenyiNeg_uncertainty": -3.1752564907073975, "FisherRao_uncertainty": -0.8631479726863464, "AttentionScore (layer=None)": 707.1773071289062, "RAUQ": 1.8421866563189746, "RAUQ (entropy)": -1.3370322109854165, "CSL": 0.01932932808995247, "BoostedProbSequence": -0.9962480664253235}},
    {"index": 473, "uncertainty": {"MaximumSequenceProbability": 1.9233673810958862, "Perplexity": 0.38467347621917725, "MeanTokenEntropy": 1.2653523683547974, "MeanPointwiseMutualInformation": -21.940326690673828, "SelfCertainty": -12.256720598428723, "MeanConditionalPointwiseMutualInformation": -48.65169906616211, "RenyiNeg_uncertainty": -1.3847970962524414, "FisherRao_uncertainty": -0.6591873074619374, "AttentionScore (layer=None)": 737.5889282226562, "RAUQ": 2.3730257989441657, "RAUQ (entropy)": -1.2153573666953736, "CSL": 0.06898437440395355, "BoostedProbSequence": -0.9174679517745972}},
    {"index": 474, "uncertainty": {"MaximumSequenceProbability": 0.30626511573791504, "Perplexity": 0.10208836942911148, "MeanTokenEntropy": 0.49981042742729187, "MeanPointwiseMutualInformation": -17.772911071777344, "SelfCertainty": -13.474206280598318, "MeanConditionalPointwiseMutualInformation": -24.341123580932617, "RenyiNeg_uncertainty": -1.5929416418075562, "FisherRao_uncertainty": -0.6848792832569287, "AttentionScore (layer=None)": 775.9536743164062, "RAUQ": 1.9092409359822788, "RAUQ (entropy)": -1.3124504475330734, "CSL": 0.03291840851306915, "BoostedProbSequence": -0.9608810544013977}},
    {"index": 475, "uncertainty": {"MaximumSequenceProbability": 1.0269750356674194, "Perplexity": 0.17116250097751617, "MeanTokenEntropy": 0.6080191135406494, "MeanPointwiseMutualInformation": -21.02675437927246, "SelfCertainty": -19.23392390399106, "MeanConditionalPointwiseMutualInformation": -19.66082763671875, "RenyiNeg_uncertainty": -3.64119029045105, "FisherRao_uncertainty": -0.8281862208609572, "AttentionScore (layer=None)": 760.473876953125, "RAUQ": 2.2863533341413316, "RAUQ (entropy)": -1.2721071429823252, "CSL": 0.048244401812553406, "BoostedProbSequence": -0.945719301700592}},
    {"index": 476, "uncertainty": {"MaximumSequenceProbability": 6.753737449645996, "Perplexity": 0.6139761209487915, "MeanTokenEntropy": 1.5427035093307495, "MeanPointwiseMutualInformation": -19.27522850036621, "SelfCertainty": -12.965310811163986, "MeanConditionalPointwiseMutualInformation": -38.739864349365234, "RenyiNeg_uncertainty": -1.8378510475158691, "FisherRao_uncertainty": -0.67280468063934, "AttentionScore (layer=None)": 796.8407592773438, "RAUQ": 2.919017775086065, "RAUQ (entropy)": -1.1554480683693962, "CSL": 0.2736120820045471, "BoostedProbSequence": -0.8661332726478577}},
    {"index": 477, "uncertainty": {"MaximumSequenceProbability": 0.0015670115826651454, "Perplexity": 0.0005223372136242688, "MeanTokenEntropy": 0.004175031092017889, "MeanPointwiseMutualInformation": -18.08281135559082, "SelfCertainty": -24.487785967081066, "MeanConditionalPointwiseMutualInformation": 0.0005223372136242688, "RenyiNeg_uncertainty": -5.3631911277771, "FisherRao_uncertainty": -0.9319685016718134, "AttentionScore (layer=None)": 729.9617919921875, "RAUQ": 1.8881392187364217, "RAUQ (entropy)": -1.3693700091892187, "CSL": 0.00015230532153509557, "BoostedProbSequence": -0.9994780421257019}},
    {"index": 478, "uncertainty": {"MaximumSequenceProbability": 0.5850492119789124, "Perplexity": 0.1462623029947281, "MeanTokenEntropy": 0.4664878845214844, "MeanPointwiseMutualInformation": -16.806861877441406, "SelfCertainty": -14.858010442941662, "MeanConditionalPointwiseMutualInformation": -9.582283973693848, "RenyiNeg_uncertainty": -1.8979310989379883, "FisherRao_uncertainty": -0.7277130015408523, "AttentionScore (layer=None)": 731.7095336914062, "RAUQ": 2.208010957883782, "RAUQ (entropy)": -1.2947179242653606, "CSL": 0.034452423453330994, "BoostedProbSequence": -0.9815954566001892}},
    {"index": 479, "uncertainty": {"MaximumSequenceProbability": 0.08454329520463943, "Perplexity": 0.01409054920077324, "MeanTokenEntropy": 0.051813527941703796, "MeanPointwiseMutualInformation": -23.46507453918457, "SelfCertainty": -24.42708110003598, "MeanConditionalPointwiseMutualInformation": 0.01409054920077324, "RenyiNeg_uncertainty": -5.398082733154297, "FisherRao_uncertainty": -0.9449660011575726, "AttentionScore (layer=None)": 720.8555908203125, "RAUQ": 2.166387916599052, "RAUQ (entropy)": -1.3234304895964182, "CSL": 0.006020659580826759, "BoostedProbSequence": -0.99905925989151}},
    {"index": 480, "uncertainty": {"MaximumSequenceProbability": 0.970038652420044, "Perplexity": 0.04850193113088608, "MeanTokenEntropy": 0.07780376076698303, "MeanPointwiseMutualInformation": -16.37805938720703, "SelfCertainty": -37.08889566251564, "MeanConditionalPointwiseMutualInformation": -1.5260605812072754, "RenyiNeg_uncertainty": -9.490755081176758, "FisherRao_uncertainty": -0.9816404605276494, "AttentionScore (layer=None)": 781.6055297851562, "RAUQ": 2.480854890306325, "RAUQ (entropy)": -1.2828821404116897, "CSL": 0.06541433185338974, "BoostedProbSequence": -0.9992497563362122}},
    {"index": 481, "uncertainty": {"MaximumSequenceProbability": 2.188750982284546, "Perplexity": 0.2431945502758026, "MeanTokenEntropy": 0.8185696601867676, "MeanPointwiseMutualInformation": -20.958194732666016, "SelfCertainty": -14.59585443326759, "MeanConditionalPointwiseMutualInformation": -57.31581115722656, "RenyiNeg_uncertainty": -1.9642863273620605, "FisherRao_uncertainty": -0.7357461920085175, "AttentionScore (layer=None)": 758.53173828125, "RAUQ": 2.4658850588487704, "RAUQ (entropy)": -1.2416974388840987, "CSL": 0.05485844239592552, "BoostedProbSequence": -0.9375801086425781}},
    {"index": 482, "uncertainty": {"MaximumSequenceProbability": 2.7092952728271484, "Perplexity": 0.4515492022037506, "MeanTokenEntropy": 1.2316786050796509, "MeanPointwiseMutualInformation": -21.069284439086914, "SelfCertainty": -13.58373227903175, "MeanConditionalPointwiseMutualInformation": -45.96055603027344, "RenyiNeg_uncertainty": -1.8460774421691895, "FisherRao_uncertainty": -0.6985276906820476, "AttentionScore (layer=None)": 741.8626708984375, "RAUQ": 2.5784166732861262, "RAUQ (entropy)": -1.2068217886856067, "CSL": 0.10161992162466049, "BoostedProbSequence": -0.9192774295806885}},
    {"index": 483, "uncertainty": {"MaximumSequenceProbability": 0.09467245638370514, "Perplexity": 0.015778742730617523, "MeanTokenEntropy": 0.08728841692209244, "MeanPointwiseMutualInformation": -20.18213653564453, "SelfCertainty": -21.417452486246106, "MeanConditionalPointwiseMutualInformation": -30.725679397583008, "RenyiNeg_uncertainty": -4.050029754638672, "FisherRao_uncertainty": -0.8439746197603474, "AttentionScore (layer=None)": 761.035888671875, "RAUQ": 2.1364438155547516, "RAUQ (entropy)": -1.3167332817235429, "CSL": 0.048350587487220764, "BoostedProbSequence": -0.9940073490142822}},
    {"index": 484, "uncertainty": {"MaximumSequenceProbability": 0.32836008071899414, "Perplexity": 0.10945335775613785, "MeanTokenEntropy": 0.2830798327922821, "MeanPointwiseMutualInformation": -19.473878860473633, "SelfCertainty": -23.32808557340431, "MeanConditionalPointwiseMutualInformation": 0.10945335775613785, "RenyiNeg_uncertainty": -4.9885125160217285, "FisherRao_uncertainty": -0.8794532443856821, "AttentionScore (layer=None)": 702.942626953125, "RAUQ": 1.8261632718024177, "RAUQ (entropy)": -1.3494765164914857, "CSL": 0.015406910330057144, "BoostedProbSequence": -0.9928603172302246}},
    {"index": 485, "uncertainty": {"MaximumSequenceProbability": 0.5720610022544861, "Perplexity": 0.19068700075149536, "MeanTokenEntropy": 0.3653641641139984, "MeanPointwiseMutualInformation": -17.68431282043457, "SelfCertainty": -18.933099102863945, "MeanConditionalPointwiseMutualInformation": 0.19068700075149536, "RenyiNeg_uncertainty": -3.193577527999878, "FisherRao_uncertainty": -0.8571935034905351, "AttentionScore (layer=None)": 739.8327026367188, "RAUQ": 2.08031676422559, "RAUQ (entropy)": -1.3258066435167435, "CSL": 0.07565160095691681, "BoostedProbSequence": -0.9931930899620056}},
    {"index": 486, "uncertainty": {"MaximumSequenceProbability": 0.3298276960849762, "Perplexity": 0.06596554070711136, "MeanTokenEntropy": 0.19967524707317352, "MeanPointwiseMutualInformation": -14.784034729003906, "SelfCertainty": -35.00440927335548, "MeanConditionalPointwiseMutualInformation": -13.970135688781738, "RenyiNeg_uncertainty": -8.715208053588867, "FisherRao_uncertainty": -0.9649123016417936, "AttentionScore (layer=None)": 711.0590209960938, "RAUQ": 1.9050887709666207, "RAUQ (entropy)": -1.3449199928053752, "CSL": 0.009273548610508442, "BoostedProbSequence": -0.9998284578323364}},
    {"index": 487, "uncertainty": {"MaximumSequenceProbability": 0.12862354516983032, "Perplexity": 0.021437257528305054, "MeanTokenEntropy": 0.08585398644208908, "MeanPointwiseMutualInformation": -19.74939727783203, "SelfCertainty": -23.141852052896496, "MeanConditionalPointwiseMutualInformation": 0.021437257528305054, "RenyiNeg_uncertainty": -4.833744525909424, "FisherRao_uncertainty": -0.9039493978657213, "AttentionScore (layer=None)": 770.3995361328125, "RAUQ": 2.1906837886762522, "RAUQ (entropy)": -1.3099114229697721, "CSL": 0.012259786948561668, "BoostedProbSequence": -0.9984541535377502}},
    {"index": 488, "uncertainty": {"MaximumSequenceProbability": 2.5553691387176514, "Perplexity": 0.5110738277435303, "MeanTokenEntropy": 1.1691840887069702, "MeanPointwiseMutualInformation": -13.463926315307617, "SelfCertainty": -12.989295061319348, "MeanConditionalPointwiseMutualInformation": -33.76940155029297, "RenyiNeg_uncertainty": -1.6030412912368774, "FisherRao_uncertainty": -0.6611331775989793, "AttentionScore (layer=None)": 751.5533447265625, "RAUQ": 2.6673167341978656, "RAUQ (entropy)": -1.219666285843032, "CSL": 0.32586240768432617, "BoostedProbSequence": -0.9143813252449036}},
    {"index": 489, "uncertainty": {"MaximumSequenceProbability": 3.2724874019622803, "Perplexity": 0.5454145669937134, "MeanTokenEntropy": 1.4210504293441772, "MeanPointwiseMutualInformation": -21.2045841217041, "SelfCertainty": -13.777361861754732, "MeanConditionalPointwiseMutualInformation": -56.43875503540039, "RenyiNeg_uncertainty": -1.798880934715271, "FisherRao_uncertainty": -0.7260852521987898, "AttentionScore (layer=None)": 722.252197265625, "RAUQ": 2.6602008176417593, "RAUQ (entropy)": -1.1865183136249238, "CSL": 0.12001446634531021, "BoostedProbSequence": -0.8942018151283264}},
    {"index": 490, "uncertainty": {"MaximumSequenceProbability": 0.05333951115608215, "Perplexity": 0.008889918215572834, "MeanTokenEntropy": 0.04940798878669739, "MeanPointwiseMutualInformation": -20.735902786254883, "SelfCertainty": -22.550713531066254, "MeanConditionalPointwiseMutualInformation": -13.787277221679688, "RenyiNeg_uncertainty": -4.629148483276367, "FisherRao_uncertainty": -0.9231359225982364, "AttentionScore (layer=None)": 729.4058837890625, "RAUQ": 2.1949687463569383, "RAUQ (entropy)": -1.3181644144239324, "CSL": 0.0029266863130033016, "BoostedProbSequence": -0.9961138367652893}},
    {"index": 491, "uncertainty": {"MaximumSequenceProbability": 0.14029642939567566, "Perplexity": 0.04676547646522522, "MeanTokenEntropy": 0.22856812179088593, "MeanPointwiseMutualInformation": -21.744901657104492, "SelfCertainty": -17.502134315062836, "MeanConditionalPointwiseMutualInformation": 0.04676547646522522, "RenyiNeg_uncertainty": -2.70419979095459, "FisherRao_uncertainty": -0.8158924108788472, "AttentionScore (layer=None)": 724.5673217773438, "RAUQ": 1.8507934117212956, "RAUQ (entropy)": -1.3502729140566339, "CSL": 0.019967366009950638, "BoostedProbSequence": -0.9801328182220459}},
    {"index": 492, "uncertainty": {"MaximumSequenceProbability": 1.3148103952407837, "Perplexity": 0.3287025988101959, "MeanTokenEntropy": 0.8392010927200317, "MeanPointwiseMutualInformation": -18.17129898071289, "SelfCertainty": -15.737324865549084, "MeanConditionalPointwiseMutualInformation": -14.517172813415527, "RenyiNeg_uncertainty": -2.645425319671631, "FisherRao_uncertainty": -0.7589464805479016, "AttentionScore (layer=None)": 759.3884887695312, "RAUQ": 2.279172836856892, "RAUQ (entropy)": -1.265323852816456, "CSL": 0.03396625816822052, "BoostedProbSequence": -0.9131131768226624}},
    {"index": 493, "uncertainty": {"MaximumSequenceProbability": 1.7922258377075195, "Perplexity": 0.3584451675415039, "MeanTokenEntropy": 0.5498542189598083, "MeanPointwiseMutualInformation": -18.466556549072266, "SelfCertainty": -16.1096815664463, "MeanConditionalPointwiseMutualInformation": -27.803730010986328, "RenyiNeg_uncertainty": -2.2496137619018555, "FisherRao_uncertainty": -0.7728241239283642, "AttentionScore (layer=None)": 750.2256469726562, "RAUQ": 2.338227316681237, "RAUQ (entropy)": -1.288846119585756, "CSL": 0.07582834362983704, "BoostedProbSequence": -0.9821710586547852}},
    {"index": 494, "uncertainty": {"MaximumSequenceProbability": 1.852621078491211, "Perplexity": 0.37052422761917114, "MeanTokenEntropy": 0.4524652063846588, "MeanPointwiseMutualInformation": -18.804475784301758, "SelfCertainty": -22.786944826333997, "MeanConditionalPointwiseMutualInformation": 0.37052422761917114, "RenyiNeg_uncertainty": -4.824305534362793, "FisherRao_uncertainty": -0.8807405010105513, "AttentionScore (layer=None)": 784.783203125, "RAUQ": 2.535126084666374, "RAUQ (entropy)": -1.2897779406913945, "CSL": 0.09287400543689728, "BoostedProbSequence": -0.9893849492073059}},
    {"index": 495, "uncertainty": {"MaximumSequenceProbability": 0.043344851583242416, "Perplexity": 0.010836212895810604, "MeanTokenEntropy": 0.044577423483133316, "MeanPointwiseMutualInformation": -18.801664352416992, "SelfCertainty": -25.273906381814953, "MeanConditionalPointwiseMutualInformation": 0.010836212895810604, "RenyiNeg_uncertainty": -5.744792461395264, "FisherRao_uncertainty": -0.9337737022257198, "AttentionScore (layer=None)": 696.1143188476562, "RAUQ": 1.9942410311369008, "RAUQ (entropy)": -1.3452390554444413, "CSL": 0.002096814103424549, "BoostedProbSequence": -0.9999135732650757}},
    {"index": 496, "uncertainty": {"MaximumSequenceProbability": 5.4239331802818924e-05, "Perplexity": 1.3559832950704731e-05, "MeanTokenEntropy": 0.00017750235565472394, "MeanPointwiseMutualInformation": -18.90623664855957, "SelfCertainty": -26.54822316953468, "MeanConditionalPointwiseMutualInformation": 1.3559832950704731e-05, "RenyiNeg_uncertainty": -6.110202789306641, "FisherRao_uncertainty": -0.9350609203116529, "AttentionScore (layer=None)": 732.1410522460938, "RAUQ": 2.008305456748584, "RAUQ (entropy)": -1.3464703085575378, "CSL": 3.135574843327049e-06, "BoostedProbSequence": -0.9999864101409912}},
    {"index": 497, "uncertainty": {"MaximumSequenceProbability": 0.14075340330600739, "Perplexity": 0.035188350826501846, "MeanTokenEntropy": 0.11828333139419556, "MeanPointwiseMutualInformation": -20.871063232421875, "SelfCertainty": -18.63806978055763, "MeanConditionalPointwiseMutualInformation": 0.035188350826501846, "RenyiNeg_uncertainty": -2.9955501556396484, "FisherRao_uncertainty": -0.8343927127597257, "AttentionScore (layer=None)": 758.1590576171875, "RAUQ": 2.1295572281617963, "RAUQ (entropy)": -1.3242005561427597, "CSL": 0.006362434476613998, "BoostedProbSequence": -0.9965604543685913}},
    {"index": 498, "uncertainty": {"MaximumSequenceProbability": 0.05470478534698486, "Perplexity": 0.01823492906987667, "MeanTokenEntropy": 0.09813950210809708, "MeanPointwiseMutualInformation": -18.35676383972168, "SelfCertainty": -19.107882173746106, "MeanConditionalPointwiseMutualInformation": 0.01823492906987667, "RenyiNeg_uncertainty": -3.094325304031372, "FisherRao_uncertainty": -0.8500210149590176, "AttentionScore (layer=None)": 696.58837890625, "RAUQ": 1.804016720002752, "RAUQ (entropy)": -1.3518022262319538, "CSL": 0.01084151677787304, "BoostedProbSequence": -0.9944704174995422}},
    {"index": 499, "uncertainty": {"MaximumSequenceProbability": 0.2418796867132187, "Perplexity": 0.08062656223773956, "MeanTokenEntropy": 0.36704087257385254, "MeanPointwiseMutualInformation": -16.75270652770996, "SelfCertainty": -15.164244325845715, "MeanConditionalPointwiseMutualInformation": 0.08062656223773956, "RenyiNeg_uncertainty": -1.8901052474975586, "FisherRao_uncertainty": -0.7314576088606933, "AttentionScore (layer=None)": 710.0780029296875, "RAUQ": 1.8656876770515072, "RAUQ (entropy)": -1.3292967398351876, "CSL": 0.028633426874876022, "BoostedProbSequence": -0.986454963684082}}
   ]
  },
  "Qwen3-8B_no_thinking": {
   "model": "Qwen/Qwen3-8B",
   "setting": "no_thinking",
   "lm_polygraph_revision": "32cdf4a7ef6fdf048accc471329fe68330e20f6f",
   "dataset": "LM-Polygraph/triviaqa, simple_instruct, test split",
   "items": 500,
   "estimators": ["MaximumSequenceProbability", "Perplexity", "MeanTokenEntropy", "MeanPointwiseMutualInformation", "SelfCertainty", "MeanConditionalPointwiseMutualInformation", "RenyiNeg_uncertainty", "FisherRao_uncertainty", "AttentionScore (layer=None)", "RAUQ", "RAUQ (entropy)", "CSL", "BoostedProbSequence"],
   "direct_generation_check": [{"index": 0, "same_answer": true, "max_abs_log_likelihood_difference": 0.0, "max_abs_generation_attention_difference": 0.0, "max_abs_rauq_difference": 0.0}, {"index": 1, "same_answer": true, "max_abs_log_likelihood_difference": 0.0, "max_abs_generation_attention_difference": 0.0, "max_abs_rauq_difference": 0.0}, {"index": 2, "same_answer": true, "max_abs_log_likelihood_difference": 0.0, "max_abs_generation_attention_difference": 0.0, "max_abs_rauq_difference": 0.0}, {"index": 3, "same_answer": true, "max_abs_log_likelihood_difference": 0.0, "max_abs_generation_attention_difference": 0.0, "max_abs_rauq_difference": 0.0}, {"index": 4, "same_answer": true, "max_abs_log_likelihood_difference": 0.0, "max_abs_generation_attention_difference": 0.0, "max_abs_rauq_difference": 0.0}],
   "rows": [
    {"index": 0, "uncertainty": {"MaximumSequenceProbability": 0.00015198167238850147, "Perplexity": 5.066055746283382e-05, "MeanTokenEntropy": 0.0005312020657584071, "MeanPointwiseMutualInformation": -24.333282470703125, "SelfCertainty": -30.90453083504168, "MeanConditionalPointwiseMutualInformation": 5.066055746283382e-05, "RenyiNeg_uncertainty": -7.732712268829346, "FisherRao_uncertainty": -0.9788996383985831, "AttentionScore (layer=None)": 756.4971313476562, "RAUQ": 1.8688752643810487, "RAUQ (entropy)": -1.3753314043942395, "CSL": 1.2393859833537135e-05, "BoostedProbSequence": -0.9999492764472961}},
    {"index": 1, "uncertainty": {"MaximumSequenceProbability": 1.4429981708526611, "Perplexity": 0.3607495427131653, "MeanTokenEntropy": 0.9686474204063416, "MeanPointwiseMutualInformation": -22.889251708984375, "SelfCertainty": -25.204362543313977, "MeanConditionalPointwiseMutualInformation": -35.62925338745117, "RenyiNeg_uncertainty": -5.149257659912109, "FisherRao_uncertainty": -0.8751993495300967, "AttentionScore (layer=None)": 792.8612670898438, "RAUQ": 2.287759733703117, "RAUQ (entropy)": -1.2673987201527188, "CSL": 0.15049102902412415, "BoostedProbSequence": -0.9359219074249268}},
    {"index": 2, "uncertainty": {"MaximumSequenceProbability": 0.2973513603210449, "Perplexity": 0.07433784008026123, "MeanTokenEntropy": 0.24837404489517212, "MeanPointwiseMutualInformation": -22.456912994384766, "SelfCertainty": -31.7167917806797, "MeanConditionalPointwiseMutualInformation": -34.34109878540039, "RenyiNeg_uncertainty": -7.032474994659424, "FisherRao_uncertainty": -0.9671634353347812, "AttentionScore (layer=None)": 760.2610473632812, "RAUQ": 2.0116323993269307, "RAUQ (entropy)": -1.3346872324811003, "CSL": 0.02947809360921383, "BoostedProbSequence": -0.9977601766586304}},
    {"index": 3, "uncertainty": {"MaximumSequenceProbability": 0.09666206687688828, "Perplexity": 0.012082758359611034, "MeanTokenEntropy": 0.04589729383587837, "MeanPointwiseMutualInformation": -23.112918853759766, "SelfCertainty": -33.081385286539074, "MeanConditionalPointwiseMutualInformation": 0.012082758359611034, "RenyiNeg_uncertainty": -7.938660621643066, "FisherRao_uncertainty": -0.9684460051616302, "AttentionScore (layer=None)": 807.68896484375, "RAUQ": 2.181035035186235, "RAUQ (entropy)": -1.314577633164907, "CSL": 0.01107852067798376, "BoostedProbSequence": -0.9996321201324463}},
    {"index": 4, "uncertainty": {"MaximumSequenceProbability": 0.003848886117339134, "Perplexity": 0.0012829620391130447, "MeanTokenEntropy": 0.00914489384740591, "MeanPointwiseMutualInformation": -21.95705223083496, "SelfCertainty": -30.606236767658867, "MeanConditionalPointwiseMutualInformation": 0.0012829620391130447, "RenyiNeg_uncertainty": -7.45282506942749, "FisherRao_uncertainty": -0.9736425602354158, "AttentionScore (layer=None)": 766.3325805664062, "RAUQ": 1.7701575278517439, "RAUQ (entropy)": -1.381930699103577, "CSL": 0.0003462978929746896, "BoostedProbSequence": -0.9987195134162903}},
    {"index": 5, "uncertainty": {"MaximumSequenceProbability": 1.9982428550720215, "Perplexity": 0.6660809516906738, "MeanTokenEntropy": 1.457206130027771, "MeanPointwiseMutualInformation": -23.33391761779785, "SelfCertainty": -19.56156030484962, "MeanConditionalPointwiseMutualInformation": -50.61967086791992, "RenyiNeg_uncertainty": -3.8766562938690186, "FisherRao_uncertainty": -0.8419004041235323, "AttentionScore (layer=None)": 769.9724731445312, "RAUQ": 2.499636406809185, "RAUQ (entropy)": -1.2170483181009732, "CSL": 0.21534039080142975, "BoostedProbSequence": -0.9054396748542786}},
    {"index": 6, "uncertainty": {"MaximumSequenceProbability": 1.7471853494644165, "Perplexity": 0.34943705797195435, "MeanTokenEntropy": 0.2979278862476349, "MeanPointwiseMutualInformation": -28.850561141967773, "SelfCertainty": -35.82773309537696, "MeanConditionalPointwiseMutualInformation": -54.3553581237793, "RenyiNeg_uncertainty": -8.102251052856445, "FisherRao_uncertainty": -0.9768602675278683, "AttentionScore (layer=None)": 834.3019409179688, "RAUQ": 2.4669572074350445, "RAUQ (entropy)": -1.3131991447523776, "CSL": 0.1737658828496933, "BoostedProbSequence": -0.9989238977432251}},
    {"index": 7, "uncertainty": {"MaximumSequenceProbability": 0.7541307210922241, "Perplexity": 0.2513768970966339, "MeanTokenEntropy": 0.5384843945503235, "MeanPointwiseMutualInformation": -23.54029083251953, "SelfCertainty": -18.754772178222016, "MeanConditionalPointwiseMutualInformation": -85.37483978271484, "RenyiNeg_uncertainty": -3.029130220413208, "FisherRao_uncertainty": -0.8370421926788482, "AttentionScore (layer=None)": 841.7595825195312, "RAUQ": 2.129109294074923, "RAUQ (entropy)": -1.3097834740166365, "CSL": 0.06506180018186569, "BoostedProbSequence": -0.9894426465034485}},
    {"index": 8, "uncertainty": {"MaximumSequenceProbability": 0.016816312447190285, "Perplexity": 0.0033632623963057995, "MeanTokenEntropy": 0.022554876282811165, "MeanPointwiseMutualInformation": -27.471637725830078, "SelfCertainty": -30.685015352457043, "MeanConditionalPointwiseMutualInformation": 0.0033632623963057995, "RenyiNeg_uncertainty": -6.616568565368652, "FisherRao_uncertainty": -0.9616250557015341, "AttentionScore (layer=None)": 860.3851928710938, "RAUQ": 2.0369226084097907, "RAUQ (entropy)": -1.333507533798103, "CSL": 0.00223908550105989, "BoostedProbSequence": -0.9966594576835632}},
    {"index": 9, "uncertainty": {"MaximumSequenceProbability": 0.0017598182894289494, "Perplexity": 0.0003519636520650238, "MeanTokenEntropy": 0.0031713347416371107, "MeanPointwiseMutualInformation": -27.749645233154297, "SelfCertainty": -33.6392054159336, "MeanConditionalPointwiseMutualInformation": 0.0003519636520650238, "RenyiNeg_uncertainty": -7.7350053787231445, "FisherRao_uncertainty": -0.9787699185994722, "AttentionScore (layer=None)": 812.9552001953125, "RAUQ": 2.099461305450215, "RAUQ (entropy)": -1.3349575765191681, "CSL": 0.00020141431014053524, "BoostedProbSequence": -0.9996482133865356}},
    {"index": 10, "uncertainty": {"MaximumSequenceProbability": 0.07518406212329865, "Perplexity": 0.01879601553082466, "MeanTokenEntropy": 0.08725669980049133, "MeanPointwiseMutualInformation": -27.637454986572266, "SelfCertainty": -27.603426607339856, "MeanConditionalPointwiseMutualInformation": -26.861236572265625, "RenyiNeg_uncertainty": -6.56010103225708, "FisherRao_uncertainty": -0.9708889771197056, "AttentionScore (layer=None)": 751.5047607421875, "RAUQ": 1.9476360324639006, "RAUQ (entropy)": -1.3438259368601586, "CSL": 0.004650185815989971, "BoostedProbSequence": -0.9995168447494507}},
    {"index": 11, "uncertainty": {"MaximumSequenceProbability": 0.004585052374750376, "Perplexity": 0.0015283507527783513, "MeanTokenEntropy": 0.010637286119163036, "MeanPointwiseMutualInformation": -26.331804275512695, "SelfCertainty": -25.41613768725522, "MeanConditionalPointwiseMutualInformation": 0.0015283507527783513, "RenyiNeg_uncertainty": -5.6264328956604, "FisherRao_uncertainty": -0.961357385791883, "AttentionScore (layer=None)": 752.5914306640625, "RAUQ": 1.926791995023219, "RAUQ (entropy)": -1.3702001733442724, "CSL": 0.00043454160913825035, "BoostedProbSequence": -0.9984750747680664}},
    {"index": 12, "uncertainty": {"MaximumSequenceProbability": 0.7831001877784729, "Perplexity": 0.26103338599205017, "MeanTokenEntropy": 0.4545048475265503, "MeanPointwiseMutualInformation": -28.572301864624023, "SelfCertainty": -22.360498420287445, "MeanConditionalPointwiseMutualInformation": 0.26103338599205017, "RenyiNeg_uncertainty": -4.4724602699279785, "FisherRao_uncertainty": -0.9196989735193578, "AttentionScore (layer=None)": 737.4046630859375, "RAUQ": 2.197752303554074, "RAUQ (entropy)": -1.3253850741485649, "CSL": 0.06272739917039871, "BoostedProbSequence": -0.9924726486206055}},
    {"index": 13, "uncertainty": {"MaximumSequenceProbability": 0.022046620026230812, "Perplexity": 0.004409323912113905, "MeanTokenEntropy": 0.030963758006691933, "MeanPointwiseMutualInformation": -27.245590209960938, "SelfCertainty": -28.731202181070323, "MeanConditionalPointwiseMutualInformation": 0.004409323912113905, "RenyiNeg_uncertainty": -6.230449199676514, "FisherRao_uncertainty": -0.9312913810155734, "AttentionScore (layer=None)": 773.8001098632812, "RAUQ": 2.0293821274173216, "RAUQ (entropy)": -1.3412130322317246, "CSL": 0.0022888141684234142, "BoostedProbSequence": -0.9956197738647461}},
    {"index": 14, "uncertainty": {"MaximumSequenceProbability": 1.5428634881973267, "Perplexity": 0.19285793602466583, "MeanTokenEntropy": 0.6154148578643799, "MeanPointwiseMutualInformation": -24.56886100769043, "SelfCertainty": -22.862690361230847, "MeanConditionalPointwiseMutualInformation": -59.359344482421875, "RenyiNeg_uncertainty": -4.27839469909668, "FisherRao_uncertainty": -0.8559160316918306, "AttentionScore (layer=None)": 819.6395874023438, "RAUQ": 2.349060100319799, "RAUQ (entropy)": -1.2698890766986612, "CSL": 0.10962647944688797, "BoostedProbSequence": -0.9263383746147156}},
    {"index": 15, "uncertainty": {"MaximumSequenceProbability": 4.307966232299805, "Perplexity": 0.6154237389564514, "MeanTokenEntropy": 0.9591625332832336, "MeanPointwiseMutualInformation": -26.313146591186523, "SelfCertainty": -22.507928931035448, "MeanConditionalPointwiseMutualInformation": -58.25393295288086, "RenyiNeg_uncertainty": -4.332118034362793, "FisherRao_uncertainty": -0.8601925286576285, "AttentionScore (layer=None)": 812.0003051757812, "RAUQ": 2.584757095938963, "RAUQ (entropy)": -1.239359552119304, "CSL": 0.20503608882427216, "BoostedProbSequence": -0.9540414214134216}},
    {"index": 16, "uncertainty": {"MaximumSequenceProbability": 0.0005797459743916988, "Perplexity": 9.662433149060234e-05, "MeanTokenEntropy": 0.000973743386566639, "MeanPointwiseMutualInformation": -29.66657066345215, "SelfCertainty": -33.06884129036394, "MeanConditionalPointwiseMutualInformation": 9.662433149060234e-05, "RenyiNeg_uncertainty": -8.026928901672363, "FisherRao_uncertainty": -0.9803434182762079, "AttentionScore (layer=None)": 785.3931884765625, "RAUQ": 2.098272618350859, "RAUQ (entropy)": -1.335951666155418, "CSL": 5.753631194238551e-05, "BoostedProbSequence": -0.9999033808708191}},
    {"index": 17, "uncertainty": {"MaximumSequenceProbability": 2.5841052532196045, "Perplexity": 0.6460263133049011, "MeanTokenEntropy": 0.357797771692276, "MeanPointwiseMutualInformation": -25.635223388671875, "SelfCertainty": -25.592368753641125, "MeanConditionalPointwiseMutualInformation": 0.6460263133049011, "RenyiNeg_uncertainty": -5.743566513061523, "FisherRao_uncertainty": -0.9406171900859644, "AttentionScore (layer=None)": 769.4765014648438, "RAUQ": 2.7562906328975094, "RAUQ (entropy)": -1.3164078612493046, "CSL": 0.16378402709960938, "BoostedProbSequence": -0.9845340847969055}},
    {"index": 18, "uncertainty": {"MaximumSequenceProbability": 1.0429176092147827, "Perplexity": 0.17381960153579712, "MeanTokenEntropy": 0.42224201560020447, "MeanPointwiseMutualInformation": -32.03451156616211, "SelfCertainty": -24.027374259520844, "MeanConditionalPointwiseMutualInformation": -47.36297607421875, "RenyiNeg_uncertainty": -5.1794753074646, "FisherRao_uncertainty": -0.9202274674122202, "AttentionScore (layer=None)": 769.6461181640625, "RAUQ": 2.247651702528483, "RAUQ (entropy)": -1.2929676557542398, "CSL": 0.05536060035228729, "BoostedProbSequence": -0.9902508854866028}},
    {"index": 19, "uncertainty": {"MaximumSequenceProbability": 0.39946505427360535, "Perplexity": 0.04438500478863716, "MeanTokenEntropy": 0.08076044172048569, "MeanPointwiseMutualInformation": -21.827144622802734, "SelfCertainty": -29.76684527121247, "MeanConditionalPointwiseMutualInformation": -17.75067138671875, "RenyiNeg_uncertainty": -7.0351057052612305, "FisherRao_uncertainty": -0.9641963292234651, "AttentionScore (layer=None)": 785.5059814453125, "RAUQ": 2.244700539273551, "RAUQ (entropy)": -1.3080675393473666, "CSL": 0.007209839764982462, "BoostedProbSequence": -0.9986065626144409}},
    {"index": 20, "uncertainty": {"MaximumSequenceProbability": 3.789405345916748, "Perplexity": 0.4736756682395935, "MeanTokenEntropy": 0.7400109767913818, "MeanPointwiseMutualInformation": -26.995073318481445, "SelfCertainty": -22.559443624704357, "MeanConditionalPointwiseMutualInformation": -79.94148254394531, "RenyiNeg_uncertainty": -4.317777633666992, "FisherRao_uncertainty": -0.8335222797841094, "AttentionScore (layer=None)": 813.9043579101562, "RAUQ": 2.6332626527798086, "RAUQ (entropy)": -1.2581282828608806, "CSL": 0.16494272649288177, "BoostedProbSequence": -0.9559521079063416}},
    {"index": 21, "uncertainty": {"MaximumSequenceProbability": 0.0008646812639199197, "Perplexity": 0.00028822707827202976, "MeanTokenEntropy": 0.002533726627007127, "MeanPointwiseMutualInformation": -24.249710083007812, "SelfCertainty": -29.219854982583996, "MeanConditionalPointwiseMutualInformation": 0.00028822707827202976, "RenyiNeg_uncertainty": -7.216760635375977, "FisherRao_uncertainty": -0.9754459756947509, "AttentionScore (layer=None)": 810.9385375976562, "RAUQ": 1.7141202841464414, "RAUQ (entropy)": -1.3780040636757573, "CSL": 7.882266072556376e-05, "BoostedProbSequence": -0.999711811542511}},
    {"index": 22, "uncertainty": {"MaximumSequenceProbability": 0.12244370579719543, "Perplexity": 0.024488741531968117, "MeanTokenEntropy": 0.12530076503753662, "MeanPointwiseMutualInformation": -26.525508880615234, "SelfCertainty": -28.627584322183605, "MeanConditionalPointwiseMutualInformation": -47.84221267700195, "RenyiNeg_uncertainty": -5.7471771240234375, "FisherRao_uncertainty": -0.9024144506715535, "AttentionScore (layer=None)": 811.7904052734375, "RAUQ": 1.9838463870947087, "RAUQ (entropy)": -1.3318378218479787, "CSL": 0.007220613770186901, "BoostedProbSequence": -0.994860053062439}},
    {"index": 23, "uncertainty": {"MaximumSequenceProbability": 0.066078782081604, "Perplexity": 0.022026261314749718, "MeanTokenEntropy": 0.08588490635156631, "MeanPointwiseMutualInformation": -22.72797203063965, "SelfCertainty": -26.402955365070977, "MeanConditionalPointwiseMutualInformation": 0.022026261314749718, "RenyiNeg_uncertainty": -5.64540433883667, "FisherRao_uncertainty": -0.8938516556073997, "AttentionScore (layer=None)": 739.9955444335938, "RAUQ": 1.7446651049063195, "RAUQ (entropy)": -1.3606134216921508, "CSL": 0.007232566364109516, "BoostedProbSequence": -0.9986311793327332}},
    {"index": 24, "uncertainty": {"MaximumSequenceProbability": 1.0311806201934814, "Perplexity": 0.2062361240386963, "MeanTokenEntropy": 0.39112135767936707, "MeanPointwiseMutualInformation": -23.793764114379883, "SelfCertainty": -41.481231935709, "MeanConditionalPointwiseMutualInformation": -40.55244064331055, "RenyiNeg_uncertainty": -9.912201881408691, "FisherRao_uncertainty": -0.9879525251621324, "AttentionScore (layer=None)": 876.5799560546875, "RAUQ": 2.1811319810486296, "RAUQ (entropy)": -1.3091403513438205, "CSL": 0.058198679238557816, "BoostedProbSequence": -0.9990593194961548}},
    {"index": 25, "uncertainty": {"MaximumSequenceProbability": 0.6511861085891724, "Perplexity": 0.10853102058172226, "MeanTokenEntropy": 0.22196149826049805, "MeanPointwiseMutualInformation": -30.933135986328125, "SelfCertainty": -28.799081794310883, "MeanConditionalPointwiseMutualInformation": -43.30440902709961, "RenyiNeg_uncertainty": -6.2971272468566895, "FisherRao_uncertainty": -0.9328003759532809, "AttentionScore (layer=None)": 883.5189819335938, "RAUQ": 2.213876639105923, "RAUQ (entropy)": -1.310946804545099, "CSL": 0.023789169266819954, "BoostedProbSequence": -0.9978554844856262}},
    {"index": 26, "uncertainty": {"MaximumSequenceProbability": 2.0103440284729004, "Perplexity": 0.25129300355911255, "MeanTokenEntropy": 0.702602744102478, "MeanPointwiseMutualInformation": -24.994800567626953, "SelfCertainty": -24.22534170934486, "MeanConditionalPointwiseMutualInformation": -61.60652160644531, "RenyiNeg_uncertainty": -4.728245735168457, "FisherRao_uncertainty": -0.8829323196099141, "AttentionScore (layer=None)": 804.6264038085938, "RAUQ": 2.396904770454551, "RAUQ (entropy)": -1.2638124607021308, "CSL": 0.08654767274856567, "BoostedProbSequence": -0.9300662279129028}},
    {"index": 27, "uncertainty": {"MaximumSequenceProbability": 0.8943322896957397, "Perplexity": 0.1490553766489029, "MeanTokenEntropy": 0.5239658951759338, "MeanPointwiseMutualInformation": -29.18427848815918, "SelfCertainty": -26.195424707620617, "MeanConditionalPointwiseMutualInformation": -22.794565200805664, "RenyiNeg_uncertainty": -5.2048420906066895, "FisherRao_uncertainty": -0.8855507100178951, "AttentionScore (layer=None)": 771.4606323242188, "RAUQ": 2.1342226581072214, "RAUQ (entropy)": -1.2962352494886158, "CSL": 0.08418768644332886, "BoostedProbSequence": -0.9514482617378235}},
    {"index": 28, "uncertainty": {"MaximumSequenceProbability": 0.0032096474897116423, "Perplexity": 0.0008024118724279106, "MeanTokenEntropy": 0.006491379346698523, "MeanPointwiseMutualInformation": -25.03044891357422, "SelfCertainty": -32.24841657468605, "MeanConditionalPointwiseMutualInformation": 0.0008024118724279106, "RenyiNeg_uncertainty": -8.093146324157715, "FisherRao_uncertainty": -0.9812737149435804, "AttentionScore (layer=None)": 789.87451171875, "RAUQ": 1.9869420093285675, "RAUQ (entropy)": -1.341189973164687, "CSL": 0.0001904894015751779, "BoostedProbSequence": -0.9991983771324158}},
    {"index": 29, "uncertainty": {"MaximumSequenceProbability": 0.5288267731666565, "Perplexity": 0.13220669329166412, "MeanTokenEntropy": 0.17898796498775482, "MeanPointwiseMutualInformation": -23.242794036865234, "SelfCertainty": -25.609406145303723, "MeanConditionalPointwiseMutualInformation": 0.13220669329166412, "RenyiNeg_uncertainty": -5.777695655822754, "FisherRao_uncertainty": -0.9577204885860787, "AttentionScore (layer=None)": 825.8553466796875, "RAUQ": 2.108154279884741, "RAUQ (entropy)": -1.3347418373659314, "CSL": 0.04493199288845062, "BoostedProbSequence": -0.9985779523849487}},
    {"index": 30, "uncertainty": {"MaximumSequenceProbability": 1.9984737634658813, "Perplexity": 0.33307895064353943, "MeanTokenEntropy": 0.35777556896209717, "MeanPointwiseMutualInformation": -28.271087646484375, "SelfCertainty": -29.9538097301019, "MeanConditionalPointwiseMutualInformation": -43.60471725463867, "RenyiNeg_uncertainty": -6.749392032623291, "FisherRao_uncertainty": -0.9575718945900338, "AttentionScore (layer=None)": 765.2989501953125, "RAUQ": 2.4490944531836494, "RAUQ (entropy)": -1.3081828769532984, "CSL": 0.15068428218364716, "BoostedProbSequence": -0.9987233281135559}},
    {"index": 31, "uncertainty": {"MaximumSequenceProbability": 0.2822962999343872, "Perplexity": 0.05645925924181938, "MeanTokenEntropy": 0.23740620911121368, "MeanPointwiseMutualInformation": -27.94354248046875, "SelfCertainty": -33.530098207681654, "MeanConditionalPointwiseMutualInformation": -22.16736602783203, "RenyiNeg_uncertainty": -7.82330322265625, "FisherRao_uncertainty": -0.9743299189884336, "AttentionScore (layer=None)": 846.7621459960938, "RAUQ": 2.117929568071259, "RAUQ (entropy)": -1.320378582276657, "CSL": 0.02060808427631855, "BoostedProbSequence": -0.9887536764144897}},
    {"index": 32, "uncertainty": {"MaximumSequenceProbability": 0.10116524249315262, "Perplexity": 0.03372174873948097, "MeanTokenEntropy": 0.10784971714019775, "MeanPointwiseMutualInformation": -23.007944107055664, "SelfCertainty": -29.524032584716156, "MeanConditionalPointwiseMutualInformation": 0.03372174873948097, "RenyiNeg_uncertainty": -7.248823165893555, "FisherRao_uncertainty": -0.9731712794538069, "AttentionScore (layer=None)": 755.5120239257812, "RAUQ": 1.921493841353421, "RAUQ (entropy)": -1.3563470248395446, "CSL": 0.01167727168649435, "BoostedProbSequence": -0.9996805787086487}},
    {"index": 33, "uncertainty": {"MaximumSequenceProbability": 0.7339651584625244, "Perplexity": 0.10485216230154037, "MeanTokenEntropy": 0.3246670365333557, "MeanPointwiseMutualInformation": -26.555864334106445, "SelfCertainty": -27.195579339099062, "MeanConditionalPointwiseMutualInformation": -29.39409828186035, "RenyiNeg_uncertainty": -5.835585117340088, "FisherRao_uncertainty": -0.9200027948669796, "AttentionScore (layer=None)": 797.1341552734375, "RAUQ": 2.225596964970034, "RAUQ (entropy)": -1.298699470631814, "CSL": 0.061337608844041824, "BoostedProbSequence": -0.9705662131309509}},
    {"index": 34, "uncertainty": {"MaximumSequenceProbability": 3.2117080688476562, "Perplexity": 1.070569396018982, "MeanTokenEntropy": 1.2805408239364624, "MeanPointwiseMutualInformation": -21.971097946166992, "SelfCertainty": -22.918715151041027, "MeanConditionalPointwiseMutualInformation": -35.06938934326172, "RenyiNeg_uncertainty": -4.854224681854248, "FisherRao_uncertainty": -0.8942998379730119, "AttentionScore (layer=None)": 773.3453369140625, "RAUQ": 3.033118138277844, "RAUQ (entropy)": -1.230371103494429, "CSL": 0.9000464677810669, "BoostedProbSequence": -0.9467217326164246}},
    {"index": 35, "uncertainty": {"MaximumSequenceProbability": 0.323377788066864, "Perplexity": 0.05389629676938057, "MeanTokenEntropy": 0.289164274930954, "MeanPointwiseMutualInformation": -30.029436111450195, "SelfCertainty": -24.308058412759777, "MeanConditionalPointwiseMutualInformation": -44.9336051940918, "RenyiNeg_uncertainty": -4.4688191413879395, "FisherRao_uncertainty": -0.8649039732112724, "AttentionScore (layer=None)": 807.0250244140625, "RAUQ": 2.0864339098541476, "RAUQ (entropy)": -1.309812655907161, "CSL": 0.02200695499777794, "BoostedProbSequence": -0.9657313823699951}},
    {"index": 36, "uncertainty": {"MaximumSequenceProbability": 0.43828171491622925, "Perplexity": 0.06261167675256729, "MeanTokenEntropy": 0.2757236659526825, "MeanPointwiseMutualInformation": -27.973102569580078, "SelfCertainty": -28.291624969417843, "MeanConditionalPointwiseMutualInformation": -29.436336517333984, "RenyiNeg_uncertainty": -6.282825469970703, "FisherRao_uncertainty": -0.9395843358585836, "AttentionScore (layer=None)": 774.627197265625, "RAUQ": 2.225441340465858, "RAUQ (entropy)": -1.3050043772004707, "CSL": 0.030029138550162315, "BoostedProbSequence": -0.9676459431648254}},
    {"index": 37, "uncertainty": {"MaximumSequenceProbability": 0.1456068754196167, "Perplexity": 0.036401718854904175, "MeanTokenEntropy": 0.14512629806995392, "MeanPointwiseMutualInformation": -24.869848251342773, "SelfCertainty": -24.941116007059094, "MeanConditionalPointwiseMutualInformation": -26.618694305419922, "RenyiNeg_uncertainty": -5.490639686584473, "FisherRao_uncertainty": -0.9353847145658636, "AttentionScore (layer=None)": 795.421630859375, "RAUQ": 2.0333003794833298, "RAUQ (entropy)": -1.3277702131854334, "CSL": 0.0035860405769199133, "BoostedProbSequence": -0.9989334344863892}},
    {"index": 38, "uncertainty": {"MaximumSequenceProbability": 0.32593822479248047, "Perplexity": 0.10864607244729996, "MeanTokenEntropy": 0.4342634677886963, "MeanPointwiseMutualInformation": -23.558019638061523, "SelfCertainty": -19.120611182738617, "MeanConditionalPointwiseMutualInformation": -49.67752456665039, "RenyiNeg_uncertainty": -3.315000534057617, "FisherRao_uncertainty": -0.8550791429277239, "AttentionScore (layer=None)": 774.3742065429688, "RAUQ": 1.907106507703062, "RAUQ (entropy)": -1.3276465662514103, "CSL": 0.026758218184113503, "BoostedProbSequence": -0.9740891456604004}},
    {"index": 39, "uncertainty": {"MaximumSequenceProbability": 0.2855452299118042, "Perplexity": 0.07138630747795105, "MeanTokenEntropy": 0.147761270403862, "MeanPointwiseMutualInformation": -25.678613662719727, "SelfCertainty": -25.408721597879406, "MeanConditionalPointwiseMutualInformation": 0.07138630747795105, "RenyiNeg_uncertainty": -5.701192855834961, "FisherRao_uncertainty": -0.9550807710415742, "AttentionScore (layer=None)": 770.8882446289062, "RAUQ": 2.0417748354554046, "RAUQ (entropy)": -1.3323478590758038, "CSL": 0.03488781303167343, "BoostedProbSequence": -0.9989031553268433}},
    {"index": 40, "uncertainty": {"MaximumSequenceProbability": 0.035985227674245834, "Perplexity": 0.008996306918561459, "MeanTokenEntropy": 0.05588903650641441, "MeanPointwiseMutualInformation": -23.803504943847656, "SelfCertainty": -27.163094671457287, "MeanConditionalPointwiseMutualInformation": 0.008996306918561459, "RenyiNeg_uncertainty": -6.408258438110352, "FisherRao_uncertainty": -0.9439484367501432, "AttentionScore (layer=None)": 794.1884155273438, "RAUQ": 2.0514434089207203, "RAUQ (entropy)": -1.3370926542042767, "CSL": 0.0035456183832138777, "BoostedProbSequence": -0.996168851852417}},
    {"index": 41, "uncertainty": {"MaximumSequenceProbability": 0.014628923498094082, "Perplexity": 0.0036572308745235205, "MeanTokenEntropy": 0.019670434296131134, "MeanPointwiseMutualInformation": -23.340091705322266, "SelfCertainty": -33.866729410379406, "MeanConditionalPointwiseMutualInformation": 0.0036572308745235205, "RenyiNeg_uncertainty": -8.177366256713867, "FisherRao_uncertainty": -0.9813631974317392, "AttentionScore (layer=None)": 756.92041015625, "RAUQ": 1.9824451292986334, "RAUQ (entropy)": -1.3448744726950275, "CSL": 0.002055687364190817, "BoostedProbSequence": -0.9998836517333984}},
    {"index": 42, "uncertainty": {"MaximumSequenceProbability": 1.096509337425232, "Perplexity": 0.21930186450481415, "MeanTokenEntropy": 0.2515821158885956, "MeanPointwiseMutualInformation": -27.655696868896484, "SelfCertainty": -28.22413278409767, "MeanConditionalPointwiseMutualInformation": -30.192249298095703, "RenyiNeg_uncertainty": -6.6297736167907715, "FisherRao_uncertainty": -0.9680161996538589, "AttentionScore (layer=None)": 781.0001220703125, "RAUQ": 2.251335745834317, "RAUQ (entropy)": -1.309022376681908, "CSL": 0.06402245908975601, "BoostedProbSequence": -0.9979678988456726}},
    {"index": 43, "uncertainty": {"MaximumSequenceProbability": 1.4865797758102417, "Perplexity": 0.13514362275600433, "MeanTokenEntropy": 0.21033135056495667, "MeanPointwiseMutualInformation": -24.512584686279297, "SelfCertainty": -32.90671966209395, "MeanConditionalPointwiseMutualInformation": -27.225435256958008, "RenyiNeg_uncertainty": -7.958059787750244, "FisherRao_uncertainty": -0.9672564725760993, "AttentionScore (layer=None)": 838.0309448242188, "RAUQ": 2.391567872506979, "RAUQ (entropy)": -1.2924272906344076, "CSL": 0.04605620354413986, "BoostedProbSequence": -0.9980191588401794}},
    {"index": 44, "uncertainty": {"MaximumSequenceProbability": 0.12913762032985687, "Perplexity": 0.025827523320913315, "MeanTokenEntropy": 0.07608485221862793, "MeanPointwiseMutualInformation": -25.74917221069336, "SelfCertainty": -37.476263673990246, "MeanConditionalPointwiseMutualInformation": 0.025827523320913315, "RenyiNeg_uncertainty": -9.481801986694336, "FisherRao_uncertainty": -0.988817835017486, "AttentionScore (layer=None)": 783.0650024414062, "RAUQ": 1.9744997343628699, "RAUQ (entropy)": -1.3429388408450031, "CSL": 0.005731779616326094, "BoostedProbSequence": -0.9995585680007935}},
    {"index": 45, "uncertainty": {"MaximumSequenceProbability": 0.0001132452889578417, "Perplexity": 3.7748428439954296e-05, "MeanTokenEntropy": 0.000440386327682063, "MeanPointwiseMutualInformation": -25.999961853027344, "SelfCertainty": -26.615760795165375, "MeanConditionalPointwiseMutualInformation": 3.7748428439954296e-05, "RenyiNeg_uncertainty": -6.142469882965088, "FisherRao_uncertainty": -0.9675496897049718, "AttentionScore (layer=None)": 803.8358154296875, "RAUQ": 1.7105161577783825, "RAUQ (entropy)": -1.3747991115356273, "CSL": 1.3637621123052668e-05, "BoostedProbSequence": -0.9999622702598572}},
    {"index": 46, "uncertainty": {"MaximumSequenceProbability": 0.00019178938237018883, "Perplexity": 6.392979412339628e-05, "MeanTokenEntropy": 0.0006489865481853485, "MeanPointwiseMutualInformation": -23.708269119262695, "SelfCertainty": -32.205310813475926, "MeanConditionalPointwiseMutualInformation": 6.392979412339628e-05, "RenyiNeg_uncertainty": -8.064790725708008, "FisherRao_uncertainty": -0.9792839078108293, "AttentionScore (layer=None)": 764.3405151367188, "RAUQ": 1.8715871438480227, "RAUQ (entropy)": -1.3612679982817641, "CSL": 1.3594790289062075e-05, "BoostedProbSequence": -0.9999361038208008}},
    {"index": 47, "uncertainty": {"MaximumSequenceProbability": 0.46299684047698975, "Perplexity": 0.11574921011924744, "MeanTokenEntropy": 0.3031322658061981, "MeanPointwiseMutualInformation": -26.97800064086914, "SelfCertainty": -23.060065897195813, "MeanConditionalPointwiseMutualInformation": -28.33884620666504, "RenyiNeg_uncertainty": -4.904187202453613, "FisherRao_uncertainty": -0.9009124870684152, "AttentionScore (layer=None)": 787.6127319335938, "RAUQ": 2.2088189535706118, "RAUQ (entropy)": -1.3170204551686489, "CSL": 0.030957629904150963, "BoostedProbSequence": -0.992580771446228}},
    {"index": 48, "uncertainty": {"MaximumSequenceProbability": 0.0003522351325955242, "Perplexity": 0.00011741171329049394, "MeanTokenEntropy": 0.0012083378387615085, "MeanPointwiseMutualInformation": -22.958215713500977, "SelfCertainty": -30.744056693602875, "MeanConditionalPointwiseMutualInformation": 0.00011741171329049394, "RenyiNeg_uncertainty": -7.694682598114014, "FisherRao_uncertainty": -0.9718232011851103, "AttentionScore (layer=None)": 783.9367065429688, "RAUQ": 1.9029572358250055, "RAUQ (entropy)": -1.3712446114423797, "CSL": 0.0001861066120909527, "BoostedProbSequence": -0.9998826384544373}},
    {"index": 49, "uncertainty": {"MaximumSequenceProbability": 0.23565420508384705, "Perplexity": 0.026183800771832466, "MeanTokenEntropy": 0.0941273421049118, "MeanPointwiseMutualInformation": -24.95992660522461, "SelfCertainty": -31.607043364202923, "MeanConditionalPointwiseMutualInformation": -12.7202730178833, "RenyiNeg_uncertainty": -7.44228458404541, "FisherRao_uncertainty": -0.962961893469044, "AttentionScore (layer=None)": 827.6856689453125, "RAUQ": 2.265424716655456, "RAUQ (entropy)": -1.3123771993102706, "CSL": 0.007437221705913544, "BoostedProbSequence": -0.9943065643310547}},
    {"index": 50, "uncertainty": {"MaximumSequenceProbability": 0.052672144025564194, "Perplexity": 0.017557380720973015, "MeanTokenEntropy": 0.08173922449350357, "MeanPointwiseMutualInformation": -22.64910888671875, "SelfCertainty": -30.793617240477875, "MeanConditionalPointwiseMutualInformation": 0.017557380720973015, "RenyiNeg_uncertainty": -7.610555648803711, "FisherRao_uncertainty": -0.978063374092276, "AttentionScore (layer=None)": 759.1536865234375, "RAUQ": 1.9053707605113872, "RAUQ (entropy)": -1.3621214262623753, "CSL": 0.006731222849339247, "BoostedProbSequence": -0.9986702799797058}},
    {"index": 51, "uncertainty": {"MaximumSequenceProbability": 0.15721221268177032, "Perplexity": 0.031442441046237946, "MeanTokenEntropy": 0.11497731506824493, "MeanPointwiseMutualInformation": -23.343557357788086, "SelfCertainty": -33.30928598233986, "MeanConditionalPointwiseMutualInformation": -13.554781913757324, "RenyiNeg_uncertainty": -7.591055870056152, "FisherRao_uncertainty": -0.9697717153640856, "AttentionScore (layer=None)": 783.9844360351562, "RAUQ": 2.0776806870399342, "RAUQ (entropy)": -1.3300330265114706, "CSL": 0.012201034463942051, "BoostedProbSequence": -0.997309684753418}},
    {"index": 52, "uncertainty": {"MaximumSequenceProbability": 0.11613109707832336, "Perplexity": 0.019355183467268944, "MeanTokenEntropy": 0.07731077075004578, "MeanPointwiseMutualInformation": -27.959814071655273, "SelfCertainty": -30.889875403930024, "MeanConditionalPointwiseMutualInformation": -18.95037269592285, "RenyiNeg_uncertainty": -7.045010089874268, "FisherRao_uncertainty": -0.9524625254860283, "AttentionScore (layer=None)": 789.3671875, "RAUQ": 2.064663084988348, "RAUQ (entropy)": -1.329115749662177, "CSL": 0.014511479996144772, "BoostedProbSequence": -0.9983959197998047}},
    {"index": 53, "uncertainty": {"MaximumSequenceProbability": 3.1231689453125, "Perplexity": 0.4461669921875, "MeanTokenEntropy": 0.4521287977695465, "MeanPointwiseMutualInformation": -26.062761306762695, "SelfCertainty": -33.96423865829549, "MeanConditionalPointwiseMutualInformation": -69.34872436523438, "RenyiNeg_uncertainty": -8.289505004882812, "FisherRao_uncertainty": -0.9806960816180931, "AttentionScore (layer=None)": 786.9735717773438, "RAUQ": 2.696817983876066, "RAUQ (entropy)": -1.2818882496381918, "CSL": 0.2777996063232422, "BoostedProbSequence": -0.9974942803382874}},
    {"index": 54, "uncertainty": {"MaximumSequenceProbability": 0.01255879271775484, "Perplexity": 0.00313969817943871, "MeanTokenEntropy": 0.01969262957572937, "MeanPointwiseMutualInformation": -24.62186050415039, "SelfCertainty": -26.196781786172863, "MeanConditionalPointwiseMutualInformation": 0.00313969817943871, "RenyiNeg_uncertainty": -5.922574520111084, "FisherRao_uncertainty": -0.9573734550825266, "AttentionScore (layer=None)": 753.5960693359375, "RAUQ": 1.9063632657480647, "RAUQ (entropy)": -1.3471558827786279, "CSL": 0.0012532116379588842, "BoostedProbSequence": -0.9990155100822449}},
    {"index": 55, "uncertainty": {"MaximumSequenceProbability": 0.8993703722953796, "Perplexity": 0.4496851861476898, "MeanTokenEntropy": 1.2833040952682495, "MeanPointwiseMutualInformation": -13.425313949584961, "SelfCertainty": -20.696967752664563, "MeanConditionalPointwiseMutualInformation": -49.48644256591797, "RenyiNeg_uncertainty": -4.656844139099121, "FisherRao_uncertainty": -0.7500145426212877, "AttentionScore (layer=None)": 764.9464111328125, "RAUQ": 1.7660573972882623, "RAUQ (entropy)": -1.2862890293761602, "CSL": 0.6651386022567749, "BoostedProbSequence": -0.9442770481109619}},
    {"index": 56, "uncertainty": {"MaximumSequenceProbability": 0.46938297152519226, "Perplexity": 0.1564609855413437, "MeanTokenEntropy": 0.5897349715232849, "MeanPointwiseMutualInformation": -21.76020622253418, "SelfCertainty": -15.393937420735037, "MeanConditionalPointwiseMutualInformation": -49.029876708984375, "RenyiNeg_uncertainty": -1.9939666986465454, "FisherRao_uncertainty": -0.7470368822198119, "AttentionScore (layer=None)": 748.5034790039062, "RAUQ": 2.0857478475579674, "RAUQ (entropy)": -1.2969156373950415, "CSL": 0.04884552210569382, "BoostedProbSequence": -0.9773402810096741}},
    {"index": 57, "uncertainty": {"MaximumSequenceProbability": 0.5708777904510498, "Perplexity": 0.14271944761276245, "MeanTokenEntropy": 0.27161189913749695, "MeanPointwiseMutualInformation": -28.04477882385254, "SelfCertainty": -26.704431207864758, "MeanConditionalPointwiseMutualInformation": -29.549030303955078, "RenyiNeg_uncertainty": -6.093103408813477, "FisherRao_uncertainty": -0.947448043893876, "AttentionScore (layer=None)": 857.0975952148438, "RAUQ": 2.177360752412858, "RAUQ (entropy)": -1.3203855609248678, "CSL": 0.043482135981321335, "BoostedProbSequence": -0.9962840676307678}},
    {"index": 58, "uncertainty": {"MaximumSequenceProbability": 0.10870686173439026, "Perplexity": 0.015529551543295383, "MeanTokenEntropy": 0.06025476008653641, "MeanPointwiseMutualInformation": -27.09161376953125, "SelfCertainty": -30.94165292569923, "MeanConditionalPointwiseMutualInformation": -17.593862533569336, "RenyiNeg_uncertainty": -7.060078144073486, "FisherRao_uncertainty": -0.963167348380406, "AttentionScore (layer=None)": 768.7786865234375, "RAUQ": 2.159536533052144, "RAUQ (entropy)": -1.3267244809903787, "CSL": 0.005360472947359085, "BoostedProbSequence": -0.9985743761062622}},
    {"index": 59, "uncertainty": {"MaximumSequenceProbability": 0.2020423710346222, "Perplexity": 0.05051059275865555, "MeanTokenEntropy": 0.1201602965593338, "MeanPointwiseMutualInformation": -25.63698959350586, "SelfCertainty": -32.95509496518898, "MeanConditionalPointwiseMutualInformation": 0.05051059275865555, "RenyiNeg_uncertainty": -8.320453643798828, "FisherRao_uncertainty": -0.9835256869843294, "AttentionScore (layer=None)": 799.5408325195312, "RAUQ": 1.9779497918743127, "RAUQ (entropy)": -1.3431266463820632, "CSL": 0.019167210906744003, "BoostedProbSequence": -0.9998427629470825}},
    {"index": 60, "uncertainty": {"MaximumSequenceProbability": 0.375022292137146, "Perplexity": 0.12500743567943573, "MeanTokenEntropy": 0.3256329596042633, "MeanPointwiseMutualInformation": -27.70832633972168, "SelfCertainty": -26.563204439371106, "MeanConditionalPointwiseMutualInformation": 0.12500743567943573, "RenyiNeg_uncertainty": -6.198540210723877, "FisherRao_uncertainty": -0.9614447697968617, "AttentionScore (layer=None)": 774.5216064453125, "RAUQ": 1.9124352922746364, "RAUQ (entropy)": -1.3469213439962684, "CSL": 0.03601378574967384, "BoostedProbSequence": -0.9961606860160828}},
    {"index": 61, "uncertainty": {"MaximumSequenceProbability": 0.006063365843147039, "Perplexity": 0.0012126731453463435, "MeanTokenEntropy": 0.008898748084902763, "MeanPointwiseMutualInformation": -25.523788452148438, "SelfCertainty": -32.27382531949806, "MeanConditionalPointwiseMutualInformation": 0.0012126731453463435, "RenyiNeg_uncertainty": -8.05467414855957, "FisherRao_uncertainty": -0.9784491509291534, "AttentionScore (layer=None)": 767.8084106445312, "RAUQ": 2.0357039777785797, "RAUQ (entropy)": -1.332558809273512, "CSL": 0.0007319299620576203, "BoostedProbSequence": -0.9987909197807312}},
    {"index": 62, "uncertainty": {"MaximumSequenceProbability": 0.6041502952575684, "Perplexity": 0.20138342678546906, "MeanTokenEntropy": 0.38933125138282776, "MeanPointwiseMutualInformation": -21.506948471069336, "SelfCertainty": -25.63197961637306, "MeanConditionalPointwiseMutualInformation": -46.58561706542969, "RenyiNeg_uncertainty": -5.626289367675781, "FisherRao_uncertainty": -0.9577903768697479, "AttentionScore (layer=None)": 797.417724609375, "RAUQ": 1.9199881467516997, "RAUQ (entropy)": -1.3294859895515319, "CSL": 0.03295309841632843, "BoostedProbSequence": -0.9961058497428894}},
    {"index": 63, "uncertainty": {"MaximumSequenceProbability": 3.038625955581665, "Perplexity": 0.5064376592636108, "MeanTokenEntropy": 0.7766445279121399, "MeanPointwiseMutualInformation": -31.51439666748047, "SelfCertainty": -26.44018522092628, "MeanConditionalPointwiseMutualInformation": -76.27222442626953, "RenyiNeg_uncertainty": -5.4675726890563965, "FisherRao_uncertainty": -0.9189473543548519, "AttentionScore (layer=None)": 771.8504028320312, "RAUQ": 2.4073813028355637, "RAUQ (entropy)": -1.2588971678029046, "CSL": 0.21002134680747986, "BoostedProbSequence": -0.9330421090126038}},
    {"index": 64, "uncertainty": {"MaximumSequenceProbability": 0.7012799978256226, "Perplexity": 0.23375999927520752, "MeanTokenEntropy": 0.8102214932441711, "MeanPointwiseMutualInformation": -23.432907104492188, "SelfCertainty": -17.54200298775164, "MeanConditionalPointwiseMutualInformation": -46.55323791503906, "RenyiNeg_uncertainty": -2.7228963375091553, "FisherRao_uncertainty": -0.8298899577048799, "AttentionScore (layer=None)": 769.165283203125, "RAUQ": 2.039720436610959, "RAUQ (entropy)": -1.288970581517121, "CSL": 0.05448160693049431, "BoostedProbSequence": -0.9609129428863525}},
    {"index": 65, "uncertainty": {"MaximumSequenceProbability": 0.014818409457802773, "Perplexity": 0.003704602364450693, "MeanTokenEntropy": 0.019975462928414345, "MeanPointwiseMutualInformation": -25.590045928955078, "SelfCertainty": -30.519320162027356, "MeanConditionalPointwiseMutualInformation": 0.003704602364450693, "RenyiNeg_uncertainty": -7.731631755828857, "FisherRao_uncertainty": -0.9819191497208137, "AttentionScore (layer=None)": 770.5562744140625, "RAUQ": 1.982887811196722, "RAUQ (entropy)": -1.341062819006932, "CSL": 0.0015239109052345157, "BoostedProbSequence": -0.999836266040802}},
    {"index": 66, "uncertainty": {"MaximumSequenceProbability": 1.1928040981292725, "Perplexity": 0.23856082558631897, "MeanTokenEntropy": 0.6782146096229553, "MeanPointwiseMutualInformation": -26.111438751220703, "SelfCertainty": -24.60727372953224, "MeanConditionalPointwiseMutualInformation": -47.898067474365234, "RenyiNeg_uncertainty": -4.791457176208496, "FisherRao_uncertainty": -0.8541072377409702, "AttentionScore (layer=None)": 789.5236206054688, "RAUQ": 2.172020523245236, "RAUQ (entropy)": -1.2794570689084535, "CSL": 0.04328778013586998, "BoostedProbSequence": -0.9267824292182922}},
    {"index": 67, "uncertainty": {"MaximumSequenceProbability": 0.011755011975765228, "Perplexity": 0.002351002302020788, "MeanTokenEntropy": 0.013264603912830353, "MeanPointwiseMutualInformation": -23.247650146484375, "SelfCertainty": -36.97375055143165, "MeanConditionalPointwiseMutualInformation": -28.78965187072754, "RenyiNeg_uncertainty": -9.499246597290039, "FisherRao_uncertainty": -0.9861345330163018, "AttentionScore (layer=None)": 784.9803466796875, "RAUQ": 1.9418275576061927, "RAUQ (entropy)": -1.343491547400327, "CSL": 0.0011213349644094706, "BoostedProbSequence": -0.999858558177948}},
    {"index": 68, "uncertainty": {"MaximumSequenceProbability": 0.7217350006103516, "Perplexity": 0.24057833850383759, "MeanTokenEntropy": 0.4479745626449585, "MeanPointwiseMutualInformation": -23.009422302246094, "SelfCertainty": -25.8408889689935, "MeanConditionalPointwiseMutualInformation": -37.84883499145508, "RenyiNeg_uncertainty": -5.8412017822265625, "FisherRao_uncertainty": -0.959585284146843, "AttentionScore (layer=None)": 747.209716796875, "RAUQ": 1.9883890757720222, "RAUQ (entropy)": -1.3314415380083697, "CSL": 0.10955147445201874, "BoostedProbSequence": -0.999518871307373}},
    {"index": 69, "uncertainty": {"MaximumSequenceProbability": 0.905215859413147, "Perplexity": 0.11315198242664337, "MeanTokenEntropy": 0.32063740491867065, "MeanPointwiseMutualInformation": -26.17591094970703, "SelfCertainty": -26.305062444894787, "MeanConditionalPointwiseMutualInformation": -49.37310028076172, "RenyiNeg_uncertainty": -5.302562236785889, "FisherRao_uncertainty": -0.9091300291508644, "AttentionScore (layer=None)": 799.8567504882812, "RAUQ": 2.29387635789959, "RAUQ (entropy)": -1.2934864067066494, "CSL": 0.020088983699679375, "BoostedProbSequence": -0.9938898682594299}},
    {"index": 70, "uncertainty": {"MaximumSequenceProbability": 0.20689092576503754, "Perplexity": 0.051722731441259384, "MeanTokenEntropy": 0.12993189692497253, "MeanPointwiseMutualInformation": -23.85452651977539, "SelfCertainty": -24.277310045450207, "MeanConditionalPointwiseMutualInformation": 0.051722731441259384, "RenyiNeg_uncertainty": -5.196447372436523, "FisherRao_uncertainty": -0.935032000299598, "AttentionScore (layer=None)": 783.2760009765625, "RAUQ": 2.039563839832686, "RAUQ (entropy)": -1.3304560974759712, "CSL": 0.028660323470830917, "BoostedProbSequence": -0.998633623123169}},
    {"index": 71, "uncertainty": {"MaximumSequenceProbability": 0.3232996165752411, "Perplexity": 0.05388326942920685, "MeanTokenEntropy": 0.14387743175029755, "MeanPointwiseMutualInformation": -27.841947555541992, "SelfCertainty": -33.1884190160923, "MeanConditionalPointwiseMutualInformation": -16.816431045532227, "RenyiNeg_uncertainty": -7.797077178955078, "FisherRao_uncertainty": -0.9705597936773387, "AttentionScore (layer=None)": 781.9960327148438, "RAUQ": 2.2046471922685225, "RAUQ (entropy)": -1.3184629949077684, "CSL": 0.07129646837711334, "BoostedProbSequence": -0.9991084933280945}},
    {"index": 72, "uncertainty": {"MaximumSequenceProbability": 0.8851062655448914, "Perplexity": 0.1264437586069107, "MeanTokenEntropy": 0.30139556527137756, "MeanPointwiseMutualInformation": -27.33784294128418, "SelfCertainty": -28.74094044924136, "MeanConditionalPointwiseMutualInformation": -39.33401870727539, "RenyiNeg_uncertainty": -6.299774169921875, "FisherRao_uncertainty": -0.9374543609063599, "AttentionScore (layer=None)": 769.3432006835938, "RAUQ": 2.258871371774155, "RAUQ (entropy)": -1.2995218146357814, "CSL": 0.0543304942548275, "BoostedProbSequence": -0.9694722294807434}},
    {"index": 73, "uncertainty": {"MaximumSequenceProbability": 0.010089459829032421, "Perplexity": 0.0025223649572581053, "MeanTokenEntropy": 0.017986880615353584, "MeanPointwiseMutualInformation": -26.55997657775879, "SelfCertainty": -25.74786916562843, "MeanConditionalPointwiseMutualInformation": 0.0025223649572581053, "RenyiNeg_uncertainty": -5.814879417419434, "FisherRao_uncertainty": -0.9606414462123711, "AttentionScore (layer=None)": 826.0780029296875, "RAUQ": 1.900510488895688, "RAUQ (entropy)": -1.350918365295128, "CSL": 0.000723936187569052, "BoostedProbSequence": -0.9974848628044128}},
    {"index": 74, "uncertainty": {"MaximumSequenceProbability": 0.4042564332485199, "Perplexity": 0.06737606972455978, "MeanTokenEntropy": 0.2848729193210602, "MeanPointwiseMutualInformation": -30.661788940429688, "SelfCertainty": -29.290435782958344, "MeanConditionalPointwiseMutualInformation": -53.01787185668945, "RenyiNeg_uncertainty": -6.675779342651367, "FisherRao_uncertainty": -0.9281381659780757, "AttentionScore (layer=None)": 794.5098266601562, "RAUQ": 2.15563479992639, "RAUQ (entropy)": -1.3062699580689063, "CSL": 0.021956680342555046, "BoostedProbSequence": -0.9855990409851074}},
    {"index": 75, "uncertainty": {"MaximumSequenceProbability": 2.3559579849243164, "Perplexity": 0.33656543493270874, "MeanTokenEntropy": 0.8519855737686157, "MeanPointwiseMutualInformation": -26.94915199279785, "SelfCertainty": -17.2227800379516, "MeanConditionalPointwiseMutualInformation": -66.11640167236328, "RenyiNeg_uncertainty": -2.6905455589294434, "FisherRao_uncertainty": -0.8134726241097894, "AttentionScore (layer=None)": 785.89111328125, "RAUQ": 2.6189827058611925, "RAUQ (entropy)": -1.2326557454208777, "CSL": 0.12711820006370544, "BoostedProbSequence": -0.9466418027877808}},
    {"index": 76, "uncertainty": {"MaximumSequenceProbability": 1.8126417398452759, "Perplexity": 0.36252835392951965, "MeanTokenEntropy": 0.8338167071342468, "MeanPointwiseMutualInformation": -20.487472534179688, "SelfCertainty": -19.50760522672462, "MeanConditionalPointwiseMutualInformation": -43.27534484863281, "RenyiNeg_uncertainty": -3.8533825874328613, "FisherRao_uncertainty": -0.8469539231528884, "AttentionScore (layer=None)": 753.8268432617188, "RAUQ": 2.3874083692111836, "RAUQ (entropy)": -1.250404872879114, "CSL": 0.23684071004390717, "BoostedProbSequence": -0.9620813131332397}},
    {"index": 77, "uncertainty": {"MaximumSequenceProbability": 0.0031979160849004984, "Perplexity": 0.0010659720283001661, "MeanTokenEntropy": 0.007230998482555151, "MeanPointwiseMutualInformation": -23.91560173034668, "SelfCertainty": -34.00694528409767, "MeanConditionalPointwiseMutualInformation": 0.0010659720283001661, "RenyiNeg_uncertainty": -8.266667366027832, "FisherRao_uncertainty": -0.9753703140415858, "AttentionScore (layer=None)": 748.1801147460938, "RAUQ": 1.834342921447281, "RAUQ (entropy)": -1.3687981837118035, "CSL": 0.0003145111841149628, "BoostedProbSequence": -0.9989356994628906}},
    {"index": 78, "uncertainty": {"MaximumSequenceProbability": 0.12695194780826569, "Perplexity": 0.025390390306711197, "MeanTokenEntropy": 0.07312814146280289, "MeanPointwiseMutualInformation": -21.699609756469727, "SelfCertainty": -38.429146822183604, "MeanConditionalPointwiseMutualInformation": -26.96710777282715, "RenyiNeg_uncertainty": -9.952475547790527, "FisherRao_uncertainty": -0.9881180178955787, "AttentionScore (layer=None)": 758.1417846679688, "RAUQ": 1.9248409236872592, "RAUQ (entropy)": -1.342536754804585, "CSL": 0.014080868102610111, "BoostedProbSequence": -0.999995231628418}},
    {"index": 79, "uncertainty": {"MaximumSequenceProbability": 6.210633728187531e-05, "Perplexity": 2.0702113033621572e-05, "MeanTokenEntropy": 0.0002470151230227202, "MeanPointwiseMutualInformation": -24.33331298828125, "SelfCertainty": -29.787235251952485, "MeanConditionalPointwiseMutualInformation": 2.0702113033621572e-05, "RenyiNeg_uncertainty": -7.375837326049805, "FisherRao_uncertainty": -0.9733103661763374, "AttentionScore (layer=None)": 753.7288818359375, "RAUQ": 1.9449821730266472, "RAUQ (entropy)": -1.364562746422969, "CSL": 8.161958248820156e-06, "BoostedProbSequence": -0.9999793171882629}},
    {"index": 80, "uncertainty": {"MaximumSequenceProbability": 1.557431936264038, "Perplexity": 0.3114863932132721, "MeanTokenEntropy": 0.8736612200737, "MeanPointwiseMutualInformation": -32.138511657714844, "SelfCertainty": -22.05712800809669, "MeanConditionalPointwiseMutualInformation": -25.421361923217773, "RenyiNeg_uncertainty": -4.586023807525635, "FisherRao_uncertainty": -0.904796033556065, "AttentionScore (layer=None)": 785.8356323242188, "RAUQ": 2.435067529200282, "RAUQ (entropy)": -1.2458276502438705, "CSL": 0.11472413688898087, "BoostedProbSequence": -0.8771470189094543}},
    {"index": 81, "uncertainty": {"MaximumSequenceProbability": 0.008443334139883518, "Perplexity": 0.002814444713294506, "MeanTokenEntropy": 0.019511116668581963, "MeanPointwiseMutualInformation": -23.58051872253418, "SelfCertainty": -26.712613415608086, "MeanConditionalPointwiseMutualInformation": 0.002814444713294506, "RenyiNeg_uncertainty": -6.188880443572998, "FisherRao_uncertainty": -0.9650964073994234, "AttentionScore (layer=None)": 767.4278564453125, "RAUQ": 1.834345716708249, "RAUQ (entropy)": -1.354870303971384, "CSL": 0.0011492398334667087, "BoostedProbSequence": -0.997197151184082}},
    {"index": 82, "uncertainty": {"MaximumSequenceProbability": 0.00043853127863258123, "Perplexity": 0.00014617708802688867, "MeanTokenEntropy": 0.001635987195186317, "MeanPointwiseMutualInformation": -24.833189010620117, "SelfCertainty": -24.997728975503918, "MeanConditionalPointwiseMutualInformation": 0.00014617708802688867, "RenyiNeg_uncertainty": -5.2863688468933105, "FisherRao_uncertainty": -0.9511813303140352, "AttentionScore (layer=None)": 760.7061767578125, "RAUQ": 1.7109136265888742, "RAUQ (entropy)": -1.3689839360472464, "CSL": 0.00012774036440532655, "BoostedProbSequence": -0.9998538494110107}},
    {"index": 83, "uncertainty": {"MaximumSequenceProbability": 1.5897607803344727, "Perplexity": 0.39744019508361816, "MeanTokenEntropy": 0.9626480937004089, "MeanPointwiseMutualInformation": -22.10256004333496, "SelfCertainty": -26.969947488992688, "MeanConditionalPointwiseMutualInformation": -34.692806243896484, "RenyiNeg_uncertainty": -5.219751834869385, "FisherRao_uncertainty": -0.859983897429371, "AttentionScore (layer=None)": 797.45849609375, "RAUQ": 2.2300619828143455, "RAUQ (entropy)": -1.263037933839441, "CSL": 0.07871770113706589, "BoostedProbSequence": -0.8003517389297485}},
    {"index": 84, "uncertainty": {"MaximumSequenceProbability": 0.12187822163105011, "Perplexity": 0.024375643581151962, "MeanTokenEntropy": 0.08232604712247849, "MeanPointwiseMutualInformation": -27.35062599182129, "SelfCertainty": -27.84586206266212, "MeanConditionalPointwiseMutualInformation": -27.32802391052246, "RenyiNeg_uncertainty": -5.535440921783447, "FisherRao_uncertainty": -0.9272033000384605, "AttentionScore (layer=None)": 910.4619140625, "RAUQ": 2.0847902181289735, "RAUQ (entropy)": -1.3330877997051744, "CSL": 0.007466135546565056, "BoostedProbSequence": -0.9981934428215027}},
    {"index": 85, "uncertainty": {"MaximumSequenceProbability": 0.3580198287963867, "Perplexity": 0.05966997146606445, "MeanTokenEntropy": 0.1847705990076065, "MeanPointwiseMutualInformation": -29.83616065979004, "SelfCertainty": -26.7403882263991, "MeanConditionalPointwiseMutualInformation": -35.855350494384766, "RenyiNeg_uncertainty": -6.262976169586182, "FisherRao_uncertainty": -0.9615925057172069, "AttentionScore (layer=None)": 793.70068359375, "RAUQ": 2.1719955359090726, "RAUQ (entropy)": -1.31205555756357, "CSL": 0.029813524335622787, "BoostedProbSequence": -0.9993939399719238}},
    {"index": 86, "uncertainty": {"MaximumSequenceProbability": 0.26221683621406555, "Perplexity": 0.05244336649775505, "MeanTokenEntropy": 0.2183876782655716, "MeanPointwiseMutualInformation": -25.422555923461914, "SelfCertainty": -20.94071985074806, "MeanConditionalPointwiseMutualInformation": 0.05244336649775505, "RenyiNeg_uncertainty": -3.8948752880096436, "FisherRao_uncertainty": -0.9017701671216255, "AttentionScore (layer=None)": 783.7687377929688, "RAUQ": 2.1168108242032107, "RAUQ (entropy)": -1.3145591866409227, "CSL": 0.02858453243970871, "BoostedProbSequence": -0.9864083528518677}},
    {"index": 87, "uncertainty": {"MaximumSequenceProbability": 0.2873484492301941, "Perplexity": 0.07183711230754852, "MeanTokenEntropy": 0.22143329679965973, "MeanPointwiseMutualInformation": -21.615663528442383, "SelfCertainty": -28.899269731729504, "MeanConditionalPointwiseMutualInformation": -16.91094398498535, "RenyiNeg_uncertainty": -7.021162033081055, "FisherRao_uncertainty": -0.9650398932948536, "AttentionScore (layer=None)": 850.6814575195312, "RAUQ": 2.1513034036871943, "RAUQ (entropy)": -1.3218351216884727, "CSL": 0.029938388615846634, "BoostedProbSequence": -0.999256432056427}},
    {"index": 88, "uncertainty": {"MaximumSequenceProbability": 3.0382938385009766, "Perplexity": 0.3038293719291687, "MeanTokenEntropy": 0.7347337007522583, "MeanPointwiseMutualInformation": -28.17116928100586, "SelfCertainty": -22.310604723184582, "MeanConditionalPointwiseMutualInformation": -70.37153625488281, "RenyiNeg_uncertainty": -4.1910600662231445, "FisherRao_uncertainty": -0.8578594819739894, "AttentionScore (layer=None)": 793.6838989257812, "RAUQ": 2.547774467681955, "RAUQ (entropy)": -1.2461388205301343, "CSL": 0.11655967682600021, "BoostedProbSequence": -0.9614585041999817}},
    {"index": 89, "uncertainty": {"MaximumSequenceProbability": 0.4843924045562744, "Perplexity": 0.0807320699095726, "MeanTokenEntropy": 0.28177136182785034, "MeanPointwiseMutualInformation": -28.627601623535156, "SelfCertainty": -26.718870472798027, "MeanConditionalPointwiseMutualInformation": -24.962308883666992, "RenyiNeg_uncertainty": -5.446873188018799, "FisherRao_uncertainty": -0.9172774420243591, "AttentionScore (layer=None)": 818.6334228515625, "RAUQ": 2.1837751600709865, "RAUQ (entropy)": -1.315771085884859, "CSL": 0.030384890735149384, "BoostedProbSequence": -0.9859878420829773}},
    {"index": 90, "uncertainty": {"MaximumSequenceProbability": 1.2204748392105103, "Perplexity": 0.2034124732017517, "MeanTokenEntropy": 0.5272084474563599, "MeanPointwiseMutualInformation": -31.275754928588867, "SelfCertainty": -22.620824170002617, "MeanConditionalPointwiseMutualInformation": -54.5313835144043, "RenyiNeg_uncertainty": -4.6501898765563965, "FisherRao_uncertainty": -0.8980908131707767, "AttentionScore (layer=None)": 768.7681274414062, "RAUQ": 2.248520113376757, "RAUQ (entropy)": -1.2753424137897622, "CSL": 0.029379677027463913, "BoostedProbSequence": -0.967205286026001}},
    {"index": 91, "uncertainty": {"MaximumSequenceProbability": 0.05743559077382088, "Perplexity": 0.009572598151862621, "MeanTokenEntropy": 0.058018773794174194, "MeanPointwiseMutualInformation": -31.21959114074707, "SelfCertainty": -28.746279708434418, "MeanConditionalPointwiseMutualInformation": -42.878509521484375, "RenyiNeg_uncertainty": -6.401721477508545, "FisherRao_uncertainty": -0.94410008636696, "AttentionScore (layer=None)": 766.8851928710938, "RAUQ": 2.1229243422070794, "RAUQ (entropy)": -1.3296616538607098, "CSL": 0.002437690505757928, "BoostedProbSequence": -0.9958572387695312}},
    {"index": 92, "uncertainty": {"MaximumSequenceProbability": 0.5914742946624756, "Perplexity": 0.118294857442379, "MeanTokenEntropy": 0.23055288195610046, "MeanPointwiseMutualInformation": -26.681705474853516, "SelfCertainty": -31.256134279458998, "MeanConditionalPointwiseMutualInformation": -15.537355422973633, "RenyiNeg_uncertainty": -7.119632720947266, "FisherRao_uncertainty": -0.9662581470810743, "AttentionScore (layer=None)": 793.845458984375, "RAUQ": 2.19230157283154, "RAUQ (entropy)": -1.3237512351578902, "CSL": 0.07486981153488159, "BoostedProbSequence": -0.9947795867919922}},
    {"index": 93, "uncertainty": {"MaximumSequenceProbability": 0.18107910454273224, "Perplexity": 0.04526977613568306, "MeanTokenEntropy": 0.12905007600784302, "MeanPointwiseMutualInformation": -24.454730987548828, "SelfCertainty": -31.380069406717297, "MeanConditionalPointwiseMutualInformation": 0.04526977613568306, "RenyiNeg_uncertainty": -7.8422651290893555, "FisherRao_uncertainty": -0.9763245229921445, "AttentionScore (layer=None)": 748.6695556640625, "RAUQ": 1.9657629826012157, "RAUQ (entropy)": -1.3424781455484807, "CSL": 0.01845441199839115, "BoostedProbSequence": -0.9997459053993225}},
    {"index": 94, "uncertainty": {"MaximumSequenceProbability": 0.8707552552223206, "Perplexity": 0.21768881380558014, "MeanTokenEntropy": 0.41936472058296204, "MeanPointwiseMutualInformation": -26.001062393188477, "SelfCertainty": -26.97395101377296, "MeanConditionalPointwiseMutualInformation": 0.21768881380558014, "RenyiNeg_uncertainty": -6.378770351409912, "FisherRao_uncertainty": -0.9615778008594802, "AttentionScore (layer=None)": 772.99462890625, "RAUQ": 2.2562457417405763, "RAUQ (entropy)": -1.3156727244759385, "CSL": 0.07129359990358353, "BoostedProbSequence": -0.9966659545898438}},
    {"index": 95, "uncertainty": {"MaximumSequenceProbability": 3.4668989181518555, "Perplexity": 0.4952712655067444, "MeanTokenEntropy": 0.9458428621292114, "MeanPointwiseMutualInformation": -26.567230224609375, "SelfCertainty": -23.260917201386313, "MeanConditionalPointwiseMutualInformation": -73.79837799072266, "RenyiNeg_uncertainty": -4.5956926345825195, "FisherRao_uncertainty": -0.8792559956035711, "AttentionScore (layer=None)": 805.3631591796875, "RAUQ": 2.6285379383416214, "RAUQ (entropy)": -1.2392304392961515, "CSL": 0.15633931756019592, "BoostedProbSequence": -0.9459287524223328}},
    {"index": 96, "uncertainty": {"MaximumSequenceProbability": 0.36401137709617615, "Perplexity": 0.09100284427404404, "MeanTokenEntropy": 0.24491062760353088, "MeanPointwiseMutualInformation": -27.627748489379883, "SelfCertainty": -24.88459888288307, "MeanConditionalPointwiseMutualInformation": -27.463842391967773, "RenyiNeg_uncertainty": -5.497966766357422, "FisherRao_uncertainty": -0.934097933124835, "AttentionScore (layer=None)": 786.950439453125, "RAUQ": 2.0564948409970123, "RAUQ (entropy)": -1.3203853809350043, "CSL": 0.06223530322313309, "BoostedProbSequence": -0.9968262910842896}},
    {"index": 97, "uncertainty": {"MaximumSequenceProbability": 0.9047799110412598, "Perplexity": 0.18095597624778748, "MeanTokenEntropy": 0.2046011984348297, "MeanPointwiseMutualInformation": -22.51904296875, "SelfCertainty": -36.17038598844337, "MeanConditionalPointwiseMutualInformation": -27.53134536743164, "RenyiNeg_uncertainty": -8.994138717651367, "FisherRao_uncertainty": -0.9821745660224526, "AttentionScore (layer=None)": 800.4951171875, "RAUQ": 2.190971747313794, "RAUQ (entropy)": -1.3186764961375972, "CSL": 0.09914762526750565, "BoostedProbSequence": -0.9989004135131836}},
    {"index": 98, "uncertainty": {"MaximumSequenceProbability": 0.014727109111845493, "Perplexity": 0.002945421729236841, "MeanTokenEntropy": 0.019492540508508682, "MeanPointwiseMutualInformation": -23.25955581665039, "SelfCertainty": -41.99716897794532, "MeanConditionalPointwiseMutualInformation": -11.198942184448242, "RenyiNeg_uncertainty": -9.968409538269043, "FisherRao_uncertainty": -0.9890676559109982, "AttentionScore (layer=None)": 782.217529296875, "RAUQ": 1.9648275577782377, "RAUQ (entropy)": -1.3395599009712469, "CSL": 0.0003401957219466567, "BoostedProbSequence": -0.9970760345458984}},
    {"index": 99, "uncertainty": {"MaximumSequenceProbability": 1.6286972761154175, "Perplexity": 0.32573944330215454, "MeanTokenEntropy": 0.38535401225090027, "MeanPointwiseMutualInformation": -23.949260711669922, "SelfCertainty": -30.541072328775403, "MeanConditionalPointwiseMutualInformation": -13.710359573364258, "RenyiNeg_uncertainty": -6.6978254318237305, "FisherRao_uncertainty": -0.9577858594367914, "AttentionScore (layer=None)": 899.618896484375, "RAUQ": 2.243280819388176, "RAUQ (entropy)": -1.3072816071097955, "CSL": 0.09996037930250168, "BoostedProbSequence": -0.9977079629898071}},
    {"index": 100, "uncertainty": {"MaximumSequenceProbability": 0.5841954350471497, "Perplexity": 0.19473181664943695, "MeanTokenEntropy": 0.35239315032958984, "MeanPointwiseMutualInformation": -23.430267333984375, "SelfCertainty": -22.55647912809181, "MeanConditionalPointwiseMutualInformation": -36.84497833251953, "RenyiNeg_uncertainty": -4.6997246742248535, "FisherRao_uncertainty": -0.8486531551354393, "AttentionScore (layer=None)": 811.8875732421875, "RAUQ": 1.9316208537116277, "RAUQ (entropy)": -1.3330939254490164, "CSL": 0.42014139890670776, "BoostedProbSequence": -0.9967067837715149}},
    {"index": 101, "uncertainty": {"MaximumSequenceProbability": 1.8218566179275513, "Perplexity": 0.2602652311325073, "MeanTokenEntropy": 0.31656405329704285, "MeanPointwiseMutualInformation": -28.570093154907227, "SelfCertainty": -25.52990431206921, "MeanConditionalPointwiseMutualInformation": -58.73762893676758, "RenyiNeg_uncertainty": -4.9821085929870605, "FisherRao_uncertainty": -0.9092161604195834, "AttentionScore (layer=None)": 901.8199462890625, "RAUQ": 2.4003638981816735, "RAUQ (entropy)": -1.2967771858098192, "CSL": 0.03834066167473793, "BoostedProbSequence": -0.9891621470451355}},
    {"index": 102, "uncertainty": {"MaximumSequenceProbability": 1.4052002429962158, "Perplexity": 0.35130006074905396, "MeanTokenEntropy": 0.5975642204284668, "MeanPointwiseMutualInformation": -22.273700714111328, "SelfCertainty": -21.246602209299084, "MeanConditionalPointwiseMutualInformation": -21.805044174194336, "RenyiNeg_uncertainty": -4.163396835327148, "FisherRao_uncertainty": -0.8684289455288711, "AttentionScore (layer=None)": 778.1620483398438, "RAUQ": 2.2625454487407275, "RAUQ (entropy)": -1.299911917974189, "CSL": 0.08420531451702118, "BoostedProbSequence": -0.9865213632583618}},
    {"index": 103, "uncertainty": {"MaximumSequenceProbability": 0.10256652534008026, "Perplexity": 0.03418884053826332, "MeanTokenEntropy": 0.13305406272411346, "MeanPointwiseMutualInformation": -21.215810775756836, "SelfCertainty": -26.634602856526055, "MeanConditionalPointwiseMutualInformation": 0.03418884053826332, "RenyiNeg_uncertainty": -6.206249713897705, "FisherRao_uncertainty": -0.9575453304583944, "AttentionScore (layer=None)": 780.0078125, "RAUQ": 1.9371967133729893, "RAUQ (entropy)": -1.3565362760649822, "CSL": 0.009452980011701584, "BoostedProbSequence": -0.9977105259895325}},
    {"index": 104, "uncertainty": {"MaximumSequenceProbability": 0.0021599396131932735, "Perplexity": 0.0007199798710644245, "MeanTokenEntropy": 0.005919341463595629, "MeanPointwiseMutualInformation": -26.74928092956543, "SelfCertainty": -27.297782889891938, "MeanConditionalPointwiseMutualInformation": 0.0007199798710644245, "RenyiNeg_uncertainty": -6.349887847900391, "FisherRao_uncertainty": -0.9696518776285344, "AttentionScore (layer=None)": 805.6722412109375, "RAUQ": 1.8363383173927876, "RAUQ (entropy)": -1.3716460521123146, "CSL": 0.00014163738524075598, "BoostedProbSequence": -0.9992804527282715}},
    {"index": 105, "uncertainty": {"MaximumSequenceProbability": 0.9882755279541016, "Perplexity": 0.329425185918808, "MeanTokenEntropy": 0.8856850266456604, "MeanPointwiseMutualInformation": -24.920576095581055, "SelfCertainty": -19.433162045368828, "MeanConditionalPointwiseMutualInformation": -47.05741500854492, "RenyiNeg_uncertainty": -3.525681734085083, "FisherRao_uncertainty": -0.8675286532116632, "AttentionScore (layer=None)": 824.6295776367188, "RAUQ": 2.1679848842045604, "RAUQ (entropy)": -1.2818851323983087, "CSL": 0.08511621505022049, "BoostedProbSequence": -0.9735713005065918}},
    {"index": 106, "uncertainty": {"MaximumSequenceProbability": 1.0801715850830078, "Perplexity": 0.36005720496177673, "MeanTokenEntropy": 0.38295769691467285, "MeanPointwiseMutualInformation": -22.973276138305664, "SelfCertainty": -27.084119152912773, "MeanConditionalPointwiseMutualInformation": 0.36005720496177673, "RenyiNeg_uncertainty": -6.2496514320373535, "FisherRao_uncertainty": -0.95323929302841, "AttentionScore (layer=None)": 799.5670166015625, "RAUQ": 2.2818157072276817, "RAUQ (entropy)": -1.3330396397960094, "CSL": 0.13834185898303986, "BoostedProbSequence": -0.9982037544250488}},
    {"index": 107, "uncertainty": {"MaximumSequenceProbability": 0.27139970660209656, "Perplexity": 0.05427994206547737, "MeanTokenEntropy": 0.18023648858070374, "MeanPointwiseMutualInformation": -27.870718002319336, "SelfCertainty": -27.09543939420509, "MeanConditionalPointwiseMutualInformation": -45.023193359375, "RenyiNeg_uncertainty": -5.519711494445801, "FisherRao_uncertainty": -0.900495382966459, "AttentionScore (layer=None)": 772.1063842773438, "RAUQ": 2.0521474114269465, "RAUQ (entropy)": -1.3273310247875374, "CSL": 0.1416952759027481, "BoostedProbSequence": -0.9930644035339355}},
    {"index": 108, "uncertainty": {"MaximumSequenceProbability": 0.704582929611206, "Perplexity": 0.1409165859222412, "MeanTokenEntropy": 0.24751989543437958, "MeanPointwiseMutualInformation": -28.68408203125, "SelfCertainty": -33.42051263639259, "MeanConditionalPointwiseMutualInformation": -22.622758865356445, "RenyiNeg_uncertainty": -7.9547600746154785, "FisherRao_uncertainty": -0.9757612627068207, "AttentionScore (layer=None)": 794.4924926757812, "RAUQ": 2.1899556031820033, "RAUQ (entropy)": -1.3236290107482533, "CSL": 0.06788140535354614, "BoostedProbSequence": -0.9991119503974915}},
    {"index": 109, "uncertainty": {"MaximumSequenceProbability": 2.0529379844665527, "Perplexity": 0.4105876088142395, "MeanTokenEntropy": 0.20788851380348206, "MeanPointwiseMutualInformation": -31.48941421508789, "SelfCertainty": -29.151712282388683, "MeanConditionalPointwiseMutualInformation": 0.4105876088142395, "RenyiNeg_uncertainty": -7.125300407409668, "FisherRao_uncertainty": -0.9762389168226726, "AttentionScore (layer=None)": 767.9991455078125, "RAUQ": 2.5966775593355886, "RAUQ (entropy)": -1.309079136033314, "CSL": 0.10308390110731125, "BoostedProbSequence": -0.9995301365852356}},
    {"index": 110, "uncertainty": {"MaximumSequenceProbability": 0.0486757718026638, "Perplexity": 0.01216894295066595, "MeanTokenEntropy": 0.04800670966506004, "MeanPointwiseMutualInformation": -26.394081115722656, "SelfCertainty": -26.579322488992688, "MeanConditionalPointwiseMutualInformation": 0.01216894295066595, "RenyiNeg_uncertainty": -6.170185089111328, "FisherRao_uncertainty": -0.9664325598665957, "AttentionScore (layer=None)": 814.7547607421875, "RAUQ": 2.0909039670415046, "RAUQ (entropy)": -1.3394511879521351, "CSL": 0.0034901241306215525, "BoostedProbSequence": -0.9999778866767883}},
    {"index": 111, "uncertainty": {"MaximumSequenceProbability": 1.5257740020751953, "Perplexity": 0.30515480041503906, "MeanTokenEntropy": 0.5353711843490601, "MeanPointwiseMutualInformation": -27.394845962524414, "SelfCertainty": -26.863382204263683, "MeanConditionalPointwiseMutualInformation": -42.34299850463867, "RenyiNeg_uncertainty": -5.470869541168213, "FisherRao_uncertainty": -0.8903703992290684, "AttentionScore (layer=None)": 801.2693481445312, "RAUQ": 2.3234060867391375, "RAUQ (entropy)": -1.2936755073595636, "CSL": 0.43579667806625366, "BoostedProbSequence": -0.991229236125946}},
    {"index": 112, "uncertainty": {"MaximumSequenceProbability": 0.44350171089172363, "Perplexity": 0.11087542772293091, "MeanTokenEntropy": 0.26748958230018616, "MeanPointwiseMutualInformation": -22.20162582397461, "SelfCertainty": -31.031601103036877, "MeanConditionalPointwiseMutualInformation": -34.304561614990234, "RenyiNeg_uncertainty": -6.622341156005859, "FisherRao_uncertainty": -0.9521253746620989, "AttentionScore (layer=None)": 796.8924560546875, "RAUQ": 2.0409403814794453, "RAUQ (entropy)": -1.3295022143721837, "CSL": 0.04146389663219452, "BoostedProbSequence": -0.9926067590713501}},
    {"index": 113, "uncertainty": {"MaximumSequenceProbability": 3.5667126178741455, "Perplexity": 0.5944520831108093, "MeanTokenEntropy": 1.0292750597000122, "MeanPointwiseMutualInformation": -29.655548095703125, "SelfCertainty": -22.782865834126152, "MeanConditionalPointwiseMutualInformation": -67.63658905029297, "RenyiNeg_uncertainty": -4.315601825714111, "FisherRao_uncertainty": -0.8574018065820085, "AttentionScore (layer=None)": 779.5394287109375, "RAUQ": 2.584371520032583, "RAUQ (entropy)": -1.2427070387097303, "CSL": 0.20299026370048523, "BoostedProbSequence": -0.9437389373779297}},
    {"index": 114, "uncertainty": {"MaximumSequenceProbability": 5.399220943450928, "Perplexity": 0.7713173031806946, "MeanTokenEntropy": 0.8907599449157715, "MeanPointwiseMutualInformation": -28.059038162231445, "SelfCertainty": -23.58219509227289, "MeanConditionalPointwiseMutualInformation": -95.43766021728516, "RenyiNeg_uncertainty": -4.609684944152832, "FisherRao_uncertainty": -0.8891831677092339, "AttentionScore (layer=None)": 800.2160034179688, "RAUQ": 2.862637167921907, "RAUQ (entropy)": -1.2492656641799376, "CSL": 0.4010235667228699, "BoostedProbSequence": -0.9706906080245972}},
    {"index": 115, "uncertainty": {"MaximumSequenceProbability": 0.2516322135925293, "Perplexity": 0.08387740701436996, "MeanTokenEntropy": 0.2414512187242508, "MeanPointwiseMutualInformation": -21.99945640563965, "SelfCertainty": -26.543846122313813, "MeanConditionalPointwiseMutualInformation": -44.903621673583984, "RenyiNeg_uncertainty": -6.108394622802734, "FisherRao_uncertainty": -0.963566536525985, "AttentionScore (layer=None)": 795.1378784179688, "RAUQ": 1.9864320707771386, "RAUQ (entropy)": -1.340120082144606, "CSL": 0.04224669933319092, "BoostedProbSequence": -0.9979278445243835}},
    {"index": 116, "uncertainty": {"MaximumSequenceProbability": 0.08988483995199203, "Perplexity": 0.017976967617869377, "MeanTokenEntropy": 0.08209134638309479, "MeanPointwiseMutualInformation": -28.73202133178711, "SelfCertainty": -25.310931642740247, "MeanConditionalPointwiseMutualInformation": 0.017976967617869377, "RenyiNeg_uncertainty": -5.697129249572754, "FisherRao_uncertainty": -0.9522309674206841, "AttentionScore (layer=None)": 847.8514404296875, "RAUQ": 2.0083535526901484, "RAUQ (entropy)": -1.3368008759994283, "CSL": 0.003499898361042142, "BoostedProbSequence": -0.9974281191825867}},
    {"index": 117, "uncertainty": {"MaximumSequenceProbability": 0.15195642411708832, "Perplexity": 0.025326071307063103, "MeanTokenEntropy": 0.12795723974704742, "MeanPointwiseMutualInformation": -27.537172317504883, "SelfCertainty": -28.563048672566094, "MeanConditionalPointwiseMutualInformation": -38.43898391723633, "RenyiNeg_uncertainty": -6.071935653686523, "FisherRao_uncertainty": -0.9276701521043016, "AttentionScore (layer=None)": 773.7608032226562, "RAUQ": 2.0874429299828776, "RAUQ (entropy)": -1.3214976853107836, "CSL": 0.009394592605531216, "BoostedProbSequence": -0.9865972399711609}},
    {"index": 118, "uncertainty": {"MaximumSequenceProbability": 1.727527379989624, "Perplexity": 0.2879212200641632, "MeanTokenEntropy": 0.38317859172821045, "MeanPointwiseMutualInformation": -27.52457618713379, "SelfCertainty": -30.165271115193047, "MeanConditionalPointwiseMutualInformation": -25.354955673217773, "RenyiNeg_uncertainty": -6.892158508300781, "FisherRao_uncertainty": -0.9548241715987819, "AttentionScore (layer=None)": 767.5869140625, "RAUQ": 2.3219936179693246, "RAUQ (entropy)": -1.2994314273431442, "CSL": 0.1284582018852234, "BoostedProbSequence": -0.9961021542549133}},
    {"index": 119, "uncertainty": {"MaximumSequenceProbability": 0.06304749101400375, "Perplexity": 0.01576187275350094, "MeanTokenEntropy": 0.059095509350299835, "MeanPointwiseMutualInformation": -25.421737670898438, "SelfCertainty": -31.788922937601086, "MeanConditionalPointwiseMutualInformation": 0.01576187275350094, "RenyiNeg_uncertainty": -7.869726657867432, "FisherRao_uncertainty": -0.9787613419145349, "AttentionScore (layer=None)": 767.4878540039062, "RAUQ": 2.033468129465212, "RAUQ (entropy)": -1.331673247281146, "CSL": 0.0035803746432065964, "BoostedProbSequence": -0.999730110168457}},
    {"index": 120, "uncertainty": {"MaximumSequenceProbability": 0.8770554065704346, "Perplexity": 0.17541107535362244, "MeanTokenEntropy": 0.2764575779438019, "MeanPointwiseMutualInformation": -25.762088775634766, "SelfCertainty": -28.82905298063087, "MeanConditionalPointwiseMutualInformation": -29.6962890625, "RenyiNeg_uncertainty": -6.1613264083862305, "FisherRao_uncertainty": -0.9455108383703219, "AttentionScore (layer=None)": 819.8413696289062, "RAUQ": 2.1346025726941282, "RAUQ (entropy)": -1.3209231250853581, "CSL": 0.056952618062496185, "BoostedProbSequence": -0.9966238737106323}},
    {"index": 121, "uncertainty": {"MaximumSequenceProbability": 0.9500681161880493, "Perplexity": 0.1357240229845047, "MeanTokenEntropy": 0.23725974559783936, "MeanPointwiseMutualInformation": -29.569631576538086, "SelfCertainty": -32.97356068849918, "MeanConditionalPointwiseMutualInformation": -18.116348266601562, "RenyiNeg_uncertainty": -7.871232032775879, "FisherRao_uncertainty": -0.9708155531275174, "AttentionScore (layer=None)": 917.8494873046875, "RAUQ": 2.29118330503998, "RAUQ (entropy)": -1.3004821616676074, "CSL": 0.05425700917840004, "BoostedProbSequence": -0.9979932904243469}},
    {"index": 122, "uncertainty": {"MaximumSequenceProbability": 0.1890583336353302, "Perplexity": 0.06301944702863693, "MeanTokenEntropy": 0.16964863240718842, "MeanPointwiseMutualInformation": -22.353647232055664, "SelfCertainty": -28.239137005695977, "MeanConditionalPointwiseMutualInformation": 0.06301944702863693, "RenyiNeg_uncertainty": -6.607574462890625, "FisherRao_uncertainty": -0.9524254502396357, "AttentionScore (layer=None)": 749.5532836914062, "RAUQ": 1.9520825386641634, "RAUQ (entropy)": -1.3588129307381416, "CSL": 0.021275708451867104, "BoostedProbSequence": -0.9969097971916199}},
    {"index": 123, "uncertainty": {"MaximumSequenceProbability": 3.181746006011963, "Perplexity": 0.4545351564884186, "MeanTokenEntropy": 0.9330116510391235, "MeanPointwiseMutualInformation": -26.29546546936035, "SelfCertainty": -23.902960451333996, "MeanConditionalPointwiseMutualInformation": -73.32495880126953, "RenyiNeg_uncertainty": -4.739212989807129, "FisherRao_uncertainty": -0.8863925346725237, "AttentionScore (layer=None)": 834.8875122070312, "RAUQ": 2.61348166637483, "RAUQ (entropy)": -1.23661880431336, "CSL": 0.1029072031378746, "BoostedProbSequence": -0.9502471685409546}},
    {"index": 124, "uncertainty": {"MaximumSequenceProbability": 0.7054869532585144, "Perplexity": 0.1763717383146286, "MeanTokenEntropy": 0.19521252810955048, "MeanPointwiseMutualInformation": -22.91737937927246, "SelfCertainty": -24.9965769369297, "MeanConditionalPointwiseMutualInformation": 0.1763717383146286, "RenyiNeg_uncertainty": -5.599832057952881, "FisherRao_uncertainty": -0.9391559932890219, "AttentionScore (layer=None)": 830.8229370117188, "RAUQ": 2.185558671960999, "RAUQ (entropy)": -1.3315353092630717, "CSL": 0.06995144486427307, "BoostedProbSequence": -0.9969338178634644}},
    {"index": 125, "uncertainty": {"MaximumSequenceProbability": 0.8500027656555176, "Perplexity": 0.17000055313110352, "MeanTokenEntropy": 0.5140684247016907, "MeanPointwiseMutualInformation": -27.7549991607666, "SelfCertainty": -27.58529840299415, "MeanConditionalPointwiseMutualInformation": -51.655601501464844, "RenyiNeg_uncertainty": -5.480914115905762, "FisherRao_uncertainty": -0.9195633689476909, "AttentionScore (layer=None)": 809.4249267578125, "RAUQ": 2.1796740876321934, "RAUQ (entropy)": -1.2929052396071508, "CSL": 0.053477898240089417, "BoostedProbSequence": -0.96478670835495}},
    {"index": 126, "uncertainty": {"MaximumSequenceProbability": 1.2725871801376343, "Perplexity": 0.31814679503440857, "MeanTokenEntropy": 0.3992266058921814, "MeanPointwiseMutualInformation": -20.588104248046875, "SelfCertainty": -30.727601202219006, "MeanConditionalPointwiseMutualInformation": -34.99704360961914, "RenyiNeg_uncertainty": -6.713173866271973, "FisherRao_uncertainty": -0.9451481779415369, "AttentionScore (layer=None)": 748.1723022460938, "RAUQ": 2.1784645978721873, "RAUQ (entropy)": -1.3266835858574444, "CSL": 0.09844684600830078, "BoostedProbSequence": -0.9873698949813843}},
    {"index": 127, "uncertainty": {"MaximumSequenceProbability": 2.8931849002838135, "Perplexity": 0.5786370038986206, "MeanTokenEntropy": 1.0022584199905396, "MeanPointwiseMutualInformation": -29.571361541748047, "SelfCertainty": -20.781844194620128, "MeanConditionalPointwiseMutualInformation": -50.34720993041992, "RenyiNeg_uncertainty": -4.177263259887695, "FisherRao_uncertainty": -0.8573697255783366, "AttentionScore (layer=None)": 786.048828125, "RAUQ": 2.4308651917942528, "RAUQ (entropy)": -1.2343054933007438, "CSL": 0.0782468169927597, "BoostedProbSequence": -0.9080570936203003}},
    {"index": 128, "uncertainty": {"MaximumSequenceProbability": 0.8120533227920532, "Perplexity": 0.2030133306980133, "MeanTokenEntropy": 0.37516695261001587, "MeanPointwiseMutualInformation": -22.984485626220703, "SelfCertainty": -27.706753404825207, "MeanConditionalPointwiseMutualInformation": -60.530113220214844, "RenyiNeg_uncertainty": -5.347715377807617, "FisherRao_uncertainty": -0.8963524971686296, "AttentionScore (layer=None)": 770.2279052734375, "RAUQ": 2.2439822818165664, "RAUQ (entropy)": -1.3133624004709947, "CSL": 0.14937344193458557, "BoostedProbSequence": -0.9977048635482788}},
    {"index": 129, "uncertainty": {"MaximumSequenceProbability": 0.02208433300256729, "Perplexity": 0.007361444178968668, "MeanTokenEntropy": 0.05220019817352295, "MeanPointwiseMutualInformation": -24.7843074798584, "SelfCertainty": -24.96641158251889, "MeanConditionalPointwiseMutualInformation": -32.23367691040039, "RenyiNeg_uncertainty": -5.364430904388428, "FisherRao_uncertainty": -0.8981264857173749, "AttentionScore (layer=None)": 791.1004638671875, "RAUQ": 1.771357057868932, "RAUQ (entropy)": -1.3581164434131523, "CSL": 0.014698225073516369, "BoostedProbSequence": -0.9959031939506531}},
    {"index": 130, "uncertainty": {"MaximumSequenceProbability": 3.121119499206543, "Perplexity": 1.5605597496032715, "MeanTokenEntropy": 1.4479451179504395, "MeanPointwiseMutualInformation": -14.00193977355957, "SelfCertainty": -16.59018865415382, "MeanConditionalPointwiseMutualInformation": -54.448875427246094, "RenyiNeg_uncertainty": -2.931025981903076, "FisherRao_uncertainty": -0.729100170215468, "AttentionScore (layer=None)": 763.3243408203125, "RAUQ": 2.0302363409134117, "RAUQ (entropy)": -1.2801601790710686, "CSL": 2.4124765396118164, "BoostedProbSequence": -0.9627529978752136}},
    {"index": 131, "uncertainty": {"MaximumSequenceProbability": 0.046887435019016266, "Perplexity": 0.01562914438545704, "MeanTokenEntropy": 0.09516924619674683, "MeanPointwiseMutualInformation": -21.109371185302734, "SelfCertainty": -30.081561398396172, "MeanConditionalPointwiseMutualInformation": -40.77303695678711, "RenyiNeg_uncertainty": -5.90533447265625, "FisherRao_uncertainty": -0.8485546023774763, "AttentionScore (layer=None)": 805.9630737304688, "RAUQ": 1.8738424641160716, "RAUQ (entropy)": -1.348183565647794, "CSL": 0.011248977854847908, "BoostedProbSequence": -0.9909612536430359}},
    {"index": 132, "uncertainty": {"MaximumSequenceProbability": 0.2557513415813446, "Perplexity": 0.03653590753674507, "MeanTokenEntropy": 0.08021517843008041, "MeanPointwiseMutualInformation": -25.838464736938477, "SelfCertainty": -31.906190410004477, "MeanConditionalPointwiseMutualInformation": -15.323481559753418, "RenyiNeg_uncertainty": -7.566082000732422, "FisherRao_uncertainty": -0.9660917376944246, "AttentionScore (layer=None)": 766.8792724609375, "RAUQ": 2.1894214609927025, "RAUQ (entropy)": -1.3266405079243957, "CSL": 0.01529235765337944, "BoostedProbSequence": -0.999454915523529}},
    {"index": 133, "uncertainty": {"MaximumSequenceProbability": 0.002909477101638913, "Perplexity": 0.000969825719948858, "MeanTokenEntropy": 0.0070427474565804005, "MeanPointwiseMutualInformation": -25.582361221313477, "SelfCertainty": -30.150309236734387, "MeanConditionalPointwiseMutualInformation": 0.000969825719948858, "RenyiNeg_uncertainty": -7.486025333404541, "FisherRao_uncertainty": -0.9785528877740095, "AttentionScore (layer=None)": 769.9345703125, "RAUQ": 1.9287551886509235, "RAUQ (entropy)": -1.362221136867603, "CSL": 0.0003305986465420574, "BoostedProbSequence": -0.9990315437316895}},
    {"index": 134, "uncertainty": {"MaximumSequenceProbability": 1.936780333518982, "Perplexity": 0.6455934643745422, "MeanTokenEntropy": 0.4946117103099823, "MeanPointwiseMutualInformation": -24.604408264160156, "SelfCertainty": -32.22865167447853, "MeanConditionalPointwiseMutualInformation": -38.643489837646484, "RenyiNeg_uncertainty": -7.891544818878174, "FisherRao_uncertainty": -0.9797817396410572, "AttentionScore (layer=None)": 782.4635009765625, "RAUQ": 2.373190667068676, "RAUQ (entropy)": -1.3218644529500119, "CSL": 1.0497379302978516, "BoostedProbSequence": -0.9996922612190247}},
    {"index": 135, "uncertainty": {"MaximumSequenceProbability": 0.1356557011604309, "Perplexity": 0.0226092841476202, "MeanTokenEntropy": 0.07958468049764633, "MeanPointwiseMutualInformation": -32.10239028930664, "SelfCertainty": -31.777999869872406, "MeanConditionalPointwiseMutualInformation": 0.0226092841476202, "RenyiNeg_uncertainty": -7.550837993621826, "FisherRao_uncertainty": -0.974660055709596, "AttentionScore (layer=None)": 817.27099609375, "RAUQ": 2.077284626971162, "RAUQ (entropy)": -1.3366216702606017, "CSL": 0.018034685403108597, "BoostedProbSequence": -0.9962369799613953}},
    {"index": 136, "uncertainty": {"MaximumSequenceProbability": 0.6317647099494934, "Perplexity": 0.2105882316827774, "MeanTokenEntropy": 0.5159684419631958, "MeanPointwiseMutualInformation": -22.872743606567383, "SelfCertainty": -20.15793290921974, "MeanConditionalPointwiseMutualInformation": 0.2105882316827774, "RenyiNeg_uncertainty": -3.6420490741729736, "FisherRao_uncertainty": -0.8905578688198602, "AttentionScore (layer=None)": 742.8163452148438, "RAUQ": 2.1557404582424553, "RAUQ (entropy)": -1.3191617261479744, "CSL": 0.07625577598810196, "BoostedProbSequence": -0.980418860912323}},
    {"index": 137, "uncertainty": {"MaximumSequenceProbability": 0.7613599300384521, "Perplexity": 0.3806799650192261, "MeanTokenEntropy": 1.264976978302002, "MeanPointwiseMutualInformation": -12.806819915771484, "SelfCertainty": -15.333768518655774, "MeanConditionalPointwiseMutualInformation": -47.08113098144531, "RenyiNeg_uncertainty": -2.5500779151916504, "FisherRao_uncertainty": -0.7223579316006511, "AttentionScore (layer=None)": 758.0130615234375, "RAUQ": 1.8548808663800587, "RAUQ (entropy)": -1.2875253882317894, "CSL": 0.34756752848625183, "BoostedProbSequence": -0.9617555141448975}},
    {"index": 138, "uncertainty": {"MaximumSequenceProbability": 0.0025005515199154615, "Perplexity": 0.0005001103272661567, "MeanTokenEntropy": 0.003523406106978655, "MeanPointwiseMutualInformation": -29.774499893188477, "SelfCertainty": -45.097953279703134, "MeanConditionalPointwiseMutualInformation": 0.0005001103272661567, "RenyiNeg_uncertainty": -10.422941207885742, "FisherRao_uncertainty": -0.9917382659044295, "AttentionScore (layer=None)": 756.7249755859375, "RAUQ": 2.0108456920843136, "RAUQ (entropy)": -1.3374847415204831, "CSL": 0.0002147259801859036, "BoostedProbSequence": -0.9995004534721375}},
    {"index": 139, "uncertainty": {"MaximumSequenceProbability": 0.022046620026230812, "Perplexity": 0.004409323912113905, "MeanTokenEntropy": 0.030963758006691933, "MeanPointwiseMutualInformation": -27.245590209960938, "SelfCertainty": -28.731202181070323, "MeanConditionalPointwiseMutualInformation": 0.004409323912113905, "RenyiNeg_uncertainty": -6.230449199676514, "FisherRao_uncertainty": -0.9312913810155734, "AttentionScore (layer=None)": 773.8001098632812, "RAUQ": 2.0293821274173216, "RAUQ (entropy)": -1.3412130322317246, "CSL": 0.0022888141684234142, "BoostedProbSequence": -0.9956197738647461}},
    {"index": 140, "uncertainty": {"MaximumSequenceProbability": 4.437138080596924, "Perplexity": 0.6338768601417542, "MeanTokenEntropy": 0.9537497162818909, "MeanPointwiseMutualInformation": -27.044694900512695, "SelfCertainty": -29.215524483752382, "MeanConditionalPointwiseMutualInformation": -54.05807113647461, "RenyiNeg_uncertainty": -6.614402770996094, "FisherRao_uncertainty": -0.9250950474243052, "AttentionScore (layer=None)": 913.3549194335938, "RAUQ": 2.807006633590258, "RAUQ (entropy)": -1.2321640293655975, "CSL": 0.20409651100635529, "BoostedProbSequence": -0.9346798658370972}},
    {"index": 141, "uncertainty": {"MaximumSequenceProbability": 2.9783918857574463, "Perplexity": 0.4963986575603485, "MeanTokenEntropy": 0.848868191242218, "MeanPointwiseMutualInformation": -28.29526710510254, "SelfCertainty": -21.665921521076836, "MeanConditionalPointwiseMutualInformation": -81.83072662353516, "RenyiNeg_uncertainty": -3.7154579162597656, "FisherRao_uncertainty": -0.8012870334436357, "AttentionScore (layer=None)": 800.5070190429688, "RAUQ": 2.4465271672033237, "RAUQ (entropy)": -1.2502635236829556, "CSL": 0.30185467004776, "BoostedProbSequence": -0.9506397843360901}},
    {"index": 142, "uncertainty": {"MaximumSequenceProbability": 0.009599803946912289, "Perplexity": 0.002399950986728072, "MeanTokenEntropy": 0.017597133293747902, "MeanPointwiseMutualInformation": -26.903850555419922, "SelfCertainty": -27.255210550516125, "MeanConditionalPointwiseMutualInformation": 0.002399950986728072, "RenyiNeg_uncertainty": -6.313771724700928, "FisherRao_uncertainty": -0.9590577117558021, "AttentionScore (layer=None)": 757.8896484375, "RAUQ": 2.075465199019948, "RAUQ (entropy)": -1.3415786509410572, "CSL": 0.0012369308387860656, "BoostedProbSequence": -0.99760901927948}},
    {"index": 143, "uncertainty": {"MaximumSequenceProbability": 1.0259904861450195, "Perplexity": 0.20519809424877167, "MeanTokenEntropy": 0.280290812253952, "MeanPointwiseMutualInformation": -27.919803619384766, "SelfCertainty": -31.976700838296885, "MeanConditionalPointwiseMutualInformation": -19.139427185058594, "RenyiNeg_uncertainty": -7.162899017333984, "FisherRao_uncertainty": -0.9651242153729502, "AttentionScore (layer=None)": 810.2251586914062, "RAUQ": 2.2261897748884687, "RAUQ (entropy)": -1.3166295192148487, "CSL": 0.12335821241140366, "BoostedProbSequence": -0.9915709495544434}},
    {"index": 144, "uncertainty": {"MaximumSequenceProbability": 0.30574697256088257, "Perplexity": 0.10191565752029419, "MeanTokenEntropy": 0.42547324299812317, "MeanPointwiseMutualInformation": -26.77308464050293, "SelfCertainty": -18.800567618895844, "MeanConditionalPointwiseMutualInformation": -61.38099670410156, "RenyiNeg_uncertainty": -3.0284321308135986, "FisherRao_uncertainty": -0.8531939123160829, "AttentionScore (layer=None)": 773.0357666015625, "RAUQ": 1.98284823998122, "RAUQ (entropy)": -1.3237162546279375, "CSL": 0.04226469248533249, "BoostedProbSequence": -0.9728870391845703}},
    {"index": 145, "uncertainty": {"MaximumSequenceProbability": 1.811200737953186, "Perplexity": 0.6037335991859436, "MeanTokenEntropy": 1.6068044900894165, "MeanPointwiseMutualInformation": -24.229598999023438, "SelfCertainty": -15.926478059976574, "MeanConditionalPointwiseMutualInformation": -55.18076705932617, "RenyiNeg_uncertainty": -2.70123028755188, "FisherRao_uncertainty": -0.7899446768817846, "AttentionScore (layer=None)": 755.6246337890625, "RAUQ": 2.3982335252744553, "RAUQ (entropy)": -1.213365448717116, "CSL": 0.15977564454078674, "BoostedProbSequence": -0.8907244801521301}},
    {"index": 146, "uncertainty": {"MaximumSequenceProbability": 1.035009503364563, "Perplexity": 0.10350094735622406, "MeanTokenEntropy": 0.30611395835876465, "MeanPointwiseMutualInformation": -23.91524887084961, "SelfCertainty": -23.59981237241554, "MeanConditionalPointwiseMutualInformation": -33.884552001953125, "RenyiNeg_uncertainty": -4.663550853729248, "FisherRao_uncertainty": -0.8767957680485969, "AttentionScore (layer=None)": 792.9918212890625, "RAUQ": 2.3111400818462196, "RAUQ (entropy)": -1.2897318445786445, "CSL": 0.027207667008042336, "BoostedProbSequence": -0.9911128878593445}},
    {"index": 147, "uncertainty": {"MaximumSequenceProbability": 1.8979202508926392, "Perplexity": 0.37958404421806335, "MeanTokenEntropy": 0.3909595310688019, "MeanPointwiseMutualInformation": -29.6704158782959, "SelfCertainty": -26.484728487222668, "MeanConditionalPointwiseMutualInformation": -34.350765228271484, "RenyiNeg_uncertainty": -5.385106086730957, "FisherRao_uncertainty": -0.9148910556596895, "AttentionScore (layer=None)": 832.6404418945312, "RAUQ": 2.4192593300235603, "RAUQ (entropy)": -1.3051303524003193, "CSL": 0.1629633903503418, "BoostedProbSequence": -0.9960986971855164}},
    {"index": 148, "uncertainty": {"MaximumSequenceProbability": 0.00038988818414509296, "Perplexity": 7.797763828421012e-05, "MeanTokenEntropy": 0.0008264972711913288, "MeanPointwiseMutualInformation": -30.999919891357422, "SelfCertainty": -30.630560548990246, "MeanConditionalPointwiseMutualInformation": 7.797763828421012e-05, "RenyiNeg_uncertainty": -7.773897647857666, "FisherRao_uncertainty": -0.9830573289331191, "AttentionScore (layer=None)": 773.135009765625, "RAUQ": 2.0875476781473434, "RAUQ (entropy)": -1.3338233729967555, "CSL": 3.0104161851340905e-05, "BoostedProbSequence": -0.999921977519989}},
    {"index": 149, "uncertainty": {"MaximumSequenceProbability": 6.79594612121582, "Perplexity": 1.698986530303955, "MeanTokenEntropy": 2.02976393699646, "MeanPointwiseMutualInformation": -24.801013946533203, "SelfCertainty": -17.527916105478283, "MeanConditionalPointwiseMutualInformation": -60.60870361328125, "RenyiNeg_uncertainty": -3.1223156452178955, "FisherRao_uncertainty": -0.8422659931791553, "AttentionScore (layer=None)": 755.2198486328125, "RAUQ": 3.4545885224212176, "RAUQ (entropy)": -1.147854166316439, "CSL": 0.33609461784362793, "BoostedProbSequence": -0.8875243663787842}},
    {"index": 150, "uncertainty": {"MaximumSequenceProbability": 0.01694622077047825, "Perplexity": 0.004236555192619562, "MeanTokenEntropy": 0.02519007958471775, "MeanPointwiseMutualInformation": -27.777013778686523, "SelfCertainty": -28.030020864694592, "MeanConditionalPointwiseMutualInformation": 0.004236555192619562, "RenyiNeg_uncertainty": -6.590219020843506, "FisherRao_uncertainty": -0.9474833650318896, "AttentionScore (layer=None)": 753.688232421875, "RAUQ": 1.9559466150081357, "RAUQ (entropy)": -1.3374596820061004, "CSL": 0.0018582437187433243, "BoostedProbSequence": -0.9988930821418762}},
    {"index": 151, "uncertainty": {"MaximumSequenceProbability": 1.006137728691101, "Perplexity": 0.16768962144851685, "MeanTokenEntropy": 0.26955661177635193, "MeanPointwiseMutualInformation": -29.3531436920166, "SelfCertainty": -31.639999381591156, "MeanConditionalPointwiseMutualInformation": -47.8189811706543, "RenyiNeg_uncertainty": -7.259157657623291, "FisherRao_uncertainty": -0.9730618175331259, "AttentionScore (layer=None)": 767.6636352539062, "RAUQ": 2.2977574523764535, "RAUQ (entropy)": -1.307758890998167, "CSL": 0.0992266908288002, "BoostedProbSequence": -0.9994606971740723}},
    {"index": 152, "uncertainty": {"MaximumSequenceProbability": 0.31034788489341736, "Perplexity": 0.044335413724184036, "MeanTokenEntropy": 0.21977803111076355, "MeanPointwiseMutualInformation": -26.544950485229492, "SelfCertainty": -24.36340095077596, "MeanConditionalPointwiseMutualInformation": -38.64491653442383, "RenyiNeg_uncertainty": -4.771968364715576, "FisherRao_uncertainty": -0.884070475699523, "AttentionScore (layer=None)": 768.5927734375, "RAUQ": 2.1884563726716273, "RAUQ (entropy)": -1.3141995351214506, "CSL": 0.012945941649377346, "BoostedProbSequence": -0.9836705923080444}},
    {"index": 153, "uncertainty": {"MaximumSequenceProbability": 1.2243192195892334, "Perplexity": 0.2448638379573822, "MeanTokenEntropy": 0.3101540207862854, "MeanPointwiseMutualInformation": -32.48013687133789, "SelfCertainty": -25.811668642251966, "MeanConditionalPointwiseMutualInformation": -56.34941482543945, "RenyiNeg_uncertainty": -5.875253200531006, "FisherRao_uncertainty": -0.9549181403002723, "AttentionScore (layer=None)": 782.960693359375, "RAUQ": 2.3562977268553484, "RAUQ (entropy)": -1.3112342034112592, "CSL": 0.12964972853660583, "BoostedProbSequence": -0.9893280267715454}},
    {"index": 154, "uncertainty": {"MaximumSequenceProbability": 0.9533236622810364, "Perplexity": 0.31777456402778625, "MeanTokenEntropy": 0.9029467105865479, "MeanPointwiseMutualInformation": -26.26555824279785, "SelfCertainty": -21.685054135212578, "MeanConditionalPointwiseMutualInformation": -51.56781005859375, "RenyiNeg_uncertainty": -4.340406894683838, "FisherRao_uncertainty": -0.9243179047802621, "AttentionScore (layer=None)": 761.5941162109375, "RAUQ": 2.131257973631339, "RAUQ (entropy)": -1.2876456379327488, "CSL": 0.06939853727817535, "BoostedProbSequence": -0.9663289189338684}},
    {"index": 155, "uncertainty": {"MaximumSequenceProbability": 5.900689939153381e-05, "Perplexity": 1.180137951450888e-05, "MeanTokenEntropy": 0.00012776115909218788, "MeanPointwiseMutualInformation": -22.099987030029297, "SelfCertainty": -43.01616922208595, "MeanConditionalPointwiseMutualInformation": 1.180137951450888e-05, "RenyiNeg_uncertainty": -10.284358024597168, "FisherRao_uncertainty": -0.9880504027018043, "AttentionScore (layer=None)": 778.4476928710938, "RAUQ": 1.9893179048776797, "RAUQ (entropy)": -1.3410899109210335, "CSL": 3.704146365635097e-06, "BoostedProbSequence": -0.9999881982803345}},
    {"index": 156, "uncertainty": {"MaximumSequenceProbability": 0.06535686552524567, "Perplexity": 0.016339216381311417, "MeanTokenEntropy": 0.08083363622426987, "MeanPointwiseMutualInformation": -28.827411651611328, "SelfCertainty": -27.92092195340919, "MeanConditionalPointwiseMutualInformation": -27.988378524780273, "RenyiNeg_uncertainty": -6.638970375061035, "FisherRao_uncertainty": -0.9690745369849216, "AttentionScore (layer=None)": 774.4230346679688, "RAUQ": 1.9702830084182978, "RAUQ (entropy)": -1.3338061253029059, "CSL": 0.004983213264495134, "BoostedProbSequence": -0.9999219179153442}},
    {"index": 157, "uncertainty": {"MaximumSequenceProbability": 7.325199604034424, "Perplexity": 1.2208665609359741, "MeanTokenEntropy": 1.5217071771621704, "MeanPointwiseMutualInformation": -31.716630935668945, "SelfCertainty": -23.477234514444348, "MeanConditionalPointwiseMutualInformation": -96.17707061767578, "RenyiNeg_uncertainty": -4.556813716888428, "FisherRao_uncertainty": -0.8465295607846374, "AttentionScore (layer=None)": 794.0469360351562, "RAUQ": 2.982053318196968, "RAUQ (entropy)": -1.1849209267178824, "CSL": 0.24747559428215027, "BoostedProbSequence": -0.8711118102073669}},
    {"index": 158, "uncertainty": {"MaximumSequenceProbability": 0.14743593335151672, "Perplexity": 0.03685898333787918, "MeanTokenEntropy": 0.10849028825759888, "MeanPointwiseMutualInformation": -22.7131404876709, "SelfCertainty": -31.224318178384777, "MeanConditionalPointwiseMutualInformation": 0.03685898333787918, "RenyiNeg_uncertainty": -6.609704494476318, "FisherRao_uncertainty": -0.9554688790348204, "AttentionScore (layer=None)": 796.10498046875, "RAUQ": 2.0400885440960748, "RAUQ (entropy)": -1.335244163527129, "CSL": 0.0219978466629982, "BoostedProbSequence": -0.9988119602203369}},
    {"index": 159, "uncertainty": {"MaximumSequenceProbability": 1.8848882913589478, "Perplexity": 0.3769776523113251, "MeanTokenEntropy": 0.5278499722480774, "MeanPointwiseMutualInformation": -26.448022842407227, "SelfCertainty": -31.436668642251966, "MeanConditionalPointwiseMutualInformation": -47.39974594116211, "RenyiNeg_uncertainty": -7.280478000640869, "FisherRao_uncertainty": -0.9742389856008392, "AttentionScore (layer=None)": 790.8983154296875, "RAUQ": 2.391170463269371, "RAUQ (entropy)": -1.2979759104311617, "CSL": 0.12400922179222107, "BoostedProbSequence": -0.9942487478256226}},
    {"index": 160, "uncertainty": {"MaximumSequenceProbability": 1.9660788774490356, "Perplexity": 0.21845321357250214, "MeanTokenEntropy": 0.6443765163421631, "MeanPointwiseMutualInformation": -25.44821548461914, "SelfCertainty": -21.645154733018025, "MeanConditionalPointwiseMutualInformation": -59.16505432128906, "RenyiNeg_uncertainty": -4.055663108825684, "FisherRao_uncertainty": -0.8390735904801601, "AttentionScore (layer=None)": 844.4111938476562, "RAUQ": 2.4310634622617746, "RAUQ (entropy)": -1.2511280034814525, "CSL": 0.06319798529148102, "BoostedProbSequence": -0.9573761820793152}},
    {"index": 161, "uncertainty": {"MaximumSequenceProbability": 0.002180806128308177, "Perplexity": 0.0004361612373031676, "MeanTokenEntropy": 0.003632931737229228, "MeanPointwiseMutualInformation": -23.26206398010254, "SelfCertainty": -39.467144258707044, "MeanConditionalPointwiseMutualInformation": 0.0004361612373031676, "RenyiNeg_uncertainty": -9.92310619354248, "FisherRao_uncertainty": -0.9879790843564074, "AttentionScore (layer=None)": 767.0900268554688, "RAUQ": 1.954804648498298, "RAUQ (entropy)": -1.3462596043864812, "CSL": 0.00015950789384078234, "BoostedProbSequence": -0.9995641708374023}},
    {"index": 162, "uncertainty": {"MaximumSequenceProbability": 0.02524745836853981, "Perplexity": 0.004207909572869539, "MeanTokenEntropy": 0.02631118893623352, "MeanPointwiseMutualInformation": -25.99579429626465, "SelfCertainty": -31.357536943643566, "MeanConditionalPointwiseMutualInformation": -13.192127227783203, "RenyiNeg_uncertainty": -7.367958068847656, "FisherRao_uncertainty": -0.9701421640551463, "AttentionScore (layer=None)": 755.7605590820312, "RAUQ": 2.0590697730276952, "RAUQ (entropy)": -1.3299918811309723, "CSL": 0.002067271154373884, "BoostedProbSequence": -0.9986655712127686}},
    {"index": 163, "uncertainty": {"MaximumSequenceProbability": 0.5782870054244995, "Perplexity": 0.1927623301744461, "MeanTokenEntropy": 0.5086753368377686, "MeanPointwiseMutualInformation": -24.51557159423828, "SelfCertainty": -20.337420773396172, "MeanConditionalPointwiseMutualInformation": -51.09299087524414, "RenyiNeg_uncertainty": -4.057924747467041, "FisherRao_uncertainty": -0.8259071977015277, "AttentionScore (layer=None)": 883.1513061523438, "RAUQ": 2.006723642395926, "RAUQ (entropy)": -1.3177631270015282, "CSL": 0.03795894235372543, "BoostedProbSequence": -0.9868264198303223}},
    {"index": 164, "uncertainty": {"MaximumSequenceProbability": 5.865185260772705, "Perplexity": 0.9775308966636658, "MeanTokenEntropy": 1.6875454187393188, "MeanPointwiseMutualInformation": -27.855802536010742, "SelfCertainty": -22.931931805500664, "MeanConditionalPointwiseMutualInformation": -61.40513610839844, "RenyiNeg_uncertainty": -4.648899078369141, "FisherRao_uncertainty": -0.8333118059222727, "AttentionScore (layer=None)": 833.653564453125, "RAUQ": 2.688402367919976, "RAUQ (entropy)": -1.1501313324259743, "CSL": 0.27937278151512146, "BoostedProbSequence": -0.7231572270393372}},
    {"index": 165, "uncertainty": {"MaximumSequenceProbability": 0.31335315108299255, "Perplexity": 0.10445105284452438, "MeanTokenEntropy": 0.19438254833221436, "MeanPointwiseMutualInformation": -23.8538818359375, "SelfCertainty": -35.37497074593035, "MeanConditionalPointwiseMutualInformation": 0.10445105284452438, "RenyiNeg_uncertainty": -8.909956932067871, "FisherRao_uncertainty": -0.9858550062586374, "AttentionScore (layer=None)": 768.66943359375, "RAUQ": 1.9128985251232145, "RAUQ (entropy)": -1.3476737013207627, "CSL": 0.03688521310687065, "BoostedProbSequence": -0.999969482421875}},
    {"index": 166, "uncertainty": {"MaximumSequenceProbability": 1.4096219539642334, "Perplexity": 0.7048109769821167, "MeanTokenEntropy": 1.7136741876602173, "MeanPointwiseMutualInformation": -11.982688903808594, "SelfCertainty": -19.6205946523838, "MeanConditionalPointwiseMutualInformation": -44.95750045776367, "RenyiNeg_uncertainty": -4.300172328948975, "FisherRao_uncertainty": -0.743506418959497, "AttentionScore (layer=None)": 772.3212280273438, "RAUQ": 1.6844831044628208, "RAUQ (entropy)": -1.2416748611563069, "CSL": 1.2693419456481934, "BoostedProbSequence": -0.9071624875068665}},
    {"index": 167, "uncertainty": {"MaximumSequenceProbability": 0.10139884054660797, "Perplexity": 0.020279768854379654, "MeanTokenEntropy": 0.10639189183712006, "MeanPointwiseMutualInformation": -26.05472183227539, "SelfCertainty": -30.80025354215431, "MeanConditionalPointwiseMutualInformation": -22.563446044921875, "RenyiNeg_uncertainty": -7.106973171234131, "FisherRao_uncertainty": -0.9475270572351722, "AttentionScore (layer=None)": 781.3050537109375, "RAUQ": 2.053034069384589, "RAUQ (entropy)": -1.3342476036709732, "CSL": 0.01360281091183424, "BoostedProbSequence": -0.9934686422348022}},
    {"index": 168, "uncertainty": {"MaximumSequenceProbability": 1.57405686378479, "Perplexity": 0.3148113787174225, "MeanTokenEntropy": 0.33668214082717896, "MeanPointwiseMutualInformation": -27.960186004638672, "SelfCertainty": -21.01146531888771, "MeanConditionalPointwiseMutualInformation": -28.837087631225586, "RenyiNeg_uncertainty": -3.993156909942627, "FisherRao_uncertainty": -0.8833262913210549, "AttentionScore (layer=None)": 781.6993408203125, "RAUQ": 2.4370106768107997, "RAUQ (entropy)": -1.3060631611946403, "CSL": 0.09738927334547043, "BoostedProbSequence": -0.9967229962348938}},
    {"index": 169, "uncertainty": {"MaximumSequenceProbability": 0.0753464624285698, "Perplexity": 0.025115488097071648, "MeanTokenEntropy": 0.1219184622168541, "MeanPointwiseMutualInformation": -25.974884033203125, "SelfCertainty": -20.491814287393566, "MeanConditionalPointwiseMutualInformation": 0.025115488097071648, "RenyiNeg_uncertainty": -3.5195724964141846, "FisherRao_uncertainty": -0.8749431650543525, "AttentionScore (layer=None)": 746.8086547851562, "RAUQ": 1.8793284452836363, "RAUQ (entropy)": -1.3469358867506451, "CSL": 0.015556225553154945, "BoostedProbSequence": -0.9972161650657654}},
    {"index": 170, "uncertainty": {"MaximumSequenceProbability": 0.3195993900299072, "Perplexity": 0.10653313249349594, "MeanTokenEntropy": 0.37287819385528564, "MeanPointwiseMutualInformation": -22.560134887695312, "SelfCertainty": -26.923107139159516, "MeanConditionalPointwiseMutualInformation": -40.082298278808594, "RenyiNeg_uncertainty": -5.6443328857421875, "FisherRao_uncertainty": -0.8164239097050728, "AttentionScore (layer=None)": 780.9581909179688, "RAUQ": 1.8041110305531212, "RAUQ (entropy)": -1.3360165765815402, "CSL": 0.08488959074020386, "BoostedProbSequence": -0.9875430464744568}},
    {"index": 171, "uncertainty": {"MaximumSequenceProbability": 1.018385410308838, "Perplexity": 0.20367708802223206, "MeanTokenEntropy": 0.38782423734664917, "MeanPointwiseMutualInformation": -29.621322631835938, "SelfCertainty": -31.542357118814465, "MeanConditionalPointwiseMutualInformation": -49.01264572143555, "RenyiNeg_uncertainty": -7.105748653411865, "FisherRao_uncertainty": -0.9690261133631735, "AttentionScore (layer=None)": 814.4583740234375, "RAUQ": 2.260763411191173, "RAUQ (entropy)": -1.3112745234320373, "CSL": 0.10546740889549255, "BoostedProbSequence": -0.9958661198616028}},
    {"index": 172, "uncertainty": {"MaximumSequenceProbability": 1.0409728288650513, "Perplexity": 0.10409728437662125, "MeanTokenEntropy": 0.10113712400197983, "MeanPointwiseMutualInformation": -26.720905303955078, "SelfCertainty": -29.260165270059588, "MeanConditionalPointwiseMutualInformation": -29.72261619567871, "RenyiNeg_uncertainty": -6.651645660400391, "FisherRao_uncertainty": -0.9656548013849175, "AttentionScore (layer=None)": 855.7794189453125, "RAUQ": 2.3341741633925372, "RAUQ (entropy)": -1.3033821842016962, "CSL": 0.03381066396832466, "BoostedProbSequence": -0.9996131658554077}},
    {"index": 173, "uncertainty": {"MaximumSequenceProbability": 1.920061469078064, "Perplexity": 0.38401228189468384, "MeanTokenEntropy": 0.3670860528945923, "MeanPointwiseMutualInformation": -27.24098777770996, "SelfCertainty": -27.535869463174816, "MeanConditionalPointwiseMutualInformation": -20.13028907775879, "RenyiNeg_uncertainty": -5.620983600616455, "FisherRao_uncertainty": -0.9007255479686996, "AttentionScore (layer=None)": 783.625732421875, "RAUQ": 2.2420894150080493, "RAUQ (entropy)": -1.3102826464364514, "CSL": 0.13034197688102722, "BoostedProbSequence": -0.9832794070243835}},
    {"index": 174, "uncertainty": {"MaximumSequenceProbability": 0.33205360174179077, "Perplexity": 0.08301340043544769, "MeanTokenEntropy": 0.254273921251297, "MeanPointwiseMutualInformation": -23.2919864654541, "SelfCertainty": -22.592814596384045, "MeanConditionalPointwiseMutualInformation": 0.08301340043544769, "RenyiNeg_uncertainty": -4.407970428466797, "FisherRao_uncertainty": -0.9190125121486155, "AttentionScore (layer=None)": 840.5863647460938, "RAUQ": 2.0950661970782902, "RAUQ (entropy)": -1.3188939078773938, "CSL": 0.02790648862719536, "BoostedProbSequence": -0.9934104084968567}},
    {"index": 175, "uncertainty": {"MaximumSequenceProbability": 0.14303728938102722, "Perplexity": 0.035759322345256805, "MeanTokenEntropy": 0.098973847925663, "MeanPointwiseMutualInformation": -27.37049102783203, "SelfCertainty": -24.335845621316906, "MeanConditionalPointwiseMutualInformation": 0.035759322345256805, "RenyiNeg_uncertainty": -5.196670055389404, "FisherRao_uncertainty": -0.9489378594784458, "AttentionScore (layer=None)": 793.154052734375, "RAUQ": 2.029495744270019, "RAUQ (entropy)": -1.338232476141798, "CSL": 0.015600994229316711, "BoostedProbSequence": -0.999909520149231}},
    {"index": 176, "uncertainty": {"MaximumSequenceProbability": 0.0009116560104303062, "Perplexity": 0.00022791400260757655, "MeanTokenEntropy": 0.0019708459731191397, "MeanPointwiseMutualInformation": -26.062271118164062, "SelfCertainty": -34.19924703428077, "MeanConditionalPointwiseMutualInformation": 0.00022791400260757655, "RenyiNeg_uncertainty": -7.946414470672607, "FisherRao_uncertainty": -0.9759068639542069, "AttentionScore (layer=None)": 794.3591918945312, "RAUQ": 1.9227863075633258, "RAUQ (entropy)": -1.3521810091235573, "CSL": 8.276084554381669e-05, "BoostedProbSequence": -0.9997721910476685}},
    {"index": 177, "uncertainty": {"MaximumSequenceProbability": 0.4880176782608032, "Perplexity": 0.09760353714227676, "MeanTokenEntropy": 0.46889472007751465, "MeanPointwiseMutualInformation": -27.427398681640625, "SelfCertainty": -26.29006830045509, "MeanConditionalPointwiseMutualInformation": -52.71772384643555, "RenyiNeg_uncertainty": -5.362525463104248, "FisherRao_uncertainty": -0.8972181697592354, "AttentionScore (layer=None)": 793.9034423828125, "RAUQ": 2.1168191036203434, "RAUQ (entropy)": -1.3053116675780903, "CSL": 0.052081238478422165, "BoostedProbSequence": -0.9587553143501282}},
    {"index": 178, "uncertainty": {"MaximumSequenceProbability": 0.09366601705551147, "Perplexity": 0.031222006306052208, "MeanTokenEntropy": 0.11906209588050842, "MeanPointwiseMutualInformation": -22.92711067199707, "SelfCertainty": -28.79207483121681, "MeanConditionalPointwiseMutualInformation": 0.031222006306052208, "RenyiNeg_uncertainty": -6.987294673919678, "FisherRao_uncertainty": -0.9710003843463028, "AttentionScore (layer=None)": 799.3896484375, "RAUQ": 1.9422756567736776, "RAUQ (entropy)": -1.3581924105317165, "CSL": 0.011822694912552834, "BoostedProbSequence": -0.9951107501983643}},
    {"index": 179, "uncertainty": {"MaximumSequenceProbability": 0.00781942903995514, "Perplexity": 0.001117061241529882, "MeanTokenEntropy": 0.007356532849371433, "MeanPointwiseMutualInformation": -27.73995590209961, "SelfCertainty": -30.84167243515096, "MeanConditionalPointwiseMutualInformation": 0.001117061241529882, "RenyiNeg_uncertainty": -7.101250171661377, "FisherRao_uncertainty": -0.9704720345404471, "AttentionScore (layer=None)": 762.2274169921875, "RAUQ": 2.1398922700340495, "RAUQ (entropy)": -1.326152607941907, "CSL": 0.0009684820543043315, "BoostedProbSequence": -0.9998423457145691}},
    {"index": 180, "uncertainty": {"MaximumSequenceProbability": 0.11319899559020996, "Perplexity": 0.01886649988591671, "MeanTokenEntropy": 0.06707341969013214, "MeanPointwiseMutualInformation": -29.376968383789062, "SelfCertainty": -33.64602851061948, "MeanConditionalPointwiseMutualInformation": 0.01886649988591671, "RenyiNeg_uncertainty": -7.8605780601501465, "FisherRao_uncertainty": -0.9730796496981933, "AttentionScore (layer=None)": 788.8421630859375, "RAUQ": 2.1340132493961654, "RAUQ (entropy)": -1.3259758148684386, "CSL": 0.013924749568104744, "BoostedProbSequence": -0.9989838600158691}},
    {"index": 181, "uncertainty": {"MaximumSequenceProbability": 1.2056523561477661, "Perplexity": 0.30141308903694153, "MeanTokenEntropy": 0.43714648485183716, "MeanPointwiseMutualInformation": -23.51108741760254, "SelfCertainty": -31.65607992002296, "MeanConditionalPointwiseMutualInformation": -37.26314926147461, "RenyiNeg_uncertainty": -6.92684268951416, "FisherRao_uncertainty": -0.959300048828726, "AttentionScore (layer=None)": 819.0150146484375, "RAUQ": 2.3207286465710224, "RAUQ (entropy)": -1.3002075762709455, "CSL": 0.17307908833026886, "BoostedProbSequence": -0.985614538192749}},
    {"index": 182, "uncertainty": {"MaximumSequenceProbability": 0.5759751796722412, "Perplexity": 0.19199173152446747, "MeanTokenEntropy": 0.22860431671142578, "MeanPointwiseMutualInformation": -24.22467613220215, "SelfCertainty": -33.77625019539324, "MeanConditionalPointwiseMutualInformation": 0.19199173152446747, "RenyiNeg_uncertainty": -8.441513061523438, "FisherRao_uncertainty": -0.9795490024938523, "AttentionScore (layer=None)": 770.1946411132812, "RAUQ": 2.0954017564665373, "RAUQ (entropy)": -1.356183392515248, "CSL": 0.06920034438371658, "BoostedProbSequence": -0.9999880790710449}},
    {"index": 183, "uncertainty": {"MaximumSequenceProbability": 0.03149668499827385, "Perplexity": 0.005249447654932737, "MeanTokenEntropy": 0.032163966447114944, "MeanPointwiseMutualInformation": -28.53641700744629, "SelfCertainty": -33.26978237617937, "MeanConditionalPointwiseMutualInformation": -27.137208938598633, "RenyiNeg_uncertainty": -7.8846116065979, "FisherRao_uncertainty": -0.9807292723783069, "AttentionScore (layer=None)": 827.6055297851562, "RAUQ": 2.168188312810492, "RAUQ (entropy)": -1.32124075405445, "CSL": 0.0019091508584097028, "BoostedProbSequence": -0.9971243739128113}},
    {"index": 184, "uncertainty": {"MaximumSequenceProbability": 4.838469505310059, "Perplexity": 0.9676939249038696, "MeanTokenEntropy": 1.5778660774230957, "MeanPointwiseMutualInformation": -27.707305908203125, "SelfCertainty": -19.681222017496104, "MeanConditionalPointwiseMutualInformation": -58.59575653076172, "RenyiNeg_uncertainty": -3.8667526245117188, "FisherRao_uncertainty": -0.8724713814131736, "AttentionScore (layer=None)": 770.1546020507812, "RAUQ": 3.0269722263248062, "RAUQ (entropy)": -1.1782052875881766, "CSL": 0.4823321998119354, "BoostedProbSequence": -0.8710511326789856}},
    {"index": 185, "uncertainty": {"MaximumSequenceProbability": 3.273364543914795, "Perplexity": 0.4676235020160675, "MeanTokenEntropy": 0.8163443207740784, "MeanPointwiseMutualInformation": -28.56808853149414, "SelfCertainty": -23.58440162216268, "MeanConditionalPointwiseMutualInformation": -58.5302734375, "RenyiNeg_uncertainty": -4.522120475769043, "FisherRao_uncertainty": -0.8652581464557849, "AttentionScore (layer=None)": 826.41064453125, "RAUQ": 2.3960990262278328, "RAUQ (entropy)": -1.2443027737279024, "CSL": 0.05992024019360542, "BoostedProbSequence": -0.9191460609436035}},
    {"index": 186, "uncertainty": {"MaximumSequenceProbability": 0.019928304478526115, "Perplexity": 0.003985661081969738, "MeanTokenEntropy": 0.026426583528518677, "MeanPointwiseMutualInformation": -29.146015167236328, "SelfCertainty": -30.5680368978672, "MeanConditionalPointwiseMutualInformation": -25.908817291259766, "RenyiNeg_uncertainty": -6.689913749694824, "FisherRao_uncertainty": -0.9643657113803051, "AttentionScore (layer=None)": 759.4113159179688, "RAUQ": 1.9991159885499599, "RAUQ (entropy)": -1.344629767161281, "CSL": 0.0007296701660379767, "BoostedProbSequence": -0.996041476726532}},
    {"index": 187, "uncertainty": {"MaximumSequenceProbability": 0.017428753897547722, "Perplexity": 0.0043571884743869305, "MeanTokenEntropy": 0.026386253535747528, "MeanPointwiseMutualInformation": -28.839393615722656, "SelfCertainty": -31.782158525674816, "MeanConditionalPointwiseMutualInformation": 0.0043571884743869305, "RenyiNeg_uncertainty": -8.062091827392578, "FisherRao_uncertainty": -0.9830316945810836, "AttentionScore (layer=None)": 757.0103149414062, "RAUQ": 2.0510349309208147, "RAUQ (entropy)": -1.3421127688625645, "CSL": 0.0015894586686044931, "BoostedProbSequence": -0.9984098672866821}},
    {"index": 188, "uncertainty": {"MaximumSequenceProbability": 0.40495944023132324, "Perplexity": 0.13498647511005402, "MeanTokenEntropy": 0.3161159157752991, "MeanPointwiseMutualInformation": -25.031679153442383, "SelfCertainty": -23.14882468371518, "MeanConditionalPointwiseMutualInformation": -50.85084915161133, "RenyiNeg_uncertainty": -4.743712902069092, "FisherRao_uncertainty": -0.8629110790702111, "AttentionScore (layer=None)": 759.3320922851562, "RAUQ": 1.8401124472012507, "RAUQ (entropy)": -1.3405387447531556, "CSL": 0.021840432658791542, "BoostedProbSequence": -0.9902644753456116}},
    {"index": 189, "uncertainty": {"MaximumSequenceProbability": 1.4104273319244385, "Perplexity": 0.28208547830581665, "MeanTokenEntropy": 0.4169481694698334, "MeanPointwiseMutualInformation": -27.3679141998291, "SelfCertainty": -30.86644769498634, "MeanConditionalPointwiseMutualInformation": -18.07281494140625, "RenyiNeg_uncertainty": -7.268321990966797, "FisherRao_uncertainty": -0.960206501366341, "AttentionScore (layer=None)": 755.8934326171875, "RAUQ": 2.3821678599735687, "RAUQ (entropy)": -1.3020747255688079, "CSL": 0.04780476912856102, "BoostedProbSequence": -0.9814993739128113}},
    {"index": 190, "uncertainty": {"MaximumSequenceProbability": 0.008509133011102676, "Perplexity": 0.0028363775927573442, "MeanTokenEntropy": 0.021449171006679535, "MeanPointwiseMutualInformation": -23.41383171081543, "SelfCertainty": -28.309149416177746, "MeanConditionalPointwiseMutualInformation": 0.0028363775927573442, "RenyiNeg_uncertainty": -6.71185302734375, "FisherRao_uncertainty": -0.9714475042575712, "AttentionScore (layer=None)": 797.6748046875, "RAUQ": 1.8492846336104867, "RAUQ (entropy)": -1.3653571056290033, "CSL": 0.0012281180825084448, "BoostedProbSequence": -0.9971721172332764}},
    {"index": 191, "uncertainty": {"MaximumSequenceProbability": 2.418836832046509, "Perplexity": 0.40313947200775146, "MeanTokenEntropy": 0.8046008944511414, "MeanPointwiseMutualInformation": -29.47185707092285, "SelfCertainty": -24.616352709024426, "MeanConditionalPointwiseMutualInformation": -43.45967483520508, "RenyiNeg_uncertainty": -4.819021224975586, "FisherRao_uncertainty": -0.8820696675735684, "AttentionScore (layer=None)": 817.7415161132812, "RAUQ": 2.5267015330926252, "RAUQ (entropy)": -1.2571571026451558, "CSL": 0.10173896700143814, "BoostedProbSequence": -0.9243178963661194}},
    {"index": 192, "uncertainty": {"MaximumSequenceProbability": 0.655623197555542, "Perplexity": 0.21854107081890106, "MeanTokenEntropy": 0.8232595920562744, "MeanPointwiseMutualInformation": -20.3231258392334, "SelfCertainty": -20.591477068155285, "MeanConditionalPointwiseMutualInformation": -41.16995620727539, "RenyiNeg_uncertainty": -4.331035614013672, "FisherRao_uncertainty": -0.8119053682241969, "AttentionScore (layer=None)": 802.0819702148438, "RAUQ": 2.0221493262711245, "RAUQ (entropy)": -1.2861533842981707, "CSL": 0.20559830963611603, "BoostedProbSequence": -0.9535114765167236}},
    {"index": 193, "uncertainty": {"MaximumSequenceProbability": 0.4444112777709961, "Perplexity": 0.11110281944274902, "MeanTokenEntropy": 0.28964871168136597, "MeanPointwiseMutualInformation": -25.888896942138672, "SelfCertainty": -27.642219217508313, "MeanConditionalPointwiseMutualInformation": 0.11110281944274902, "RenyiNeg_uncertainty": -6.592463970184326, "FisherRao_uncertainty": -0.966173804587884, "AttentionScore (layer=None)": 765.0953369140625, "RAUQ": 2.1126841481221996, "RAUQ (entropy)": -1.3171427033178027, "CSL": 0.03124910779297352, "BoostedProbSequence": -0.9989138841629028}},
    {"index": 194, "uncertainty": {"MaximumSequenceProbability": 3.3278770446777344, "Perplexity": 0.47541099786758423, "MeanTokenEntropy": 0.5307318568229675, "MeanPointwiseMutualInformation": -27.319231033325195, "SelfCertainty": -26.78509911230986, "MeanConditionalPointwiseMutualInformation": -37.12128448486328, "RenyiNeg_uncertainty": -5.554068088531494, "FisherRao_uncertainty": -0.9128009736514459, "AttentionScore (layer=None)": 913.694091796875, "RAUQ": 2.362286611192041, "RAUQ (entropy)": -1.2670627951105642, "CSL": 0.34917962551116943, "BoostedProbSequence": -0.8613496422767639}},
    {"index": 195, "uncertainty": {"MaximumSequenceProbability": 1.2742934226989746, "Perplexity": 0.12742933630943298, "MeanTokenEntropy": 0.35305264592170715, "MeanPointwiseMutualInformation": -26.19757080078125, "SelfCertainty": -27.403940065591808, "MeanConditionalPointwiseMutualInformation": -13.323832511901855, "RenyiNeg_uncertainty": -5.9965949058532715, "FisherRao_uncertainty": -0.9071865782110413, "AttentionScore (layer=None)": 792.2884521484375, "RAUQ": 2.3450446024457605, "RAUQ (entropy)": -1.278207980527525, "CSL": 0.021670594811439514, "BoostedProbSequence": -0.9749425649642944}},
    {"index": 196, "uncertainty": {"MaximumSequenceProbability": 0.2515009939670563, "Perplexity": 0.050300199538469315, "MeanTokenEntropy": 0.15426994860172272, "MeanPointwiseMutualInformation": -31.799701690673828, "SelfCertainty": -27.507490785806652, "MeanConditionalPointwiseMutualInformation": 0.050300199538469315, "RenyiNeg_uncertainty": -6.533816337585449, "FisherRao_uncertainty": -0.9713928973589153, "AttentionScore (layer=None)": 792.4798583984375, "RAUQ": 2.2000318750718444, "RAUQ (entropy)": -1.3195805793276332, "CSL": 0.025901013985276222, "BoostedProbSequence": -0.9985251426696777}},
    {"index": 197, "uncertainty": {"MaximumSequenceProbability": 1.635019063949585, "Perplexity": 0.3270038068294525, "MeanTokenEntropy": 0.27307575941085815, "MeanPointwiseMutualInformation": -29.072998046875, "SelfCertainty": -22.192208727090833, "MeanConditionalPointwiseMutualInformation": -22.346696853637695, "RenyiNeg_uncertainty": -4.414484977722168, "FisherRao_uncertainty": -0.9159604962620073, "AttentionScore (layer=None)": 768.9190063476562, "RAUQ": 2.512408903914746, "RAUQ (entropy)": -1.3025307615175303, "CSL": 0.1330394744873047, "BoostedProbSequence": -0.9944454431533813}},
    {"index": 198, "uncertainty": {"MaximumSequenceProbability": 3.906674385070801, "Perplexity": 0.5580963492393494, "MeanTokenEntropy": 0.8769098520278931, "MeanPointwiseMutualInformation": -29.620473861694336, "SelfCertainty": -25.974113002167563, "MeanConditionalPointwiseMutualInformation": -59.98222732543945, "RenyiNeg_uncertainty": -5.638149261474609, "FisherRao_uncertainty": -0.9098398895040629, "AttentionScore (layer=None)": 816.7821044921875, "RAUQ": 2.7139711134356395, "RAUQ (entropy)": -1.2440206419541853, "CSL": 0.2684442400932312, "BoostedProbSequence": -0.9524475932121277}},
    {"index": 199, "uncertainty": {"MaximumSequenceProbability": 0.08225268125534058, "Perplexity": 0.020563170313835144, "MeanTokenEntropy": 0.07397004216909409, "MeanPointwiseMutualInformation": -23.16693687438965, "SelfCertainty": -30.57788339444923, "MeanConditionalPointwiseMutualInformation": 0.020563170313835144, "RenyiNeg_uncertainty": -7.012155532836914, "FisherRao_uncertainty": -0.967962282628422, "AttentionScore (layer=None)": 832.023681640625, "RAUQ": 1.951282393707, "RAUQ (entropy)": -1.3423069565189971, "CSL": 0.0040690237656235695, "BoostedProbSequence": -0.9991600513458252}},
    {"index": 200, "uncertainty": {"MaximumSequenceProbability": 2.529935598373413, "Perplexity": 0.31624194979667664, "MeanTokenEntropy": 0.7604734897613525, "MeanPointwiseMutualInformation": -25.804851531982422, "SelfCertainty": -24.298999698846814, "MeanConditionalPointwiseMutualInformation": -44.3338508605957, "RenyiNeg_uncertainty": -5.013448715209961, "FisherRao_uncertainty": -0.9021949941687486, "AttentionScore (layer=None)": 766.938232421875, "RAUQ": 2.4342035998223803, "RAUQ (entropy)": -1.2421799535695954, "CSL": 0.09284431487321854, "BoostedProbSequence": -0.9053723812103271}},
    {"index": 201, "uncertainty": {"MaximumSequenceProbability": 5.732624530792236, "Perplexity": 0.6369583010673523, "MeanTokenEntropy": 0.7719739675521851, "MeanPointwiseMutualInformation": -24.821374893188477, "SelfCertainty": -22.340063510890744, "MeanConditionalPointwiseMutualInformation": -43.35082244873047, "RenyiNeg_uncertainty": -4.288832664489746, "FisherRao_uncertainty": -0.8782093191352608, "AttentionScore (layer=None)": 792.8995361328125, "RAUQ": 2.705297505226624, "RAUQ (entropy)": -1.242113236367881, "CSL": 0.2719821631908417, "BoostedProbSequence": -0.9599937796592712}},
    {"index": 202, "uncertainty": {"MaximumSequenceProbability": 2.5190367698669434, "Perplexity": 0.35986238718032837, "MeanTokenEntropy": 0.29607340693473816, "MeanPointwiseMutualInformation": -27.265138626098633, "SelfCertainty": -25.52988878080177, "MeanConditionalPointwiseMutualInformation": -54.39635467529297, "RenyiNeg_uncertainty": -5.318448066711426, "FisherRao_uncertainty": -0.8964625844488989, "AttentionScore (layer=None)": 845.5643310546875, "RAUQ": 2.397006603223062, "RAUQ (entropy)": -1.2998965923109358, "CSL": 0.1579287052154541, "BoostedProbSequence": -0.9899678826332092}},
    {"index": 203, "uncertainty": {"MaximumSequenceProbability": 0.08675585687160492, "Perplexity": 0.010844482108950615, "MeanTokenEntropy": 0.05739946663379669, "MeanPointwiseMutualInformation": -27.524311065673828, "SelfCertainty": -30.07066503354835, "MeanConditionalPointwiseMutualInformation": -24.169937133789062, "RenyiNeg_uncertainty": -6.335756301879883, "FisherRao_uncertainty": -0.946323932688897, "AttentionScore (layer=None)": 775.3538818359375, "RAUQ": 2.1948498751641847, "RAUQ (entropy)": -1.3155884344473687, "CSL": 0.005310493055731058, "BoostedProbSequence": -0.995250940322876}},
    {"index": 204, "uncertainty": {"MaximumSequenceProbability": 0.5801620483398438, "Perplexity": 0.19338734447956085, "MeanTokenEntropy": 0.23842884600162506, "MeanPointwiseMutualInformation": -21.806612014770508, "SelfCertainty": -25.872881563394543, "MeanConditionalPointwiseMutualInformation": 0.19338734447956085, "RenyiNeg_uncertainty": -5.887575626373291, "FisherRao_uncertainty": -0.9578560992374984, "AttentionScore (layer=None)": 778.2222900390625, "RAUQ": 2.130728432267826, "RAUQ (entropy)": -1.3450261228685, "CSL": 0.0687609389424324, "BoostedProbSequence": -0.9985954165458679}},
    {"index": 205, "uncertainty": {"MaximumSequenceProbability": 4.804895877838135, "Perplexity": 0.436808705329895, "MeanTokenEntropy": 0.7107020020484924, "MeanPointwiseMutualInformation": -22.59728240966797, "SelfCertainty": -23.636223987267055, "MeanConditionalPointwiseMutualInformation": -42.444461822509766, "RenyiNeg_uncertainty": -4.637812614440918, "FisherRao_uncertainty": -0.8955248292300685, "AttentionScore (layer=None)": 866.6009521484375, "RAUQ": 2.6681816672036334, "RAUQ (entropy)": -1.2379998250621678, "CSL": 0.1803300827741623, "BoostedProbSequence": -0.9675403237342834}},
    {"index": 206, "uncertainty": {"MaximumSequenceProbability": 2.750471353530884, "Perplexity": 0.687617838382721, "MeanTokenEntropy": 0.8030831217765808, "MeanPointwiseMutualInformation": -19.031131744384766, "SelfCertainty": -26.644230039804455, "MeanConditionalPointwiseMutualInformation": -29.45400619506836, "RenyiNeg_uncertainty": -5.719700336456299, "FisherRao_uncertainty": -0.9122141547879743, "AttentionScore (layer=None)": 757.7091674804688, "RAUQ": 2.7292722208197646, "RAUQ (entropy)": -1.2682656879386576, "CSL": 0.34691372513771057, "BoostedProbSequence": -0.9898387789726257}},
    {"index": 207, "uncertainty": {"MaximumSequenceProbability": 0.17140710353851318, "Perplexity": 0.034281421452760696, "MeanTokenEntropy": 0.1296386867761612, "MeanPointwiseMutualInformation": -27.315715789794922, "SelfCertainty": -30.308812196939463, "MeanConditionalPointwiseMutualInformation": -50.261741638183594, "RenyiNeg_uncertainty": -6.841729640960693, "FisherRao_uncertainty": -0.961482972466259, "AttentionScore (layer=None)": 793.7733154296875, "RAUQ": 2.09480578766566, "RAUQ (entropy)": -1.3303075629236911, "CSL": 0.018980441614985466, "BoostedProbSequence": -0.9983563423156738}},
    {"index": 208, "uncertainty": {"MaximumSequenceProbability": 0.029908040538430214, "Perplexity": 0.009969347156584263, "MeanTokenEntropy": 0.04462858662009239, "MeanPointwiseMutualInformation": -23.8233642578125, "SelfCertainty": -32.53158695686785, "MeanConditionalPointwiseMutualInformation": 0.009969347156584263, "RenyiNeg_uncertainty": -8.260132789611816, "FisherRao_uncertainty": -0.9807282232779165, "AttentionScore (layer=None)": 786.748779296875, "RAUQ": 1.774949651333872, "RAUQ (entropy)": -1.3598829245980375, "CSL": 0.002607673639431596, "BoostedProbSequence": -0.9999474883079529}},
    {"index": 209, "uncertainty": {"MaximumSequenceProbability": 2.451220750808716, "Perplexity": 0.3501743972301483, "MeanTokenEntropy": 0.577803909778595, "MeanPointwiseMutualInformation": -29.578397750854492, "SelfCertainty": -22.09214682000378, "MeanConditionalPointwiseMutualInformation": -56.26980972290039, "RenyiNeg_uncertainty": -4.647551536560059, "FisherRao_uncertainty": -0.8951622886921436, "AttentionScore (layer=None)": 789.7730712890625, "RAUQ": 2.5054180322397945, "RAUQ (entropy)": -1.2693248368327765, "CSL": 0.13054855167865753, "BoostedProbSequence": -0.9723674058914185}},
    {"index": 210, "uncertainty": {"MaximumSequenceProbability": 0.47409892082214355, "Perplexity": 0.09481978416442871, "MeanTokenEntropy": 0.13262175023555756, "MeanPointwiseMutualInformation": -25.38018035888672, "SelfCertainty": -42.43461175748634, "MeanConditionalPointwiseMutualInformation": 0.09481978416442871, "RenyiNeg_uncertainty": -10.077104568481445, "FisherRao_uncertainty": -0.9857624848945823, "AttentionScore (layer=None)": 770.2803955078125, "RAUQ": 2.2386034531890378, "RAUQ (entropy)": -1.318131394812009, "CSL": 0.06566089391708374, "BoostedProbSequence": -0.9999955892562866}},
    {"index": 211, "uncertainty": {"MaximumSequenceProbability": 7.084071159362793, "Perplexity": 1.1806784868240356, "MeanTokenEntropy": 2.255223274230957, "MeanPointwiseMutualInformation": -28.485990524291992, "SelfCertainty": -21.065250706562676, "MeanConditionalPointwiseMutualInformation": -64.05120086669922, "RenyiNeg_uncertainty": -3.9777190685272217, "FisherRao_uncertainty": -0.8159560145693999, "AttentionScore (layer=None)": 920.5302124023438, "RAUQ": 2.976369348914104, "RAUQ (entropy)": -1.0949430388407655, "CSL": 0.2870272994041443, "BoostedProbSequence": -0.6712052226066589}},
    {"index": 212, "uncertainty": {"MaximumSequenceProbability": 0.028035540133714676, "Perplexity": 0.004672590177506208, "MeanTokenEntropy": 0.03051992505788803, "MeanPointwiseMutualInformation": -28.7869930267334, "SelfCertainty": -27.421754511087414, "MeanConditionalPointwiseMutualInformation": -18.515180587768555, "RenyiNeg_uncertainty": -5.528287887573242, "FisherRao_uncertainty": -0.9083596617717163, "AttentionScore (layer=None)": 803.4676513671875, "RAUQ": 2.0998915456416016, "RAUQ (entropy)": -1.3270785463096852, "CSL": 0.00096786895301193, "BoostedProbSequence": -0.9985358715057373}},
    {"index": 213, "uncertainty": {"MaximumSequenceProbability": 0.02096342295408249, "Perplexity": 0.002620427869260311, "MeanTokenEntropy": 0.017493320629000664, "MeanPointwiseMutualInformation": -23.610660552978516, "SelfCertainty": -30.453803690164563, "MeanConditionalPointwiseMutualInformation": 0.002620427869260311, "RenyiNeg_uncertainty": -7.209659576416016, "FisherRao_uncertainty": -0.9710614495566612, "AttentionScore (layer=None)": 778.1079711914062, "RAUQ": 2.175277882930687, "RAUQ (entropy)": -1.3262376402289773, "CSL": 0.0018808144377544522, "BoostedProbSequence": -0.997390627861023}},
    {"index": 214, "uncertainty": {"MaximumSequenceProbability": 0.7050970196723938, "Perplexity": 0.14101940393447876, "MeanTokenEntropy": 0.1502324491739273, "MeanPointwiseMutualInformation": -28.408981323242188, "SelfCertainty": -37.07260156461525, "MeanConditionalPointwiseMutualInformation": 0.14101940393447876, "RenyiNeg_uncertainty": -9.185968399047852, "FisherRao_uncertainty": -0.9857248658758515, "AttentionScore (layer=None)": 774.703125, "RAUQ": 2.223307678705022, "RAUQ (entropy)": -1.332564232832937, "CSL": 0.0908602774143219, "BoostedProbSequence": -0.9999481439590454}},
    {"index": 215, "uncertainty": {"MaximumSequenceProbability": 0.639549970626831, "Perplexity": 0.09136427938938141, "MeanTokenEntropy": 0.15595389902591705, "MeanPointwiseMutualInformation": -27.69434928894043, "SelfCertainty": -24.97608302082688, "MeanConditionalPointwiseMutualInformation": -23.687742233276367, "RenyiNeg_uncertainty": -4.954518795013428, "FisherRao_uncertainty": -0.8747986069725415, "AttentionScore (layer=None)": 768.7291870117188, "RAUQ": 2.242423660581832, "RAUQ (entropy)": -1.3178966244961834, "CSL": 0.06846321374177933, "BoostedProbSequence": -0.995111882686615}},
    {"index": 216, "uncertainty": {"MaximumSequenceProbability": 0.16332411766052246, "Perplexity": 0.03266482427716255, "MeanTokenEntropy": 0.08837491273880005, "MeanPointwiseMutualInformation": -21.954835891723633, "SelfCertainty": -44.64142099210548, "MeanConditionalPointwiseMutualInformation": -27.139781951904297, "RenyiNeg_uncertainty": -10.206714630126953, "FisherRao_uncertainty": -0.9889616042436404, "AttentionScore (layer=None)": 768.60302734375, "RAUQ": 1.972852367026737, "RAUQ (entropy)": -1.3448583021556844, "CSL": 0.009587841108441353, "BoostedProbSequence": -0.9993809461593628}},
    {"index": 217, "uncertainty": {"MaximumSequenceProbability": 0.0004370630776975304, "Perplexity": 0.0001092657694243826, "MeanTokenEntropy": 0.0010558189824223518, "MeanPointwiseMutualInformation": -28.03114128112793, "SelfCertainty": -32.705761583536145, "MeanConditionalPointwiseMutualInformation": 0.0001092657694243826, "RenyiNeg_uncertainty": -8.284815788269043, "FisherRao_uncertainty": -0.9811500852677616, "AttentionScore (layer=None)": 760.0633544921875, "RAUQ": 1.8882792825845254, "RAUQ (entropy)": -1.3490560770092936, "CSL": 4.551485471893102e-05, "BoostedProbSequence": -0.9998908042907715}},
    {"index": 218, "uncertainty": {"MaximumSequenceProbability": 0.73568195104599, "Perplexity": 0.10509742051362991, "MeanTokenEntropy": 0.3983309864997864, "MeanPointwiseMutualInformation": -28.09132957458496, "SelfCertainty": -28.294793075496944, "MeanConditionalPointwiseMutualInformation": -37.041725158691406, "RenyiNeg_uncertainty": -6.2282538414001465, "FisherRao_uncertainty": -0.905181630057056, "AttentionScore (layer=None)": 880.0198974609375, "RAUQ": 2.2394413079539532, "RAUQ (entropy)": -1.2853441259864904, "CSL": 0.016361882910132408, "BoostedProbSequence": -0.9660042524337769}},
    {"index": 219, "uncertainty": {"MaximumSequenceProbability": 0.3871173858642578, "Perplexity": 0.06451956182718277, "MeanTokenEntropy": 0.21634499728679657, "MeanPointwiseMutualInformation": -26.352144241333008, "SelfCertainty": -38.68070919502703, "MeanConditionalPointwiseMutualInformation": -36.225399017333984, "RenyiNeg_uncertainty": -9.012582778930664, "FisherRao_uncertainty": -0.9818179310787009, "AttentionScore (layer=None)": 777.92236328125, "RAUQ": 2.1208375472758245, "RAUQ (entropy)": -1.3210264602860438, "CSL": 0.031048892065882683, "BoostedProbSequence": -0.9951093196868896}},
    {"index": 220, "uncertainty": {"MaximumSequenceProbability": 1.3216296434402466, "Perplexity": 0.33040741086006165, "MeanTokenEntropy": 0.6307183504104614, "MeanPointwiseMutualInformation": -25.857091903686523, "SelfCertainty": -20.557204397409436, "MeanConditionalPointwiseMutualInformation": -66.47602844238281, "RenyiNeg_uncertainty": -4.007395267486572, "FisherRao_uncertainty": -0.8810704885265705, "AttentionScore (layer=None)": 786.35107421875, "RAUQ": 2.1477621910496043, "RAUQ (entropy)": -1.2973062448204438, "CSL": 0.07240832597017288, "BoostedProbSequence": -0.9587746858596802}},
    {"index": 221, "uncertainty": {"MaximumSequenceProbability": 1.5267826318740845, "Perplexity": 0.5089275240898132, "MeanTokenEntropy": 0.22551506757736206, "MeanPointwiseMutualInformation": -24.991073608398438, "SelfCertainty": -27.604525240152356, "MeanConditionalPointwiseMutualInformation": 0.5089275240898132, "RenyiNeg_uncertainty": -6.546962738037109, "FisherRao_uncertainty": -0.9667654416376488, "AttentionScore (layer=None)": 765.8482666015625, "RAUQ": 2.4536491562659135, "RAUQ (entropy)": -1.3469448059479503, "CSL": 0.17585428059101105, "BoostedProbSequence": -0.9918174743652344}},
    {"index": 222, "uncertainty": {"MaximumSequenceProbability": 0.009828470647335052, "Perplexity": 0.0012285588309168816, "MeanTokenEntropy": 0.008617944084107876, "MeanPointwiseMutualInformation": -27.10033416748047, "SelfCertainty": -31.664637239664074, "MeanConditionalPointwiseMutualInformation": 0.0012285588309168816, "RenyiNeg_uncertainty": -7.839940071105957, "FisherRao_uncertainty": -0.9757791942082826, "AttentionScore (layer=None)": 790.8178100585938, "RAUQ": 2.174798595692954, "RAUQ (entropy)": -1.319963633801125, "CSL": 0.0006836571847088635, "BoostedProbSequence": -0.9987767934799194}},
    {"index": 223, "uncertainty": {"MaximumSequenceProbability": 1.170505404472351, "Perplexity": 0.19508422911167145, "MeanTokenEntropy": 0.5770803689956665, "MeanPointwiseMutualInformation": -28.304916381835938, "SelfCertainty": -25.6720501501255, "MeanConditionalPointwiseMutualInformation": -46.14204025268555, "RenyiNeg_uncertainty": -5.337810039520264, "FisherRao_uncertainty": -0.9104915525261207, "AttentionScore (layer=None)": 761.9302978515625, "RAUQ": 2.3173515458106264, "RAUQ (entropy)": -1.276565039232405, "CSL": 0.07916183769702911, "BoostedProbSequence": -0.97894287109375}},
    {"index": 224, "uncertainty": {"MaximumSequenceProbability": 0.1409825086593628, "Perplexity": 0.0469941683113575, "MeanTokenEntropy": 0.23423779010772705, "MeanPointwiseMutualInformation": -21.203004837036133, "SelfCertainty": -24.20636812040138, "MeanConditionalPointwiseMutualInformation": -40.44175338745117, "RenyiNeg_uncertainty": -5.314279079437256, "FisherRao_uncertainty": -0.8223741699932202, "AttentionScore (layer=None)": 774.8511962890625, "RAUQ": 1.7686228724477226, "RAUQ (entropy)": -1.3478924931705674, "CSL": 0.04552793502807617, "BoostedProbSequence": -0.9771329760551453}},
    {"index": 225, "uncertainty": {"MaximumSequenceProbability": 2.256133556365967, "Perplexity": 0.37602224946022034, "MeanTokenEntropy": 0.654291570186615, "MeanPointwiseMutualInformation": -31.748977661132812, "SelfCertainty": -21.62260881254005, "MeanConditionalPointwiseMutualInformation": -43.861690521240234, "RenyiNeg_uncertainty": -4.347850322723389, "FisherRao_uncertainty": -0.8916241699442385, "AttentionScore (layer=None)": 791.0591430664062, "RAUQ": 2.4797896048009633, "RAUQ (entropy)": -1.2703967207227014, "CSL": 0.19060592353343964, "BoostedProbSequence": -0.9712868332862854}},
    {"index": 226, "uncertainty": {"MaximumSequenceProbability": 0.05460429564118385, "Perplexity": 0.0182014312595129, "MeanTokenEntropy": 0.08808047324419022, "MeanPointwiseMutualInformation": -24.398462295532227, "SelfCertainty": -29.45967737027931, "MeanConditionalPointwiseMutualInformation": 0.0182014312595129, "RenyiNeg_uncertainty": -7.285579681396484, "FisherRao_uncertainty": -0.9756446303131341, "AttentionScore (layer=None)": 758.43701171875, "RAUQ": 1.941654889913425, "RAUQ (entropy)": -1.3650907769165133, "CSL": 0.005187239497900009, "BoostedProbSequence": -0.9998257756233215}},
    {"index": 227, "uncertainty": {"MaximumSequenceProbability": 0.5681464076042175, "Perplexity": 0.1136292815208435, "MeanTokenEntropy": 0.2733759880065918, "MeanPointwiseMutualInformation": -32.88637161254883, "SelfCertainty": -26.79565797635841, "MeanConditionalPointwiseMutualInformation": 0.1136292815208435, "RenyiNeg_uncertainty": -6.188686370849609, "FisherRao_uncertainty": -0.9376993189817397, "AttentionScore (layer=None)": 775.1870727539062, "RAUQ": 2.241301678267084, "RAUQ (entropy)": -1.3011466054956813, "CSL": 0.06251046806573868, "BoostedProbSequence": -0.9953732490539551}},
    {"index": 228, "uncertainty": {"MaximumSequenceProbability": 0.7388966083526611, "Perplexity": 0.12314943224191666, "MeanTokenEntropy": 0.3512010872364044, "MeanPointwiseMutualInformation": -31.04351806640625, "SelfCertainty": -29.962217958658215, "MeanConditionalPointwiseMutualInformation": -26.719392776489258, "RenyiNeg_uncertainty": -6.50698709487915, "FisherRao_uncertainty": -0.9608094528401079, "AttentionScore (layer=None)": 796.6339111328125, "RAUQ": 2.24119462813115, "RAUQ (entropy)": -1.3055042119857974, "CSL": 0.07724057883024216, "BoostedProbSequence": -0.995495080947876}},
    {"index": 229, "uncertainty": {"MaximumSequenceProbability": 1.489944577217102, "Perplexity": 0.1655493974685669, "MeanTokenEntropy": 0.33377373218536377, "MeanPointwiseMutualInformation": -24.8205623626709, "SelfCertainty": -29.025330641424603, "MeanConditionalPointwiseMutualInformation": -25.477325439453125, "RenyiNeg_uncertainty": -6.622720241546631, "FisherRao_uncertainty": -0.9532865152703227, "AttentionScore (layer=None)": 787.8580932617188, "RAUQ": 2.4043201163082335, "RAUQ (entropy)": -1.282500006576596, "CSL": 0.06952940672636032, "BoostedProbSequence": -0.9928910732269287}},
    {"index": 230, "uncertainty": {"MaximumSequenceProbability": 2.3591482639312744, "Perplexity": 0.21446801722049713, "MeanTokenEntropy": 0.36545345187187195, "MeanPointwiseMutualInformation": -25.33098602294922, "SelfCertainty": -27.657260308733672, "MeanConditionalPointwiseMutualInformation": -30.581514358520508, "RenyiNeg_uncertainty": -6.142129421234131, "FisherRao_uncertainty": -0.9307474523781877, "AttentionScore (layer=None)": 815.0072631835938, "RAUQ": 2.405116497245621, "RAUQ (entropy)": -1.2735977021939884, "CSL": 0.08864055573940277, "BoostedProbSequence": -0.9801574945449829}},
    {"index": 231, "uncertainty": {"MaximumSequenceProbability": 0.14876116812229156, "Perplexity": 0.014876116998493671, "MeanTokenEntropy": 0.04432866722345352, "MeanPointwiseMutualInformation": -26.53512191772461, "SelfCertainty": -33.84185548612404, "MeanConditionalPointwiseMutualInformation": -6.913198947906494, "RenyiNeg_uncertainty": -8.258756637573242, "FisherRao_uncertainty": -0.975126718600898, "AttentionScore (layer=None)": 794.839599609375, "RAUQ": 2.244372088357722, "RAUQ (entropy)": -1.3140555085485173, "CSL": 0.005856961477547884, "BoostedProbSequence": -0.999392032623291}},
    {"index": 232, "uncertainty": {"MaximumSequenceProbability": 2.3676466941833496, "Perplexity": 0.3382352292537689, "MeanTokenEntropy": 0.8027923703193665, "MeanPointwiseMutualInformation": -28.965333938598633, "SelfCertainty": -26.27755691085897, "MeanConditionalPointwiseMutualInformation": -58.531124114990234, "RenyiNeg_uncertainty": -5.616810321807861, "FisherRao_uncertainty": -0.893836756005809, "AttentionScore (layer=None)": 789.415283203125, "RAUQ": 2.4444088349106696, "RAUQ (entropy)": -1.2570887960605046, "CSL": 0.1441066414117813, "BoostedProbSequence": -0.9466446042060852}},
    {"index": 233, "uncertainty": {"MaximumSequenceProbability": 1.1512120962142944, "Perplexity": 0.23024241626262665, "MeanTokenEntropy": 0.5306342840194702, "MeanPointwiseMutualInformation": -26.094757080078125, "SelfCertainty": -24.807050188272473, "MeanConditionalPointwiseMutualInformation": -48.71615982055664, "RenyiNeg_uncertainty": -4.826473712921143, "FisherRao_uncertainty": -0.8447667959368965, "AttentionScore (layer=None)": 803.9454956054688, "RAUQ": 2.1447451937716, "RAUQ (entropy)": -1.2993629492869019, "CSL": 0.05562989413738251, "BoostedProbSequence": -0.9782027006149292}},
    {"index": 234, "uncertainty": {"MaximumSequenceProbability": 0.006636402569711208, "Perplexity": 0.001106067094951868, "MeanTokenEntropy": 0.008616372011601925, "MeanPointwiseMutualInformation": -30.08222770690918, "SelfCertainty": -33.67814317533302, "MeanConditionalPointwiseMutualInformation": 0.001106067094951868, "RenyiNeg_uncertainty": -7.821609020233154, "FisherRao_uncertainty": -0.9715309192215389, "AttentionScore (layer=None)": 761.1882934570312, "RAUQ": 2.080546831837588, "RAUQ (entropy)": -1.3387355151636195, "CSL": 0.000516327447257936, "BoostedProbSequence": -0.9988968372344971}},
    {"index": 235, "uncertainty": {"MaximumSequenceProbability": 0.28055593371391296, "Perplexity": 0.09351864457130432, "MeanTokenEntropy": 0.26129260659217834, "MeanPointwiseMutualInformation": -25.73981475830078, "SelfCertainty": -27.720794669677094, "MeanConditionalPointwiseMutualInformation": 0.09351864457130432, "RenyiNeg_uncertainty": -6.537606716156006, "FisherRao_uncertainty": -0.9687812020914127, "AttentionScore (layer=None)": 744.65771484375, "RAUQ": 1.9235844056892146, "RAUQ (entropy)": -1.3475620271931201, "CSL": 0.02919512614607811, "BoostedProbSequence": -0.999549388885498}},
    {"index": 236, "uncertainty": {"MaximumSequenceProbability": 1.3123408555984497, "Perplexity": 0.3280852138996124, "MeanTokenEntropy": 0.5616462826728821, "MeanPointwiseMutualInformation": -26.67191505432129, "SelfCertainty": -24.7621380407505, "MeanConditionalPointwiseMutualInformation": -39.710792541503906, "RenyiNeg_uncertainty": -5.321882247924805, "FisherRao_uncertainty": -0.9292462480089201, "AttentionScore (layer=None)": 784.246337890625, "RAUQ": 2.4335974219119305, "RAUQ (entropy)": -1.2809767700631118, "CSL": 0.0793522372841835, "BoostedProbSequence": -0.9959132671356201}},
    {"index": 237, "uncertainty": {"MaximumSequenceProbability": 4.333625316619873, "Perplexity": 0.7222709059715271, "MeanTokenEntropy": 0.9204869866371155, "MeanPointwiseMutualInformation": -29.90273094177246, "SelfCertainty": -23.20828119108009, "MeanConditionalPointwiseMutualInformation": -48.31410217285156, "RenyiNeg_uncertainty": -4.593337535858154, "FisherRao_uncertainty": -0.8698069449689477, "AttentionScore (layer=None)": 773.9138793945312, "RAUQ": 2.648059544023467, "RAUQ (entropy)": -1.246622754773656, "CSL": 0.26454058289527893, "BoostedProbSequence": -0.9221838116645813}},
    {"index": 238, "uncertainty": {"MaximumSequenceProbability": 0.001193289877846837, "Perplexity": 0.00039776330231688917, "MeanTokenEntropy": 0.0031143499072641134, "MeanPointwiseMutualInformation": -21.416269302368164, "SelfCertainty": -34.83892312833595, "MeanConditionalPointwiseMutualInformation": 0.00039776330231688917, "RenyiNeg_uncertainty": -8.720466613769531, "FisherRao_uncertainty": -0.9740470147608024, "AttentionScore (layer=None)": 742.0196533203125, "RAUQ": 1.7111584141281773, "RAUQ (entropy)": -1.3683286719356804, "CSL": 7.156188803492114e-05, "BoostedProbSequence": -0.9996024966239929}},
    {"index": 239, "uncertainty": {"MaximumSequenceProbability": 0.9329233169555664, "Perplexity": 0.31097444891929626, "MeanTokenEntropy": 0.43415847420692444, "MeanPointwiseMutualInformation": -24.10569190979004, "SelfCertainty": -31.088717134683606, "MeanConditionalPointwiseMutualInformation": 0.31097444891929626, "RenyiNeg_uncertainty": -7.042318344116211, "FisherRao_uncertainty": -0.9513817334063299, "AttentionScore (layer=None)": 775.2347412109375, "RAUQ": 2.2030189195493155, "RAUQ (entropy)": -1.3338983162069584, "CSL": 0.06885936111211777, "BoostedProbSequence": -0.9994418025016785}},
    {"index": 240, "uncertainty": {"MaximumSequenceProbability": 1.4126648902893066, "Perplexity": 0.47088828682899475, "MeanTokenEntropy": 0.28734925389289856, "MeanPointwiseMutualInformation": -21.195777893066406, "SelfCertainty": -27.03137969164975, "MeanConditionalPointwiseMutualInformation": 0.47088828682899475, "RenyiNeg_uncertainty": -6.3833088874816895, "FisherRao_uncertainty": -0.9639229168172191, "AttentionScore (layer=None)": 762.009033203125, "RAUQ": 2.335165454838445, "RAUQ (entropy)": -1.3605104173987184, "CSL": 0.10489216446876526, "BoostedProbSequence": -0.9983178973197937}},
    {"index": 241, "uncertainty": {"MaximumSequenceProbability": 0.01872885413467884, "Perplexity": 0.00468221353366971, "MeanTokenEntropy": 0.029800573363900185, "MeanPointwiseMutualInformation": -23.214067459106445, "SelfCertainty": -24.95213476011085, "MeanConditionalPointwiseMutualInformation": 0.00468221353366971, "RenyiNeg_uncertainty": -5.412067413330078, "FisherRao_uncertainty": -0.9513110914060073, "AttentionScore (layer=None)": 765.422607421875, "RAUQ": 1.9799382059936614, "RAUQ (entropy)": -1.3333431511981648, "CSL": 0.0014316769083961844, "BoostedProbSequence": -0.9953608512878418}},
    {"index": 242, "uncertainty": {"MaximumSequenceProbability": 0.0211598239839077, "Perplexity": 0.0042319647036492825, "MeanTokenEntropy": 0.02563384175300598, "MeanPointwiseMutualInformation": -25.72076988220215, "SelfCertainty": -30.721077974527354, "MeanConditionalPointwiseMutualInformation": -14.481744766235352, "RenyiNeg_uncertainty": -6.854403495788574, "FisherRao_uncertainty": -0.9554660456882621, "AttentionScore (layer=None)": 850.4689331054688, "RAUQ": 2.061272937093382, "RAUQ (entropy)": -1.3369724035202148, "CSL": 0.0008268618839792907, "BoostedProbSequence": -0.9994827508926392}},
    {"index": 243, "uncertainty": {"MaximumSequenceProbability": 3.376991033554077, "Perplexity": 0.5628318190574646, "MeanTokenEntropy": 0.9880326390266418, "MeanPointwiseMutualInformation": -31.3330020904541, "SelfCertainty": -24.336222958454766, "MeanConditionalPointwiseMutualInformation": -74.41633605957031, "RenyiNeg_uncertainty": -4.6016669273376465, "FisherRao_uncertainty": -0.8340934411359896, "AttentionScore (layer=None)": 784.3910522460938, "RAUQ": 2.5016091663904554, "RAUQ (entropy)": -1.2465676463025308, "CSL": 0.16958482563495636, "BoostedProbSequence": -0.9617486000061035}},
    {"index": 244, "uncertainty": {"MaximumSequenceProbability": 1.6888107061386108, "Perplexity": 0.4222026765346527, "MeanTokenEntropy": 0.46846187114715576, "MeanPointwiseMutualInformation": -21.952796936035156, "SelfCertainty": -29.045379312723156, "MeanConditionalPointwiseMutualInformation": -32.64360809326172, "RenyiNeg_uncertainty": -6.392683982849121, "FisherRao_uncertainty": -0.9475963718485668, "AttentionScore (layer=None)": 754.9301147460938, "RAUQ": 2.4451332784375865, "RAUQ (entropy)": -1.311337137815788, "CSL": 0.22712162137031555, "BoostedProbSequence": -0.9956124424934387}},
    {"index": 245, "uncertainty": {"MaximumSequenceProbability": 0.48304054141044617, "Perplexity": 0.09660810977220535, "MeanTokenEntropy": 0.14446903765201569, "MeanPointwiseMutualInformation": -27.128393173217773, "SelfCertainty": -34.52489496061134, "MeanConditionalPointwiseMutualInformation": -20.327716827392578, "RenyiNeg_uncertainty": -8.149443626403809, "FisherRao_uncertainty": -0.9802850555947442, "AttentionScore (layer=None)": 824.0465698242188, "RAUQ": 2.185258085190543, "RAUQ (entropy)": -1.3264798337649966, "CSL": 0.018349552527070045, "BoostedProbSequence": -0.9982126355171204}},
    {"index": 246, "uncertainty": {"MaximumSequenceProbability": 0.42001259326934814, "Perplexity": 0.08400251716375351, "MeanTokenEntropy": 0.20690865814685822, "MeanPointwiseMutualInformation": -27.190998077392578, "SelfCertainty": -27.72018876859474, "MeanConditionalPointwiseMutualInformation": -22.949596405029297, "RenyiNeg_uncertainty": -5.478431701660156, "FisherRao_uncertainty": -0.8951435213971564, "AttentionScore (layer=None)": 845.0062866210938, "RAUQ": 2.1090935779147983, "RAUQ (entropy)": -1.327591931946872, "CSL": 0.03448063135147095, "BoostedProbSequence": -0.9924370050430298}},
    {"index": 247, "uncertainty": {"MaximumSequenceProbability": 1.0489643812179565, "Perplexity": 0.26224109530448914, "MeanTokenEntropy": 0.5982006192207336, "MeanPointwiseMutualInformation": -25.08150863647461, "SelfCertainty": -23.28852954694557, "MeanConditionalPointwiseMutualInformation": -28.979633331298828, "RenyiNeg_uncertainty": -4.9950056076049805, "FisherRao_uncertainty": -0.8688327550703301, "AttentionScore (layer=None)": 754.8831176757812, "RAUQ": 2.167507681263168, "RAUQ (entropy)": -1.2887294979401207, "CSL": 0.07562974840402603, "BoostedProbSequence": -0.990327000617981}},
    {"index": 248, "uncertainty": {"MaximumSequenceProbability": 0.07801608741283417, "Perplexity": 0.01300268154591322, "MeanTokenEntropy": 0.0695360079407692, "MeanPointwiseMutualInformation": -30.445329666137695, "SelfCertainty": -27.71940834511248, "MeanConditionalPointwiseMutualInformation": -17.532121658325195, "RenyiNeg_uncertainty": -5.7646050453186035, "FisherRao_uncertainty": -0.9209777786601793, "AttentionScore (layer=None)": 785.4338989257812, "RAUQ": 2.124754410058208, "RAUQ (entropy)": -1.3296851315291112, "CSL": 0.007439442910254002, "BoostedProbSequence": -0.9968382716178894}},
    {"index": 249, "uncertainty": {"MaximumSequenceProbability": 0.49035489559173584, "Perplexity": 0.16345162689685822, "MeanTokenEntropy": 0.662384569644928, "MeanPointwiseMutualInformation": -21.00321388244629, "SelfCertainty": -21.10604794014422, "MeanConditionalPointwiseMutualInformation": -41.52496337890625, "RenyiNeg_uncertainty": -4.493746280670166, "FisherRao_uncertainty": -0.8081326581316031, "AttentionScore (layer=None)": 765.099853515625, "RAUQ": 1.836780702398591, "RAUQ (entropy)": -1.3076325677129224, "CSL": 0.15211032330989838, "BoostedProbSequence": -0.9703707098960876}},
    {"index": 250, "uncertainty": {"MaximumSequenceProbability": 2.7842981815338135, "Perplexity": 0.46404969692230225, "MeanTokenEntropy": 0.8046808242797852, "MeanPointwiseMutualInformation": -26.93178367614746, "SelfCertainty": -24.733094843118664, "MeanConditionalPointwiseMutualInformation": -39.27490997314453, "RenyiNeg_uncertainty": -4.765220642089844, "FisherRao_uncertainty": -0.8908053054240738, "AttentionScore (layer=None)": 777.8594360351562, "RAUQ": 2.5450630831016463, "RAUQ (entropy)": -1.2509617402800113, "CSL": 0.10069975256919861, "BoostedProbSequence": -0.9199631810188293}},
    {"index": 251, "uncertainty": {"MaximumSequenceProbability": 0.7090606093406677, "Perplexity": 0.17726515233516693, "MeanTokenEntropy": 0.1919366866350174, "MeanPointwiseMutualInformation": -24.072734832763672, "SelfCertainty": -30.698666246622082, "MeanConditionalPointwiseMutualInformation": 0.17726515233516693, "RenyiNeg_uncertainty": -7.297086238861084, "FisherRao_uncertainty": -0.97231618369996, "AttentionScore (layer=None)": 773.903076171875, "RAUQ": 2.268576015944948, "RAUQ (entropy)": -1.319279543603591, "CSL": 0.05894700065255165, "BoostedProbSequence": -0.9997682571411133}},
    {"index": 252, "uncertainty": {"MaximumSequenceProbability": 2.629368305206299, "Perplexity": 0.37562403082847595, "MeanTokenEntropy": 0.43438440561294556, "MeanPointwiseMutualInformation": -24.785091400146484, "SelfCertainty": -24.074263791700904, "MeanConditionalPointwiseMutualInformation": -67.2341537475586, "RenyiNeg_uncertainty": -4.616406440734863, "FisherRao_uncertainty": -0.8826783659804393, "AttentionScore (layer=None)": 847.6972045898438, "RAUQ": 2.348149362392326, "RAUQ (entropy)": -1.2873044359378585, "CSL": 0.1449844390153885, "BoostedProbSequence": -0.9830110669136047}},
    {"index": 253, "uncertainty": {"MaximumSequenceProbability": 0.6657220721244812, "Perplexity": 0.09510315209627151, "MeanTokenEntropy": 0.2777821123600006, "MeanPointwiseMutualInformation": -26.5388240814209, "SelfCertainty": -26.555265509404588, "MeanConditionalPointwiseMutualInformation": -44.1533203125, "RenyiNeg_uncertainty": -5.869740962982178, "FisherRao_uncertainty": -0.9296131024441723, "AttentionScore (layer=None)": 777.6204223632812, "RAUQ": 2.287385963934816, "RAUQ (entropy)": -1.2907961420238583, "CSL": 0.026639744639396667, "BoostedProbSequence": -0.9982447624206543}},
    {"index": 254, "uncertainty": {"MaximumSequenceProbability": 2.882465362548828, "Perplexity": 0.16013696789741516, "MeanTokenEntropy": 0.274476557970047, "MeanPointwiseMutualInformation": -22.232223510742188, "SelfCertainty": -30.41324763022126, "MeanConditionalPointwiseMutualInformation": -26.245025634765625, "RenyiNeg_uncertainty": -7.128901958465576, "FisherRao_uncertainty": -0.9467896349110673, "AttentionScore (layer=None)": 840.9561767578125, "RAUQ": 2.50734165042003, "RAUQ (entropy)": -1.2723932920854524, "CSL": 0.06853903084993362, "BoostedProbSequence": -0.9946944713592529}},
    {"index": 255, "uncertainty": {"MaximumSequenceProbability": 0.0003496057470329106, "Perplexity": 8.740143675822765e-05, "MeanTokenEntropy": 0.0009181473287753761, "MeanPointwiseMutualInformation": -29.03116226196289, "SelfCertainty": -28.410338075845715, "MeanConditionalPointwiseMutualInformation": 8.740143675822765e-05, "RenyiNeg_uncertainty": -6.878011703491211, "FisherRao_uncertainty": -0.9765136818160984, "AttentionScore (layer=None)": 769.00732421875, "RAUQ": 1.9389356852177637, "RAUQ (entropy)": -1.344895430889287, "CSL": 3.791158087551594e-05, "BoostedProbSequence": -0.9999126195907593}},
    {"index": 256, "uncertainty": {"MaximumSequenceProbability": 0.5133944749832153, "Perplexity": 0.10267889499664307, "MeanTokenEntropy": 0.4739610254764557, "MeanPointwiseMutualInformation": -26.57232093811035, "SelfCertainty": -25.536775072305677, "MeanConditionalPointwiseMutualInformation": -46.86427307128906, "RenyiNeg_uncertainty": -4.949155330657959, "FisherRao_uncertainty": -0.844839273727812, "AttentionScore (layer=None)": 802.4901123046875, "RAUQ": 2.054669744054952, "RAUQ (entropy)": -1.3000227718197608, "CSL": 0.028084291145205498, "BoostedProbSequence": -0.9559542536735535}},
    {"index": 257, "uncertainty": {"MaximumSequenceProbability": 0.0781092718243599, "Perplexity": 0.026036424562335014, "MeanTokenEntropy": 0.10245824605226517, "MeanPointwiseMutualInformation": -25.307296752929688, "SelfCertainty": -26.14550526131121, "MeanConditionalPointwiseMutualInformation": 0.026036424562335014, "RenyiNeg_uncertainty": -5.798464298248291, "FisherRao_uncertainty": -0.9479132136721979, "AttentionScore (layer=None)": 753.1065063476562, "RAUQ": 1.878450584988272, "RAUQ (entropy)": -1.351636957022345, "CSL": 0.005876208655536175, "BoostedProbSequence": -0.9972865581512451}},
    {"index": 258, "uncertainty": {"MaximumSequenceProbability": 0.7018149495124817, "Perplexity": 0.11696916073560715, "MeanTokenEntropy": 0.2080213874578476, "MeanPointwiseMutualInformation": -29.133031845092773, "SelfCertainty": -31.700214377929047, "MeanConditionalPointwiseMutualInformation": -26.12574005126953, "RenyiNeg_uncertainty": -7.475180149078369, "FisherRao_uncertainty": -0.9690938263243924, "AttentionScore (layer=None)": 796.742431640625, "RAUQ": 2.1882638636302625, "RAUQ (entropy)": -1.318231136763338, "CSL": 0.06793218851089478, "BoostedProbSequence": -0.9991800785064697}},
    {"index": 259, "uncertainty": {"MaximumSequenceProbability": 0.2522507607936859, "Perplexity": 0.0504501536488533, "MeanTokenEntropy": 0.10673080384731293, "MeanPointwiseMutualInformation": -26.274547576904297, "SelfCertainty": -35.832675417154306, "MeanConditionalPointwiseMutualInformation": 0.0504501536488533, "RenyiNeg_uncertainty": -8.893056869506836, "FisherRao_uncertainty": -0.986243680916006, "AttentionScore (layer=None)": 767.4199829101562, "RAUQ": 2.0237197909025304, "RAUQ (entropy)": -1.3390212307086218, "CSL": 0.03530268743634224, "BoostedProbSequence": -0.9999357461929321}},
    {"index": 260, "uncertainty": {"MaximumSequenceProbability": 0.03769488260149956, "Perplexity": 0.007538976613432169, "MeanTokenEntropy": 0.050315845757722855, "MeanPointwiseMutualInformation": -25.3924617767334, "SelfCertainty": -32.200995119302746, "MeanConditionalPointwiseMutualInformation": -19.69698715209961, "RenyiNeg_uncertainty": -7.058575630187988, "FisherRao_uncertainty": -0.9439508875893072, "AttentionScore (layer=None)": 889.7999267578125, "RAUQ": 2.0588008580430035, "RAUQ (entropy)": -1.331639644074143, "CSL": 0.007380780763924122, "BoostedProbSequence": -0.9972379803657532}},
    {"index": 261, "uncertainty": {"MaximumSequenceProbability": 0.004565007984638214, "Perplexity": 0.0011412519961595535, "MeanTokenEntropy": 0.008799651637673378, "MeanPointwiseMutualInformation": -27.873859405517578, "SelfCertainty": -28.780733736246106, "MeanConditionalPointwiseMutualInformation": 0.0011412519961595535, "RenyiNeg_uncertainty": -6.888065814971924, "FisherRao_uncertainty": -0.9683622606022843, "AttentionScore (layer=None)": 790.3500366210938, "RAUQ": 1.9555665068052321, "RAUQ (entropy)": -1.343518292101368, "CSL": 0.0006038109422661364, "BoostedProbSequence": -0.9988613128662109}},
    {"index": 262, "uncertainty": {"MaximumSequenceProbability": 0.014404790475964546, "Perplexity": 0.0048015969805419445, "MeanTokenEntropy": 0.027964293956756592, "MeanPointwiseMutualInformation": -21.62019920349121, "SelfCertainty": -29.22298557747332, "MeanConditionalPointwiseMutualInformation": 0.0048015969805419445, "RenyiNeg_uncertainty": -7.1061692237854, "FisherRao_uncertainty": -0.9763217860138617, "AttentionScore (layer=None)": 878.9381713867188, "RAUQ": 1.938891906535896, "RAUQ (entropy)": -1.3614679947497983, "CSL": 0.0015347570879384875, "BoostedProbSequence": -0.9988827705383301}},
    {"index": 263, "uncertainty": {"MaximumSequenceProbability": 2.7099497318267822, "Perplexity": 0.4516582787036896, "MeanTokenEntropy": 0.6654149293899536, "MeanPointwiseMutualInformation": -30.360841751098633, "SelfCertainty": -19.594929369180676, "MeanConditionalPointwiseMutualInformation": -65.8299331665039, "RenyiNeg_uncertainty": -3.643673896789551, "FisherRao_uncertainty": -0.8471127228972272, "AttentionScore (layer=None)": 770.584228515625, "RAUQ": 2.3616081041284573, "RAUQ (entropy)": -1.2747898294957682, "CSL": 0.2229241579771042, "BoostedProbSequence": -0.9765022397041321}},
    {"index": 264, "uncertainty": {"MaximumSequenceProbability": 0.23919008672237396, "Perplexity": 0.04783801734447479, "MeanTokenEntropy": 0.21689876914024353, "MeanPointwiseMutualInformation": -27.602161407470703, "SelfCertainty": -25.988000353067395, "MeanConditionalPointwiseMutualInformation": -72.29206848144531, "RenyiNeg_uncertainty": -4.942868709564209, "FisherRao_uncertainty": -0.8731757173553494, "AttentionScore (layer=None)": 755.876953125, "RAUQ": 2.0584461139005272, "RAUQ (entropy)": -1.331120342223226, "CSL": 0.019532864913344383, "BoostedProbSequence": -0.9842100143432617}},
    {"index": 265, "uncertainty": {"MaximumSequenceProbability": 3.5985453128814697, "Perplexity": 0.51407790184021, "MeanTokenEntropy": 0.6167144179344177, "MeanPointwiseMutualInformation": -26.98592185974121, "SelfCertainty": -25.679198756562094, "MeanConditionalPointwiseMutualInformation": -52.12129592895508, "RenyiNeg_uncertainty": -5.366714954376221, "FisherRao_uncertainty": -0.8944391545238031, "AttentionScore (layer=None)": 798.9833984375, "RAUQ": 2.679983919784907, "RAUQ (entropy)": -1.2691519029439657, "CSL": 0.21685390174388885, "BoostedProbSequence": -0.9670069813728333}},
    {"index": 266, "uncertainty": {"MaximumSequenceProbability": 5.483478162204847e-05, "Perplexity": 1.8278260540682822e-05, "MeanTokenEntropy": 0.00021065748296678066, "MeanPointwiseMutualInformation": -21.166648864746094, "SelfCertainty": -30.13876469124285, "MeanConditionalPointwiseMutualInformation": 1.8278260540682822e-05, "RenyiNeg_uncertainty": -7.510746002197266, "FisherRao_uncertainty": -0.9746972480951652, "AttentionScore (layer=None)": 756.7417602539062, "RAUQ": 1.9201993438407712, "RAUQ (entropy)": -1.3673178118308393, "CSL": 7.043678124318831e-06, "BoostedProbSequence": -0.999981701374054}},
    {"index": 267, "uncertainty": {"MaximumSequenceProbability": 0.010420581325888634, "Perplexity": 0.0026051453314721584, "MeanTokenEntropy": 0.017203273251652718, "MeanPointwiseMutualInformation": -21.684894561767578, "SelfCertainty": -32.395476968973156, "MeanConditionalPointwiseMutualInformation": 0.0026051453314721584, "RenyiNeg_uncertainty": -7.200489044189453, "FisherRao_uncertainty": -0.9606350276417845, "AttentionScore (layer=None)": 786.0660400390625, "RAUQ": 1.8981224540382766, "RAUQ (entropy)": -1.3557269452583691, "CSL": 0.0012573030544444919, "BoostedProbSequence": -0.9990746974945068}},
    {"index": 268, "uncertainty": {"MaximumSequenceProbability": 0.7009220123291016, "Perplexity": 0.0876152515411377, "MeanTokenEntropy": 0.1935333013534546, "MeanPointwiseMutualInformation": -25.599884033203125, "SelfCertainty": -31.754252823083874, "MeanConditionalPointwiseMutualInformation": -7.447790622711182, "RenyiNeg_uncertainty": -7.322357177734375, "FisherRao_uncertainty": -0.957302250652791, "AttentionScore (layer=None)": 807.1201782226562, "RAUQ": 2.3328765593123553, "RAUQ (entropy)": -1.300446669703879, "CSL": 0.025536473840475082, "BoostedProbSequence": -0.9955893158912659}},
    {"index": 269, "uncertainty": {"MaximumSequenceProbability": 1.258013367652893, "Perplexity": 0.41933777928352356, "MeanTokenEntropy": 0.47325530648231506, "MeanPointwiseMutualInformation": -24.997329711914062, "SelfCertainty": -21.57890509753354, "MeanConditionalPointwiseMutualInformation": 0.41933777928352356, "RenyiNeg_uncertainty": -4.244853496551514, "FisherRao_uncertainty": -0.9121130507495311, "AttentionScore (layer=None)": 746.4697875976562, "RAUQ": 2.3789904346636046, "RAUQ (entropy)": -1.3126729004360045, "CSL": 0.12919959425926208, "BoostedProbSequence": -0.9924392104148865}},
    {"index": 270, "uncertainty": {"MaximumSequenceProbability": 0.2755970358848572, "Perplexity": 0.055119406431913376, "MeanTokenEntropy": 0.16719327867031097, "MeanPointwiseMutualInformation": -27.819881439208984, "SelfCertainty": -27.659035356729504, "MeanConditionalPointwiseMutualInformation": -23.518329620361328, "RenyiNeg_uncertainty": -5.737941265106201, "FisherRao_uncertainty": -0.9273300071876684, "AttentionScore (layer=None)": 789.0812377929688, "RAUQ": 2.1000610957977326, "RAUQ (entropy)": -1.3291739718614601, "CSL": 0.01685084030032158, "BoostedProbSequence": -0.998430609703064}},
    {"index": 271, "uncertainty": {"MaximumSequenceProbability": 0.010486415587365627, "Perplexity": 0.0013108019484207034, "MeanTokenEntropy": 0.010503539815545082, "MeanPointwiseMutualInformation": -29.119781494140625, "SelfCertainty": -28.712655218332287, "MeanConditionalPointwiseMutualInformation": 0.0013108019484207034, "RenyiNeg_uncertainty": -6.410917282104492, "FisherRao_uncertainty": -0.9591312816778009, "AttentionScore (layer=None)": 829.4962768554688, "RAUQ": 2.149052191769016, "RAUQ (entropy)": -1.3299683923167764, "CSL": 0.0007810250390321016, "BoostedProbSequence": -0.9986916780471802}},
    {"index": 272, "uncertainty": {"MaximumSequenceProbability": 5.497380256652832, "Perplexity": 0.7853400111198425, "MeanTokenEntropy": 1.2407100200653076, "MeanPointwiseMutualInformation": -27.35751724243164, "SelfCertainty": -22.368924087459835, "MeanConditionalPointwiseMutualInformation": -76.2718276977539, "RenyiNeg_uncertainty": -4.138089179992676, "FisherRao_uncertainty": -0.8489225635335879, "AttentionScore (layer=None)": 784.3563232421875, "RAUQ": 2.9389053832686436, "RAUQ (entropy)": -1.2056538253586235, "CSL": 0.3060455918312073, "BoostedProbSequence": -0.9140372276306152}},
    {"index": 273, "uncertainty": {"MaximumSequenceProbability": 0.17000773549079895, "Perplexity": 0.05666924640536308, "MeanTokenEntropy": 0.175270676612854, "MeanPointwiseMutualInformation": -25.52666473388672, "SelfCertainty": -31.1805737732741, "MeanConditionalPointwiseMutualInformation": 0.05666924640536308, "RenyiNeg_uncertainty": -7.734050750732422, "FisherRao_uncertainty": -0.9749382249232998, "AttentionScore (layer=None)": 760.3406372070312, "RAUQ": 1.9112308027211147, "RAUQ (entropy)": -1.348522614151769, "CSL": 0.019150175154209137, "BoostedProbSequence": -0.999946117401123}},
    {"index": 274, "uncertainty": {"MaximumSequenceProbability": 0.190897598862648, "Perplexity": 0.031816266477108, "MeanTokenEntropy": 0.13278383016586304, "MeanPointwiseMutualInformation": -30.634849548339844, "SelfCertainty": -27.981964421162285, "MeanConditionalPointwiseMutualInformation": -45.40555953979492, "RenyiNeg_uncertainty": -5.685184478759766, "FisherRao_uncertainty": -0.9205623501789949, "AttentionScore (layer=None)": 766.3882446289062, "RAUQ": 2.0873471110309687, "RAUQ (entropy)": -1.3248727192172907, "CSL": 0.006643961649388075, "BoostedProbSequence": -0.9961977005004883}},
    {"index": 275, "uncertainty": {"MaximumSequenceProbability": 2.2101635932922363, "Perplexity": 0.31573766469955444, "MeanTokenEntropy": 0.8486916422843933, "MeanPointwiseMutualInformation": -26.64854621887207, "SelfCertainty": -22.48005030598313, "MeanConditionalPointwiseMutualInformation": -75.39179229736328, "RenyiNeg_uncertainty": -4.084686756134033, "FisherRao_uncertainty": -0.8364789835592816, "AttentionScore (layer=None)": 748.6428833007812, "RAUQ": 2.398565928275516, "RAUQ (entropy)": -1.2458856951289121, "CSL": 0.10508280247449875, "BoostedProbSequence": -0.9149006009101868}},
    {"index": 276, "uncertainty": {"MaximumSequenceProbability": 0.006121204700320959, "Perplexity": 0.0015303011750802398, "MeanTokenEntropy": 0.010657836683094501, "MeanPointwiseMutualInformation": -23.029720306396484, "SelfCertainty": -29.01919427701759, "MeanConditionalPointwiseMutualInformation": 0.0015303011750802398, "RenyiNeg_uncertainty": -7.060230255126953, "FisherRao_uncertainty": -0.9730189851342677, "AttentionScore (layer=None)": 800.6256713867188, "RAUQ": 2.062735323245721, "RAUQ (entropy)": -1.3476636905617734, "CSL": 0.000576423539314419, "BoostedProbSequence": -0.9984743595123291}},
    {"index": 277, "uncertainty": {"MaximumSequenceProbability": 0.018198706209659576, "Perplexity": 0.004549676552414894, "MeanTokenEntropy": 0.022673340514302254, "MeanPointwiseMutualInformation": -23.682950973510742, "SelfCertainty": -36.95390859433937, "MeanConditionalPointwiseMutualInformation": 0.004549676552414894, "RenyiNeg_uncertainty": -8.842358589172363, "FisherRao_uncertainty": -0.9829568385943679, "AttentionScore (layer=None)": 835.889404296875, "RAUQ": 1.9920276972433801, "RAUQ (entropy)": -1.3438653271691772, "CSL": 0.002431095577776432, "BoostedProbSequence": -0.9999878406524658}},
    {"index": 278, "uncertainty": {"MaximumSequenceProbability": 0.14413240551948547, "Perplexity": 0.018016550689935684, "MeanTokenEntropy": 0.08500166237354279, "MeanPointwiseMutualInformation": -23.675342559814453, "SelfCertainty": -27.174034507959362, "MeanConditionalPointwiseMutualInformation": -19.04543685913086, "RenyiNeg_uncertainty": -5.880795478820801, "FisherRao_uncertainty": -0.9247993252469645, "AttentionScore (layer=None)": 781.2957763671875, "RAUQ": 2.165148484752357, "RAUQ (entropy)": -1.3159638434255627, "CSL": 0.005330611020326614, "BoostedProbSequence": -0.9967349171638489}},
    {"index": 279, "uncertainty": {"MaximumSequenceProbability": 3.531301736831665, "Perplexity": 0.5885502696037292, "MeanTokenEntropy": 1.1594356298446655, "MeanPointwiseMutualInformation": -27.828115463256836, "SelfCertainty": -23.404629381387707, "MeanConditionalPointwiseMutualInformation": -65.0182113647461, "RenyiNeg_uncertainty": -4.451746463775635, "FisherRao_uncertainty": -0.8519934398500135, "AttentionScore (layer=None)": 789.9656982421875, "RAUQ": 2.5940710759672116, "RAUQ (entropy)": -1.2223594835225273, "CSL": 0.17784284055233002, "BoostedProbSequence": -0.9030811190605164}},
    {"index": 280, "uncertainty": {"MaximumSequenceProbability": 0.009614247828722, "Perplexity": 0.0024035619571805, "MeanTokenEntropy": 0.017730655148625374, "MeanPointwiseMutualInformation": -25.435096740722656, "SelfCertainty": -31.008970888345715, "MeanConditionalPointwiseMutualInformation": 0.0024035619571805, "RenyiNeg_uncertainty": -7.31360387802124, "FisherRao_uncertainty": -0.9677241253961333, "AttentionScore (layer=None)": 863.442626953125, "RAUQ": 2.035403979453395, "RAUQ (entropy)": -1.3401982434038553, "CSL": 0.0008916652877815068, "BoostedProbSequence": -0.997607946395874}},
    {"index": 281, "uncertainty": {"MaximumSequenceProbability": 0.00578313646838069, "Perplexity": 0.0019277121173217893, "MeanTokenEntropy": 0.013951330445706844, "MeanPointwiseMutualInformation": -23.03973960876465, "SelfCertainty": -31.21536889859962, "MeanConditionalPointwiseMutualInformation": 0.0019277121173217893, "RenyiNeg_uncertainty": -7.606900691986084, "FisherRao_uncertainty": -0.9749311337163253, "AttentionScore (layer=None)": 764.6038818359375, "RAUQ": 1.7783899320778036, "RAUQ (entropy)": -1.3636870672797747, "CSL": 0.0004317917046137154, "BoostedProbSequence": -0.9980778694152832}},
    {"index": 282, "uncertainty": {"MaximumSequenceProbability": 0.48138102889060974, "Perplexity": 0.24069051444530487, "MeanTokenEntropy": 0.604405403137207, "MeanPointwiseMutualInformation": -12.321809768676758, "SelfCertainty": -22.273729952066418, "MeanConditionalPointwiseMutualInformation": -44.971744537353516, "RenyiNeg_uncertainty": -4.581338882446289, "FisherRao_uncertainty": -0.770881619711488, "AttentionScore (layer=None)": 756.8480224609375, "RAUQ": 1.5636112372453261, "RAUQ (entropy)": -1.3484619229660613, "CSL": 0.4275664687156677, "BoostedProbSequence": -0.9888650178909302}},
    {"index": 283, "uncertainty": {"MaximumSequenceProbability": 0.9305086135864258, "Perplexity": 0.1550847738981247, "MeanTokenEntropy": 0.5073572993278503, "MeanPointwiseMutualInformation": -29.178247451782227, "SelfCertainty": -27.264063827086762, "MeanConditionalPointwiseMutualInformation": -40.1837043762207, "RenyiNeg_uncertainty": -5.71058464050293, "FisherRao_uncertainty": -0.9014489552092485, "AttentionScore (layer=None)": 800.6405639648438, "RAUQ": 2.183556826881716, "RAUQ (entropy)": -1.2853205635737535, "CSL": 0.025762367993593216, "BoostedProbSequence": -0.9645376205444336}},
    {"index": 284, "uncertainty": {"MaximumSequenceProbability": 1.934909462928772, "Perplexity": 0.21498994529247284, "MeanTokenEntropy": 0.42392805218696594, "MeanPointwiseMutualInformation": -22.937788009643555, "SelfCertainty": -28.66553983942265, "MeanConditionalPointwiseMutualInformation": -39.44898986816406, "RenyiNeg_uncertainty": -6.507961273193359, "FisherRao_uncertainty": -0.9134208831302604, "AttentionScore (layer=None)": 867.029052734375, "RAUQ": 2.449219796945563, "RAUQ (entropy)": -1.2693872702239783, "CSL": 0.051203180104494095, "BoostedProbSequence": -0.9726227521896362}},
    {"index": 285, "uncertainty": {"MaximumSequenceProbability": 1.9734159708023071, "Perplexity": 0.19734159111976624, "MeanTokenEntropy": 0.4419620633125305, "MeanPointwiseMutualInformation": -24.55265998840332, "SelfCertainty": -29.47199693509865, "MeanConditionalPointwiseMutualInformation": -16.223094940185547, "RenyiNeg_uncertainty": -6.6840009689331055, "FisherRao_uncertainty": -0.9341997705007123, "AttentionScore (layer=None)": 853.8674926757812, "RAUQ": 2.4094915271420874, "RAUQ (entropy)": -1.2719271334809088, "CSL": 0.11385493725538254, "BoostedProbSequence": -0.9355849027633667}},
    {"index": 286, "uncertainty": {"MaximumSequenceProbability": 0.1870446652173996, "Perplexity": 0.03740893304347992, "MeanTokenEntropy": 0.1462734341621399, "MeanPointwiseMutualInformation": -31.71259117126465, "SelfCertainty": -26.92544885465431, "MeanConditionalPointwiseMutualInformation": 0.03740893304347992, "RenyiNeg_uncertainty": -6.260377407073975, "FisherRao_uncertainty": -0.9444753003452083, "AttentionScore (layer=None)": 757.1893920898438, "RAUQ": 2.0951426629815746, "RAUQ (entropy)": -1.3193413817790143, "CSL": 0.02024325728416443, "BoostedProbSequence": -0.9913046956062317}},
    {"index": 287, "uncertainty": {"MaximumSequenceProbability": 0.011761023662984371, "Perplexity": 0.0023522046394646168, "MeanTokenEntropy": 0.016319723799824715, "MeanPointwiseMutualInformation": -28.54764747619629, "SelfCertainty": -29.65077157804298, "MeanConditionalPointwiseMutualInformation": 0.0023522046394646168, "RenyiNeg_uncertainty": -6.515460014343262, "FisherRao_uncertainty": -0.9574607997355604, "AttentionScore (layer=None)": 783.3550415039062, "RAUQ": 2.023274046783493, "RAUQ (entropy)": -1.3463939032344059, "CSL": 0.0012505814665928483, "BoostedProbSequence": -0.9989925622940063}},
    {"index": 288, "uncertainty": {"MaximumSequenceProbability": 2.1139092445373535, "Perplexity": 0.2113909274339676, "MeanTokenEntropy": 0.4029788374900818, "MeanPointwiseMutualInformation": -26.151111602783203, "SelfCertainty": -25.12211633512306, "MeanConditionalPointwiseMutualInformation": -39.10768508911133, "RenyiNeg_uncertainty": -5.60848331451416, "FisherRao_uncertainty": -0.9242661848282616, "AttentionScore (layer=None)": 763.614501953125, "RAUQ": 2.4853698132504114, "RAUQ (entropy)": -1.2783875377462914, "CSL": 0.11354801058769226, "BoostedProbSequence": -0.9970147013664246}},
    {"index": 289, "uncertainty": {"MaximumSequenceProbability": 0.04874517396092415, "Perplexity": 0.0097490344196558, "MeanTokenEntropy": 0.03850305825471878, "MeanPointwiseMutualInformation": -29.365253448486328, "SelfCertainty": -29.539432771890638, "MeanConditionalPointwiseMutualInformation": 0.0097490344196558, "RenyiNeg_uncertainty": -7.355133056640625, "FisherRao_uncertainty": -0.9784504468902864, "AttentionScore (layer=None)": 795.9247436523438, "RAUQ": 2.1163338198051904, "RAUQ (entropy)": -1.3246799468538906, "CSL": 0.0039928024634718895, "BoostedProbSequence": -0.999968409538269}},
    {"index": 290, "uncertainty": {"MaximumSequenceProbability": 0.31089454889297485, "Perplexity": 0.10363151878118515, "MeanTokenEntropy": 0.30220186710357666, "MeanPointwiseMutualInformation": -21.5213680267334, "SelfCertainty": -23.815547935057953, "MeanConditionalPointwiseMutualInformation": -47.283206939697266, "RenyiNeg_uncertainty": -4.983362674713135, "FisherRao_uncertainty": -0.9391543469604139, "AttentionScore (layer=None)": 757.2069702148438, "RAUQ": 2.0598940796664102, "RAUQ (entropy)": -1.3424716293508658, "CSL": 0.033913422375917435, "BoostedProbSequence": -0.996982991695404}},
    {"index": 291, "uncertainty": {"MaximumSequenceProbability": 0.5488393306732178, "Perplexity": 0.1097678691148758, "MeanTokenEntropy": 0.38379186391830444, "MeanPointwiseMutualInformation": -29.01523208618164, "SelfCertainty": -27.099997957437512, "MeanConditionalPointwiseMutualInformation": -56.93437957763672, "RenyiNeg_uncertainty": -5.398493766784668, "FisherRao_uncertainty": -0.9010838997977169, "AttentionScore (layer=None)": 856.0457763671875, "RAUQ": 2.2223984859695833, "RAUQ (entropy)": -1.2962572740466198, "CSL": 0.03248647600412369, "BoostedProbSequence": -0.9815199971199036}},
    {"index": 292, "uncertainty": {"MaximumSequenceProbability": 1.5896252393722534, "Perplexity": 0.31792503595352173, "MeanTokenEntropy": 0.5614271759986877, "MeanPointwiseMutualInformation": -26.60707664489746, "SelfCertainty": -25.950141771524425, "MeanConditionalPointwiseMutualInformation": -68.6928939819336, "RenyiNeg_uncertainty": -5.22454309463501, "FisherRao_uncertainty": -0.8618306970902057, "AttentionScore (layer=None)": 803.7583618164062, "RAUQ": 2.1585164085569453, "RAUQ (entropy)": -1.2906684606988086, "CSL": 0.13867227733135223, "BoostedProbSequence": -0.9706883430480957}},
    {"index": 293, "uncertainty": {"MaximumSequenceProbability": 0.1333400011062622, "Perplexity": 0.0444466657936573, "MeanTokenEntropy": 0.1362317055463791, "MeanPointwiseMutualInformation": -26.122220993041992, "SelfCertainty": -27.356555930663422, "MeanConditionalPointwiseMutualInformation": 0.0444466657936573, "RenyiNeg_uncertainty": -6.433335781097412, "FisherRao_uncertainty": -0.9595695252234707, "AttentionScore (layer=None)": 820.378662109375, "RAUQ": 1.9615253964752468, "RAUQ (entropy)": -1.3501219644876103, "CSL": 0.02166675217449665, "BoostedProbSequence": -0.9978684782981873}},
    {"index": 294, "uncertainty": {"MaximumSequenceProbability": 3.1248435974121094, "Perplexity": 0.44640621542930603, "MeanTokenEntropy": 0.43830034136772156, "MeanPointwiseMutualInformation": -26.303592681884766, "SelfCertainty": -27.39774058308274, "MeanConditionalPointwiseMutualInformation": -39.78527069091797, "RenyiNeg_uncertainty": -6.476368427276611, "FisherRao_uncertainty": -0.9168696157083609, "AttentionScore (layer=None)": 774.65869140625, "RAUQ": 2.437583193474628, "RAUQ (entropy)": -1.2750699365587406, "CSL": 0.4580320715904236, "BoostedProbSequence": -0.9864636659622192}},
    {"index": 295, "uncertainty": {"MaximumSequenceProbability": 0.014902038499712944, "Perplexity": 0.003725509624928236, "MeanTokenEntropy": 0.020217275246977806, "MeanPointwiseMutualInformation": -26.683774948120117, "SelfCertainty": -31.526090295999524, "MeanConditionalPointwiseMutualInformation": -41.60971450805664, "RenyiNeg_uncertainty": -7.695584297180176, "FisherRao_uncertainty": -0.9786751671027117, "AttentionScore (layer=None)": 761.6884765625, "RAUQ": 1.921785104635837, "RAUQ (entropy)": -1.35110091080888, "CSL": 0.00089008774375543, "BoostedProbSequence": -0.9998153448104858}},
    {"index": 296, "uncertainty": {"MaximumSequenceProbability": 0.5793392658233643, "Perplexity": 0.14483481645584106, "MeanTokenEntropy": 0.2348819077014923, "MeanPointwiseMutualInformation": -25.792665481567383, "SelfCertainty": -30.6326271612339, "MeanConditionalPointwiseMutualInformation": 0.14483481645584106, "RenyiNeg_uncertainty": -6.716241836547852, "FisherRao_uncertainty": -0.9578886729877589, "AttentionScore (layer=None)": 761.1506958007812, "RAUQ": 2.2033882815576646, "RAUQ (entropy)": -1.31965547287137, "CSL": 0.08323212713003159, "BoostedProbSequence": -0.9993619918823242}},
    {"index": 297, "uncertainty": {"MaximumSequenceProbability": 6.055997371673584, "Perplexity": 0.6055997610092163, "MeanTokenEntropy": 0.889980673789978, "MeanPointwiseMutualInformation": -24.213150024414062, "SelfCertainty": -20.510022028177257, "MeanConditionalPointwiseMutualInformation": -55.786231994628906, "RenyiNeg_uncertainty": -3.9993584156036377, "FisherRao_uncertainty": -0.8533226161970078, "AttentionScore (layer=None)": 778.8663330078125, "RAUQ": 2.6342359751790614, "RAUQ (entropy)": -1.2328675493284047, "CSL": 0.3174835443496704, "BoostedProbSequence": -0.8714277148246765}},
    {"index": 298, "uncertainty": {"MaximumSequenceProbability": 0.19730593264102936, "Perplexity": 0.03946118801832199, "MeanTokenEntropy": 0.20428171753883362, "MeanPointwiseMutualInformation": -28.0605411529541, "SelfCertainty": -28.171577318399425, "MeanConditionalPointwiseMutualInformation": -53.225738525390625, "RenyiNeg_uncertainty": -5.8257856369018555, "FisherRao_uncertainty": -0.9175786257816556, "AttentionScore (layer=None)": 853.2948608398438, "RAUQ": 2.0795149282148633, "RAUQ (entropy)": -1.3180396944673949, "CSL": 0.010527052916586399, "BoostedProbSequence": -0.98350989818573}},
    {"index": 299, "uncertainty": {"MaximumSequenceProbability": 0.019640903919935226, "Perplexity": 0.003928180783987045, "MeanTokenEntropy": 0.028142675757408142, "MeanPointwiseMutualInformation": -34.346073150634766, "SelfCertainty": -26.007454164712904, "MeanConditionalPointwiseMutualInformation": 0.003928180783987045, "RenyiNeg_uncertainty": -5.866262912750244, "FisherRao_uncertainty": -0.9421771486894756, "AttentionScore (layer=None)": 779.6187133789062, "RAUQ": 2.056225202501804, "RAUQ (entropy)": -1.329758865074548, "CSL": 0.0013389934320002794, "BoostedProbSequence": -0.9960918426513672}},
    {"index": 300, "uncertainty": {"MaximumSequenceProbability": 1.9939329624176025, "Perplexity": 0.39878660440444946, "MeanTokenEntropy": 0.5061920881271362, "MeanPointwiseMutualInformation": -28.226215362548828, "SelfCertainty": -29.685483034341807, "MeanConditionalPointwiseMutualInformation": -24.974163055419922, "RenyiNeg_uncertainty": -6.5262274742126465, "FisherRao_uncertainty": -0.9326253971278877, "AttentionScore (layer=None)": 788.0830078125, "RAUQ": 2.580342446986137, "RAUQ (entropy)": -1.2875423083022048, "CSL": 0.2546226978302002, "BoostedProbSequence": -0.9798253774642944}},
    {"index": 301, "uncertainty": {"MaximumSequenceProbability": 0.5063291788101196, "Perplexity": 0.08438819646835327, "MeanTokenEntropy": 0.23773682117462158, "MeanPointwiseMutualInformation": -27.707277297973633, "SelfCertainty": -24.930444709349945, "MeanConditionalPointwiseMutualInformation": -47.7523193359375, "RenyiNeg_uncertainty": -4.697038173675537, "FisherRao_uncertainty": -0.874586807676757, "AttentionScore (layer=None)": 768.0884399414062, "RAUQ": 2.1368950128405553, "RAUQ (entropy)": -1.3094939222737154, "CSL": 0.04265410453081131, "BoostedProbSequence": -0.9847086071968079}},
    {"index": 302, "uncertainty": {"MaximumSequenceProbability": 4.226694107055664, "Perplexity": 0.3522244989871979, "MeanTokenEntropy": 0.9093385338783264, "MeanPointwiseMutualInformation": -25.642568588256836, "SelfCertainty": -19.657694331694916, "MeanConditionalPointwiseMutualInformation": -47.72816848754883, "RenyiNeg_uncertainty": -3.6955156326293945, "FisherRao_uncertainty": -0.8555273897108931, "AttentionScore (layer=None)": 810.9796142578125, "RAUQ": 2.6479206887677655, "RAUQ (entropy)": -1.2125139976223744, "CSL": 0.08711966127157211, "BoostedProbSequence": -0.8802948594093323}},
    {"index": 303, "uncertainty": {"MaximumSequenceProbability": 0.3705425560474396, "Perplexity": 0.12351418286561966, "MeanTokenEntropy": 0.2815096080303192, "MeanPointwiseMutualInformation": -23.62648582458496, "SelfCertainty": -30.325308473794934, "MeanConditionalPointwiseMutualInformation": 0.12351418286561966, "RenyiNeg_uncertainty": -7.378847122192383, "FisherRao_uncertainty": -0.9720069632824772, "AttentionScore (layer=None)": 782.34423828125, "RAUQ": 1.8593254681090672, "RAUQ (entropy)": -1.355031264795484, "CSL": 0.04400455951690674, "BoostedProbSequence": -0.9994799494743347}},
    {"index": 304, "uncertainty": {"MaximumSequenceProbability": 1.7986427545547485, "Perplexity": 0.29977378249168396, "MeanTokenEntropy": 0.6623290181159973, "MeanPointwiseMutualInformation": -31.283559799194336, "SelfCertainty": -28.748269390949883, "MeanConditionalPointwiseMutualInformation": -46.86212158203125, "RenyiNeg_uncertainty": -6.395252227783203, "FisherRao_uncertainty": -0.9230092380483318, "AttentionScore (layer=None)": 865.6941528320312, "RAUQ": 2.4528880300945186, "RAUQ (entropy)": -1.2725817893348599, "CSL": 0.10404696315526962, "BoostedProbSequence": -0.96595698595047}},
    {"index": 305, "uncertainty": {"MaximumSequenceProbability": 0.14303040504455566, "Perplexity": 0.020432915538549423, "MeanTokenEntropy": 0.06626269221305847, "MeanPointwiseMutualInformation": -26.979568481445312, "SelfCertainty": -28.725820624150682, "MeanConditionalPointwiseMutualInformation": 0.020432915538549423, "RenyiNeg_uncertainty": -6.908316135406494, "FisherRao_uncertainty": -0.9760089344586005, "AttentionScore (layer=None)": 784.78515625, "RAUQ": 2.1804799255024223, "RAUQ (entropy)": -1.3227494659242085, "CSL": 0.010206793434917927, "BoostedProbSequence": -0.9992786049842834}},
    {"index": 306, "uncertainty": {"MaximumSequenceProbability": 1.3919641971588135, "Perplexity": 0.27839285135269165, "MeanTokenEntropy": 0.6017418503761292, "MeanPointwiseMutualInformation": -26.246606826782227, "SelfCertainty": -25.730125292032238, "MeanConditionalPointwiseMutualInformation": -47.948204040527344, "RenyiNeg_uncertainty": -5.144085884094238, "FisherRao_uncertainty": -0.8985906514315479, "AttentionScore (layer=None)": 760.9413452148438, "RAUQ": 2.36201086998548, "RAUQ (entropy)": -1.2862959828698068, "CSL": 0.20487992465496063, "BoostedProbSequence": -0.9639256596565247}},
    {"index": 307, "uncertainty": {"MaximumSequenceProbability": 1.323438048362732, "Perplexity": 0.26468759775161743, "MeanTokenEntropy": 0.4191429615020752, "MeanPointwiseMutualInformation": -27.935314178466797, "SelfCertainty": -26.893212373941417, "MeanConditionalPointwiseMutualInformation": -49.76141357421875, "RenyiNeg_uncertainty": -5.343627452850342, "FisherRao_uncertainty": -0.8985111849383152, "AttentionScore (layer=None)": 799.930419921875, "RAUQ": 2.2441824882780144, "RAUQ (entropy)": -1.3046947126631379, "CSL": 0.08439238369464874, "BoostedProbSequence": -0.988240122795105}},
    {"index": 308, "uncertainty": {"MaximumSequenceProbability": 0.292157381772995, "Perplexity": 0.09738579392433167, "MeanTokenEntropy": 0.21027059853076935, "MeanPointwiseMutualInformation": -26.402612686157227, "SelfCertainty": -24.095818829426445, "MeanConditionalPointwiseMutualInformation": 0.09738579392433167, "RenyiNeg_uncertainty": -5.103251934051514, "FisherRao_uncertainty": -0.9484379125384886, "AttentionScore (layer=None)": 756.5695190429688, "RAUQ": 2.0060690640647705, "RAUQ (entropy)": -1.347875748448034, "CSL": 0.031709346920251846, "BoostedProbSequence": -0.9988679885864258}},
    {"index": 309, "uncertainty": {"MaximumSequenceProbability": 0.23331214487552643, "Perplexity": 0.07777071744203568, "MeanTokenEntropy": 0.2230595350265503, "MeanPointwiseMutualInformation": -22.838895797729492, "SelfCertainty": -27.909945162027356, "MeanConditionalPointwiseMutualInformation": 0.07777071744203568, "RenyiNeg_uncertainty": -6.733911037445068, "FisherRao_uncertainty": -0.9717830562063826, "AttentionScore (layer=None)": 825.4917602539062, "RAUQ": 1.856571400211406, "RAUQ (entropy)": -1.3470672383558937, "CSL": 0.03524232283234596, "BoostedProbSequence": -0.998173713684082}},
    {"index": 310, "uncertainty": {"MaximumSequenceProbability": 0.0015048383502289653, "Perplexity": 0.0003762095875572413, "MeanTokenEntropy": 0.0031884575728327036, "MeanPointwiseMutualInformation": -24.405874252319336, "SelfCertainty": -32.01517453977394, "MeanConditionalPointwiseMutualInformation": 0.0003762095875572413, "RenyiNeg_uncertainty": -8.01286506652832, "FisherRao_uncertainty": -0.9788559001931398, "AttentionScore (layer=None)": 758.1009521484375, "RAUQ": 1.9492761586133127, "RAUQ (entropy)": -1.348856584437411, "CSL": 0.00013616988144349307, "BoostedProbSequence": -0.9996241331100464}},
    {"index": 311, "uncertainty": {"MaximumSequenceProbability": 2.14591908454895, "Perplexity": 0.30655986070632935, "MeanTokenEntropy": 0.9058985114097595, "MeanPointwiseMutualInformation": -27.255939483642578, "SelfCertainty": -23.824103574415748, "MeanConditionalPointwiseMutualInformation": -76.81487274169922, "RenyiNeg_uncertainty": -4.635407447814941, "FisherRao_uncertainty": -0.8804712269050822, "AttentionScore (layer=None)": 774.8517456054688, "RAUQ": 2.459984991602864, "RAUQ (entropy)": -1.2488010676454584, "CSL": 0.15951025485992432, "BoostedProbSequence": -0.9420973658561707}},
    {"index": 312, "uncertainty": {"MaximumSequenceProbability": 0.36338409781455994, "Perplexity": 0.12112803012132645, "MeanTokenEntropy": 0.28271231055259705, "MeanPointwiseMutualInformation": -26.7955379486084, "SelfCertainty": -24.638618461181, "MeanConditionalPointwiseMutualInformation": 0.12112803012132645, "RenyiNeg_uncertainty": -5.362115383148193, "FisherRao_uncertainty": -0.9316348536147001, "AttentionScore (layer=None)": 755.1256713867188, "RAUQ": 1.9844470559626934, "RAUQ (entropy)": -1.3478354708004732, "CSL": 0.05169161036610603, "BoostedProbSequence": -0.9926908612251282}},
    {"index": 313, "uncertainty": {"MaximumSequenceProbability": 0.4308709502220154, "Perplexity": 0.14362365007400513, "MeanTokenEntropy": 0.5814433693885803, "MeanPointwiseMutualInformation": -19.856374740600586, "SelfCertainty": -22.36190159309832, "MeanConditionalPointwiseMutualInformation": -71.83637237548828, "RenyiNeg_uncertainty": -5.097139835357666, "FisherRao_uncertainty": -0.8034663672001584, "AttentionScore (layer=None)": 751.3414306640625, "RAUQ": 1.8447895359979962, "RAUQ (entropy)": -1.311627267960736, "CSL": 0.13376721739768982, "BoostedProbSequence": -0.9836475253105164}},
    {"index": 314, "uncertainty": {"MaximumSequenceProbability": 0.7145927548408508, "Perplexity": 0.1786481887102127, "MeanTokenEntropy": 0.3867343068122864, "MeanPointwiseMutualInformation": -23.321352005004883, "SelfCertainty": -27.176856668680188, "MeanConditionalPointwiseMutualInformation": 0.1786481887102127, "RenyiNeg_uncertainty": -6.5774245262146, "FisherRao_uncertainty": -0.9629843235816082, "AttentionScore (layer=None)": 777.1652221679688, "RAUQ": 2.2201585203592873, "RAUQ (entropy)": -1.3139119986292016, "CSL": 0.08161640167236328, "BoostedProbSequence": -0.9885726571083069}},
    {"index": 315, "uncertainty": {"MaximumSequenceProbability": 0.5546655058860779, "Perplexity": 0.1109331026673317, "MeanTokenEntropy": 0.19610771536827087, "MeanPointwiseMutualInformation": -22.939067840576172, "SelfCertainty": -44.77050958463478, "MeanConditionalPointwiseMutualInformation": -11.135942459106445, "RenyiNeg_uncertainty": -9.937276840209961, "FisherRao_uncertainty": -0.9896924638161704, "AttentionScore (layer=None)": 765.1859130859375, "RAUQ": 2.0320472211145897, "RAUQ (entropy)": -1.3288850855328462, "CSL": 0.013297171331942081, "BoostedProbSequence": -0.998685359954834}},
    {"index": 316, "uncertainty": {"MaximumSequenceProbability": 3.778557300567627, "Perplexity": 0.7557114362716675, "MeanTokenEntropy": 1.34866201877594, "MeanPointwiseMutualInformation": -31.344287872314453, "SelfCertainty": -18.954395540445326, "MeanConditionalPointwiseMutualInformation": -51.06989288330078, "RenyiNeg_uncertainty": -3.4569830894470215, "FisherRao_uncertainty": -0.861502355580227, "AttentionScore (layer=None)": 780.1519165039062, "RAUQ": 2.951480099128246, "RAUQ (entropy)": -1.195542049832433, "CSL": 0.2777211666107178, "BoostedProbSequence": -0.8314470052719116}},
    {"index": 317, "uncertainty": {"MaximumSequenceProbability": 1.828258752822876, "Perplexity": 0.18282587826251984, "MeanTokenEntropy": 0.30113109946250916, "MeanPointwiseMutualInformation": -24.92967414855957, "SelfCertainty": -29.764388712137226, "MeanConditionalPointwiseMutualInformation": -26.494760513305664, "RenyiNeg_uncertainty": -7.229287624359131, "FisherRao_uncertainty": -0.9613239105893301, "AttentionScore (layer=None)": 857.0859375, "RAUQ": 2.4714171175022344, "RAUQ (entropy)": -1.2758508524684706, "CSL": 0.09377480298280716, "BoostedProbSequence": -0.9955485463142395}},
    {"index": 318, "uncertainty": {"MaximumSequenceProbability": 0.00419976282864809, "Perplexity": 0.0006999604520387948, "MeanTokenEntropy": 0.00539371045306325, "MeanPointwiseMutualInformation": -29.33263397216797, "SelfCertainty": -35.22434488126564, "MeanConditionalPointwiseMutualInformation": 0.0006999604520387948, "RenyiNeg_uncertainty": -8.251349449157715, "FisherRao_uncertainty": -0.9755300896436582, "AttentionScore (layer=None)": 794.0865478515625, "RAUQ": 2.0857621863965914, "RAUQ (entropy)": -1.3419998544128808, "CSL": 0.0002669106761459261, "BoostedProbSequence": -0.9993014931678772}},
    {"index": 319, "uncertainty": {"MaximumSequenceProbability": 0.0017041027313098311, "Perplexity": 0.0005680342437699437, "MeanTokenEntropy": 0.00455090869218111, "MeanPointwiseMutualInformation": -24.66609764099121, "SelfCertainty": -28.24792479663022, "MeanConditionalPointwiseMutualInformation": 0.0005680342437699437, "RenyiNeg_uncertainty": -6.621628284454346, "FisherRao_uncertainty": -0.9578519962994072, "AttentionScore (layer=None)": 750.4279174804688, "RAUQ": 1.6754553943312316, "RAUQ (entropy)": -1.3786240099630471, "CSL": 0.00026523187989369035, "BoostedProbSequence": -0.999432384967804}},
    {"index": 320, "uncertainty": {"MaximumSequenceProbability": 0.011186680756509304, "Perplexity": 0.0037288935855031013, "MeanTokenEntropy": 0.020685529336333275, "MeanPointwiseMutualInformation": -24.412939071655273, "SelfCertainty": -26.51611073006121, "MeanConditionalPointwiseMutualInformation": 0.0037288935855031013, "RenyiNeg_uncertainty": -6.077856063842773, "FisherRao_uncertainty": -0.96609573046704, "AttentionScore (layer=None)": 753.9559326171875, "RAUQ": 1.7197035057288832, "RAUQ (entropy)": -1.3671226150055076, "CSL": 0.0007720734574832022, "BoostedProbSequence": -0.9999537467956543}},
    {"index": 321, "uncertainty": {"MaximumSequenceProbability": 0.23278331756591797, "Perplexity": 0.03879721835255623, "MeanTokenEntropy": 0.09319573640823364, "MeanPointwiseMutualInformation": -31.25286865234375, "SelfCertainty": -26.867186220376965, "MeanConditionalPointwiseMutualInformation": 0.03879721835255623, "RenyiNeg_uncertainty": -6.213846683502197, "FisherRao_uncertainty": -0.9581914793451712, "AttentionScore (layer=None)": 791.99951171875, "RAUQ": 2.163187725373584, "RAUQ (entropy)": -1.318748397895487, "CSL": 0.03518728166818619, "BoostedProbSequence": -0.9987745881080627}},
    {"index": 322, "uncertainty": {"MaximumSequenceProbability": 0.30965209007263184, "Perplexity": 0.05160868167877197, "MeanTokenEntropy": 0.1501483917236328, "MeanPointwiseMutualInformation": -29.59422492980957, "SelfCertainty": -36.17456181038347, "MeanConditionalPointwiseMutualInformation": -25.891183853149414, "RenyiNeg_uncertainty": -8.832974433898926, "FisherRao_uncertainty": -0.9833534985185647, "AttentionScore (layer=None)": 817.6075439453125, "RAUQ": 2.1645130340406338, "RAUQ (entropy)": -1.3162115112077672, "CSL": 0.0281711146235466, "BoostedProbSequence": -0.9999337792396545}},
    {"index": 323, "uncertainty": {"MaximumSequenceProbability": 0.20409514009952545, "Perplexity": 0.04081902652978897, "MeanTokenEntropy": 0.1585511714220047, "MeanPointwiseMutualInformation": -26.5341796875, "SelfCertainty": -29.437896211832044, "MeanConditionalPointwiseMutualInformation": -68.97000122070312, "RenyiNeg_uncertainty": -6.517544746398926, "FisherRao_uncertainty": -0.9492364515002298, "AttentionScore (layer=None)": 764.9945068359375, "RAUQ": 2.020400113485334, "RAUQ (entropy)": -1.3349830831286846, "CSL": 0.06838495284318924, "BoostedProbSequence": -0.9979494214057922}},
    {"index": 324, "uncertainty": {"MaximumSequenceProbability": 1.1188364028930664, "Perplexity": 0.18647272884845734, "MeanTokenEntropy": 0.2876313626766205, "MeanPointwiseMutualInformation": -28.438528060913086, "SelfCertainty": -30.184675844400402, "MeanConditionalPointwiseMutualInformation": -22.157318115234375, "RenyiNeg_uncertainty": -6.880325794219971, "FisherRao_uncertainty": -0.9697482399693643, "AttentionScore (layer=None)": 809.3646240234375, "RAUQ": 2.3444143990822495, "RAUQ (entropy)": -1.3030481266629899, "CSL": 0.13371875882148743, "BoostedProbSequence": -0.9979749321937561}},
    {"index": 325, "uncertainty": {"MaximumSequenceProbability": 1.109195351600647, "Perplexity": 0.3697317838668823, "MeanTokenEntropy": 0.8509612083435059, "MeanPointwiseMutualInformation": -20.58860206604004, "SelfCertainty": -20.84869638273048, "MeanConditionalPointwiseMutualInformation": -39.81909942626953, "RenyiNeg_uncertainty": -4.321864604949951, "FisherRao_uncertainty": -0.8240586437852432, "AttentionScore (layer=None)": 747.0526733398438, "RAUQ": 1.9995630266165207, "RAUQ (entropy)": -1.2897189596792278, "CSL": 0.27156513929367065, "BoostedProbSequence": -0.9659145474433899}},
    {"index": 326, "uncertainty": {"MaximumSequenceProbability": 0.26960471272468567, "Perplexity": 0.08986824005842209, "MeanTokenEntropy": 0.26823580265045166, "MeanPointwiseMutualInformation": -22.951797485351562, "SelfCertainty": -27.838399243244805, "MeanConditionalPointwiseMutualInformation": 0.08986824005842209, "RenyiNeg_uncertainty": -6.497251033782959, "FisherRao_uncertainty": -0.9503367359045202, "AttentionScore (layer=None)": 814.7427978515625, "RAUQ": 1.7727244139981844, "RAUQ (entropy)": -1.3610977653991987, "CSL": 0.02359197661280632, "BoostedProbSequence": -0.9991504549980164}},
    {"index": 327, "uncertainty": {"MaximumSequenceProbability": 2.0162570476531982, "Perplexity": 0.2880367338657379, "MeanTokenEntropy": 0.3757687509059906, "MeanPointwiseMutualInformation": -25.36374855041504, "SelfCertainty": -28.74467994247518, "MeanConditionalPointwiseMutualInformation": -47.141639709472656, "RenyiNeg_uncertainty": -6.0044636726379395, "FisherRao_uncertainty": -0.9247594677696662, "AttentionScore (layer=None)": 775.7610473632812, "RAUQ": 2.5162413471806206, "RAUQ (entropy)": -1.2900806772078606, "CSL": 0.1858849823474884, "BoostedProbSequence": -0.9948955178260803}},
    {"index": 328, "uncertainty": {"MaximumSequenceProbability": 1.170505404472351, "Perplexity": 0.19508422911167145, "MeanTokenEntropy": 0.5770803689956665, "MeanPointwiseMutualInformation": -28.304916381835938, "SelfCertainty": -25.6720501501255, "MeanConditionalPointwiseMutualInformation": -46.14204025268555, "RenyiNeg_uncertainty": -5.337810039520264, "FisherRao_uncertainty": -0.9104915525261207, "AttentionScore (layer=None)": 761.9302978515625, "RAUQ": 2.3173515458106264, "RAUQ (entropy)": -1.276565039232405, "CSL": 0.07916183769702911, "BoostedProbSequence": -0.97894287109375}},
    {"index": 329, "uncertainty": {"MaximumSequenceProbability": 0.9579461216926575, "Perplexity": 0.19158922135829926, "MeanTokenEntropy": 0.5248354077339172, "MeanPointwiseMutualInformation": -27.108409881591797, "SelfCertainty": -25.460303743570325, "MeanConditionalPointwiseMutualInformation": -50.46433639526367, "RenyiNeg_uncertainty": -5.2300310134887695, "FisherRao_uncertainty": -0.8950620155586924, "AttentionScore (layer=None)": 786.622314453125, "RAUQ": 2.332839065738637, "RAUQ (entropy)": -1.2859938316971125, "CSL": 0.11662612110376358, "BoostedProbSequence": -0.9700716137886047}},
    {"index": 330, "uncertainty": {"MaximumSequenceProbability": 3.297670841217041, "Perplexity": 0.6595341563224792, "MeanTokenEntropy": 1.0389440059661865, "MeanPointwiseMutualInformation": -26.215465545654297, "SelfCertainty": -16.38907075712013, "MeanConditionalPointwiseMutualInformation": -76.44904327392578, "RenyiNeg_uncertainty": -2.3888869285583496, "FisherRao_uncertainty": -0.7901852152098614, "AttentionScore (layer=None)": 768.5088500976562, "RAUQ": 2.788078699714596, "RAUQ (entropy)": -1.2352732809819784, "CSL": 0.22107551991939545, "BoostedProbSequence": -0.9797856211662292}},
    {"index": 331, "uncertainty": {"MaximumSequenceProbability": 5.635250091552734, "Perplexity": 0.8050357103347778, "MeanTokenEntropy": 0.86867755651474, "MeanPointwiseMutualInformation": -26.302106857299805, "SelfCertainty": -22.39707491840989, "MeanConditionalPointwiseMutualInformation": -74.90250396728516, "RenyiNeg_uncertainty": -4.04144811630249, "FisherRao_uncertainty": -0.845312532866169, "AttentionScore (layer=None)": 791.567138671875, "RAUQ": 2.709793587094519, "RAUQ (entropy)": -1.2475026270589678, "CSL": 0.14454181492328644, "BoostedProbSequence": -0.9483464360237122}},
    {"index": 332, "uncertainty": {"MaximumSequenceProbability": 4.989896297454834, "Perplexity": 0.7128423452377319, "MeanTokenEntropy": 0.9329583048820496, "MeanPointwiseMutualInformation": -27.25144386291504, "SelfCertainty": -23.4877456402814, "MeanConditionalPointwiseMutualInformation": -56.99969482421875, "RenyiNeg_uncertainty": -4.782480716705322, "FisherRao_uncertainty": -0.8953973442428065, "AttentionScore (layer=None)": 771.627685546875, "RAUQ": 2.5742940895080775, "RAUQ (entropy)": -1.239122693349071, "CSL": 0.2793046534061432, "BoostedProbSequence": -0.9336473345756531}},
    {"index": 333, "uncertainty": {"MaximumSequenceProbability": 2.501622200012207, "Perplexity": 0.6254055500030518, "MeanTokenEntropy": 0.6747428178787231, "MeanPointwiseMutualInformation": -26.124595642089844, "SelfCertainty": -19.12593713590431, "MeanConditionalPointwiseMutualInformation": -57.63340759277344, "RenyiNeg_uncertainty": -3.3187918663024902, "FisherRao_uncertainty": -0.8574634696471959, "AttentionScore (layer=None)": 763.9260864257812, "RAUQ": 2.7113368506559734, "RAUQ (entropy)": -1.2807063553459228, "CSL": 0.2451246678829193, "BoostedProbSequence": -0.9635206460952759}},
    {"index": 334, "uncertainty": {"MaximumSequenceProbability": 0.21467003226280212, "Perplexity": 0.042934007942676544, "MeanTokenEntropy": 0.1670200526714325, "MeanPointwiseMutualInformation": -27.757068634033203, "SelfCertainty": -30.52245698758888, "MeanConditionalPointwiseMutualInformation": -21.910966873168945, "RenyiNeg_uncertainty": -6.6790900230407715, "FisherRao_uncertainty": -0.9381319929337556, "AttentionScore (layer=None)": 801.6149291992188, "RAUQ": 2.1204006922802856, "RAUQ (entropy)": -1.327008958369412, "CSL": 0.023797784000635147, "BoostedProbSequence": -0.995738685131073}},
    {"index": 335, "uncertainty": {"MaximumSequenceProbability": 0.9813224673271179, "Perplexity": 0.19626449048519135, "MeanTokenEntropy": 0.23008187115192413, "MeanPointwiseMutualInformation": -24.553735733032227, "SelfCertainty": -25.924377687662123, "MeanConditionalPointwiseMutualInformation": -29.13558578491211, "RenyiNeg_uncertainty": -5.87436056137085, "FisherRao_uncertainty": -0.9578867957834577, "AttentionScore (layer=None)": 768.8132934570312, "RAUQ": 2.3290203240899245, "RAUQ (entropy)": -1.3101285111229566, "CSL": 0.09060259908437729, "BoostedProbSequence": -0.9974722862243652}},
    {"index": 336, "uncertainty": {"MaximumSequenceProbability": 0.05829673632979393, "Perplexity": 0.014574184082448483, "MeanTokenEntropy": 0.06453683227300644, "MeanPointwiseMutualInformation": -23.76667594909668, "SelfCertainty": -34.09570566007423, "MeanConditionalPointwiseMutualInformation": 0.014574184082448483, "RenyiNeg_uncertainty": -7.668208122253418, "FisherRao_uncertainty": -0.9751260475356665, "AttentionScore (layer=None)": 801.3612670898438, "RAUQ": 2.01481375773499, "RAUQ (entropy)": -1.340273360191044, "CSL": 0.008652785792946815, "BoostedProbSequence": -0.9975842237472534}},
    {"index": 337, "uncertainty": {"MaximumSequenceProbability": 0.02521487884223461, "Perplexity": 0.0031518598552793264, "MeanTokenEntropy": 0.015670161694288254, "MeanPointwiseMutualInformation": -24.356224060058594, "SelfCertainty": -37.143348844736096, "MeanConditionalPointwiseMutualInformation": -14.22414493560791, "RenyiNeg_uncertainty": -9.405739784240723, "FisherRao_uncertainty": -0.9872324669096953, "AttentionScore (layer=None)": 755.5587768554688, "RAUQ": 2.1584123224179197, "RAUQ (entropy)": -1.3264144757526743, "CSL": 0.0005847751162946224, "BoostedProbSequence": -0.9997539520263672}},
    {"index": 338, "uncertainty": {"MaximumSequenceProbability": 0.4178903102874756, "Perplexity": 0.08357806503772736, "MeanTokenEntropy": 0.1852811872959137, "MeanPointwiseMutualInformation": -26.166423797607422, "SelfCertainty": -33.16484094449806, "MeanConditionalPointwiseMutualInformation": -20.340747833251953, "RenyiNeg_uncertainty": -7.861961364746094, "FisherRao_uncertainty": -0.9759848911296446, "AttentionScore (layer=None)": 824.2818603515625, "RAUQ": 2.1356897687298395, "RAUQ (entropy)": -1.3254745145156535, "CSL": 0.028136219829320908, "BoostedProbSequence": -0.9991170763969421}},
    {"index": 339, "uncertainty": {"MaximumSequenceProbability": 0.011740051209926605, "Perplexity": 0.0029350128024816513, "MeanTokenEntropy": 0.01858977973461151, "MeanPointwiseMutualInformation": -28.8408145904541, "SelfCertainty": -30.771127374856945, "MeanConditionalPointwiseMutualInformation": 0.0029350128024816513, "RenyiNeg_uncertainty": -7.679962158203125, "FisherRao_uncertainty": -0.9780707791745233, "AttentionScore (layer=None)": 752.9445190429688, "RAUQ": 2.0456873898587498, "RAUQ (entropy)": -1.3452808840131598, "CSL": 0.001152838347479701, "BoostedProbSequence": -0.997081995010376}},
    {"index": 340, "uncertainty": {"MaximumSequenceProbability": 1.0841238498687744, "Perplexity": 0.21682476997375488, "MeanTokenEntropy": 0.7655286192893982, "MeanPointwiseMutualInformation": -27.333175659179688, "SelfCertainty": -25.014845522134777, "MeanConditionalPointwiseMutualInformation": -50.79900360107422, "RenyiNeg_uncertainty": -4.939697265625, "FisherRao_uncertainty": -0.8584209360362657, "AttentionScore (layer=None)": 796.7935180664062, "RAUQ": 2.182710408451099, "RAUQ (entropy)": -1.2731309891490818, "CSL": 0.08629046380519867, "BoostedProbSequence": -0.9192134737968445}},
    {"index": 341, "uncertainty": {"MaximumSequenceProbability": 0.07360458374023438, "Perplexity": 0.018401145935058594, "MeanTokenEntropy": 0.08962052315473557, "MeanPointwiseMutualInformation": -23.419099807739258, "SelfCertainty": -31.130804689615246, "MeanConditionalPointwiseMutualInformation": -38.4459114074707, "RenyiNeg_uncertainty": -6.523146629333496, "FisherRao_uncertainty": -0.9510744296910709, "AttentionScore (layer=None)": 792.6592407226562, "RAUQ": 1.9871978184858907, "RAUQ (entropy)": -1.343505114974171, "CSL": 0.00685051130130887, "BoostedProbSequence": -0.9991591572761536}},
    {"index": 342, "uncertainty": {"MaximumSequenceProbability": 0.2896028459072113, "Perplexity": 0.05792056769132614, "MeanTokenEntropy": 0.15838894248008728, "MeanPointwiseMutualInformation": -28.017078399658203, "SelfCertainty": -31.08431993314552, "MeanConditionalPointwiseMutualInformation": -23.155628204345703, "RenyiNeg_uncertainty": -6.782573699951172, "FisherRao_uncertainty": -0.934490543836273, "AttentionScore (layer=None)": 792.2708740234375, "RAUQ": 2.100491030763753, "RAUQ (entropy)": -1.3303891621267012, "CSL": 0.018662545830011368, "BoostedProbSequence": -0.9925459623336792}},
    {"index": 343, "uncertainty": {"MaximumSequenceProbability": 1.8625943660736084, "Perplexity": 0.23282429575920105, "MeanTokenEntropy": 0.39181891083717346, "MeanPointwiseMutualInformation": -26.993738174438477, "SelfCertainty": -25.88279167005348, "MeanConditionalPointwiseMutualInformation": -25.69122314453125, "RenyiNeg_uncertainty": -5.352997779846191, "FisherRao_uncertainty": -0.9035366067315733, "AttentionScore (layer=None)": 804.045654296875, "RAUQ": 2.451225937456943, "RAUQ (entropy)": -1.284489309844823, "CSL": 0.08439368009567261, "BoostedProbSequence": -0.9718325138092041}},
    {"index": 344, "uncertainty": {"MaximumSequenceProbability": 0.0486757718026638, "Perplexity": 0.01216894295066595, "MeanTokenEntropy": 0.04800670966506004, "MeanPointwiseMutualInformation": -26.394081115722656, "SelfCertainty": -26.579322488992688, "MeanConditionalPointwiseMutualInformation": 0.01216894295066595, "RenyiNeg_uncertainty": -6.170185089111328, "FisherRao_uncertainty": -0.9664325598665957, "AttentionScore (layer=None)": 814.7547607421875, "RAUQ": 2.0909039670415046, "RAUQ (entropy)": -1.3394511879521351, "CSL": 0.0034901241306215525, "BoostedProbSequence": -0.9999778866767883}},
    {"index": 345, "uncertainty": {"MaximumSequenceProbability": 0.8613893985748291, "Perplexity": 0.14356489479541779, "MeanTokenEntropy": 0.433788537979126, "MeanPointwiseMutualInformation": -29.877267837524414, "SelfCertainty": -25.774985623249687, "MeanConditionalPointwiseMutualInformation": -44.84393310546875, "RenyiNeg_uncertainty": -5.24243688583374, "FisherRao_uncertainty": -0.913865744637527, "AttentionScore (layer=None)": 823.474853515625, "RAUQ": 2.19898032935822, "RAUQ (entropy)": -1.2919830983346863, "CSL": 0.05965099856257439, "BoostedProbSequence": -0.9652401804924011}},
    {"index": 346, "uncertainty": {"MaximumSequenceProbability": 0.6408100128173828, "Perplexity": 0.10680166631937027, "MeanTokenEntropy": 0.16682718694210052, "MeanPointwiseMutualInformation": -28.851531982421875, "SelfCertainty": -28.270387959370293, "MeanConditionalPointwiseMutualInformation": -26.435823440551758, "RenyiNeg_uncertainty": -6.111530303955078, "FisherRao_uncertainty": -0.9269647516088136, "AttentionScore (layer=None)": 820.3132934570312, "RAUQ": 2.2211486801742684, "RAUQ (entropy)": -1.3172888815239658, "CSL": 0.02838984876871109, "BoostedProbSequence": -0.9974970817565918}},
    {"index": 347, "uncertainty": {"MaximumSequenceProbability": 3.6207826137542725, "Perplexity": 0.7241564989089966, "MeanTokenEntropy": 1.0757787227630615, "MeanPointwiseMutualInformation": -26.150842666625977, "SelfCertainty": -26.74401193448829, "MeanConditionalPointwiseMutualInformation": -69.36637115478516, "RenyiNeg_uncertainty": -5.325936317443848, "FisherRao_uncertainty": -0.9075521994886518, "AttentionScore (layer=None)": 784.2647705078125, "RAUQ": 2.5747930637215086, "RAUQ (entropy)": -1.2439609324911443, "CSL": 0.7093617916107178, "BoostedProbSequence": -0.9443594813346863}},
    {"index": 348, "uncertainty": {"MaximumSequenceProbability": 3.7894089221954346, "Perplexity": 0.5413441061973572, "MeanTokenEntropy": 0.9753991961479187, "MeanPointwiseMutualInformation": -26.824726104736328, "SelfCertainty": -24.38220550094686, "MeanConditionalPointwiseMutualInformation": -57.42825698852539, "RenyiNeg_uncertainty": -4.913298606872559, "FisherRao_uncertainty": -0.8801281307196068, "AttentionScore (layer=None)": 809.4849853515625, "RAUQ": 2.5860826271037967, "RAUQ (entropy)": -1.2303626135844183, "CSL": 0.14786675572395325, "BoostedProbSequence": -0.9395148158073425}},
    {"index": 349, "uncertainty": {"MaximumSequenceProbability": 0.11475009471178055, "Perplexity": 0.02295001968741417, "MeanTokenEntropy": 0.11889710277318954, "MeanPointwiseMutualInformation": -27.302051544189453, "SelfCertainty": -26.748483141153333, "MeanConditionalPointwiseMutualInformation": -21.930950164794922, "RenyiNeg_uncertainty": -5.2077741622924805, "FisherRao_uncertainty": -0.8991636379131022, "AttentionScore (layer=None)": 773.4312744140625, "RAUQ": 2.0249999414719406, "RAUQ (entropy)": -1.3335994051178628, "CSL": 0.011728338897228241, "BoostedProbSequence": -0.9940189123153687}},
    {"index": 350, "uncertainty": {"MaximumSequenceProbability": 0.27775439620018005, "Perplexity": 0.04629239812493324, "MeanTokenEntropy": 0.131715789437294, "MeanPointwiseMutualInformation": -29.93287467956543, "SelfCertainty": -31.069022488484062, "MeanConditionalPointwiseMutualInformation": -24.097000122070312, "RenyiNeg_uncertainty": -6.933929443359375, "FisherRao_uncertainty": -0.9405218454230511, "AttentionScore (layer=None)": 755.7130737304688, "RAUQ": 2.1857815934216465, "RAUQ (entropy)": -1.318659514548754, "CSL": 0.033896032720804214, "BoostedProbSequence": -0.9962578415870667}},
    {"index": 351, "uncertainty": {"MaximumSequenceProbability": 0.0002258784807054326, "Perplexity": 7.529282447649166e-05, "MeanTokenEntropy": 0.0007488740957342088, "MeanPointwiseMutualInformation": -22.7082576751709, "SelfCertainty": -29.47312544970639, "MeanConditionalPointwiseMutualInformation": 7.529282447649166e-05, "RenyiNeg_uncertainty": -7.30072021484375, "FisherRao_uncertainty": -0.9788097000890441, "AttentionScore (layer=None)": 761.4862670898438, "RAUQ": 1.9055605703673604, "RAUQ (entropy)": -1.3699791252781455, "CSL": 2.503570976841729e-05, "BoostedProbSequence": -0.9999246597290039}},
    {"index": 352, "uncertainty": {"MaximumSequenceProbability": 2.946826934814453, "Perplexity": 0.4209752678871155, "MeanTokenEntropy": 0.3761712908744812, "MeanPointwiseMutualInformation": -28.141523361206055, "SelfCertainty": -28.38240250281279, "MeanConditionalPointwiseMutualInformation": -58.062774658203125, "RenyiNeg_uncertainty": -6.2949066162109375, "FisherRao_uncertainty": -0.9395900605240918, "AttentionScore (layer=None)": 805.7903442382812, "RAUQ": 2.4885409454779417, "RAUQ (entropy)": -1.2937826883767847, "CSL": 0.11439985036849976, "BoostedProbSequence": -0.992121160030365}},
    {"index": 353, "uncertainty": {"MaximumSequenceProbability": 0.008749930188059807, "Perplexity": 0.0029166433960199356, "MeanTokenEntropy": 0.016916293650865555, "MeanPointwiseMutualInformation": -23.41374969482422, "SelfCertainty": -32.985829663166676, "MeanConditionalPointwiseMutualInformation": 0.0029166433960199356, "RenyiNeg_uncertainty": -8.326041221618652, "FisherRao_uncertainty": -0.9813155702567462, "AttentionScore (layer=None)": 764.9591674804688, "RAUQ": 1.857461349969216, "RAUQ (entropy)": -1.3770878356475245, "CSL": 0.0009498568251729012, "BoostedProbSequence": -0.999954879283905}},
    {"index": 354, "uncertainty": {"MaximumSequenceProbability": 0.08536960929632187, "Perplexity": 0.017073921859264374, "MeanTokenEntropy": 0.1022561565041542, "MeanPointwiseMutualInformation": -26.357929229736328, "SelfCertainty": -28.220191057413096, "MeanConditionalPointwiseMutualInformation": -16.178424835205078, "RenyiNeg_uncertainty": -5.923013687133789, "FisherRao_uncertainty": -0.9116587446075567, "AttentionScore (layer=None)": 781.6373901367188, "RAUQ": 2.0166847881987016, "RAUQ (entropy)": -1.3420564516635016, "CSL": 0.010340510867536068, "BoostedProbSequence": -0.9911283254623413}},
    {"index": 355, "uncertainty": {"MaximumSequenceProbability": 0.4147326350212097, "Perplexity": 0.059247519820928574, "MeanTokenEntropy": 0.1531492918729782, "MeanPointwiseMutualInformation": -28.485395431518555, "SelfCertainty": -29.218695314615246, "MeanConditionalPointwiseMutualInformation": -40.87937545776367, "RenyiNeg_uncertainty": -6.325932502746582, "FisherRao_uncertainty": -0.9165681183630234, "AttentionScore (layer=None)": 805.8840942382812, "RAUQ": 2.2186634159451715, "RAUQ (entropy)": -1.3155048356574839, "CSL": 0.028746671974658966, "BoostedProbSequence": -0.9971444010734558}},
    {"index": 356, "uncertainty": {"MaximumSequenceProbability": 0.7811399102210999, "Perplexity": 0.19528497755527496, "MeanTokenEntropy": 0.43756812810897827, "MeanPointwiseMutualInformation": -23.21096420288086, "SelfCertainty": -30.314929159372326, "MeanConditionalPointwiseMutualInformation": 0.19528497755527496, "RenyiNeg_uncertainty": -6.482344150543213, "FisherRao_uncertainty": -0.9473544750966179, "AttentionScore (layer=None)": 776.8231201171875, "RAUQ": 2.2582910505321383, "RAUQ (entropy)": -1.3014276684297639, "CSL": 0.10788602381944656, "BoostedProbSequence": -0.9943267703056335}},
    {"index": 357, "uncertainty": {"MaximumSequenceProbability": 0.11246579140424728, "Perplexity": 0.022493157535791397, "MeanTokenEntropy": 0.07736460864543915, "MeanPointwiseMutualInformation": -27.15250587463379, "SelfCertainty": -31.163531740396497, "MeanConditionalPointwiseMutualInformation": -14.283534049987793, "RenyiNeg_uncertainty": -7.1598615646362305, "FisherRao_uncertainty": -0.966540614286254, "AttentionScore (layer=None)": 770.2518920898438, "RAUQ": 2.0729675898344913, "RAUQ (entropy)": -1.3388872121899746, "CSL": 0.012437701225280762, "BoostedProbSequence": -0.9995483160018921}},
    {"index": 358, "uncertainty": {"MaximumSequenceProbability": 0.7497218251228333, "Perplexity": 0.14994436502456665, "MeanTokenEntropy": 0.38888585567474365, "MeanPointwiseMutualInformation": -27.650054931640625, "SelfCertainty": -26.635274751871105, "MeanConditionalPointwiseMutualInformation": -20.904205322265625, "RenyiNeg_uncertainty": -5.434629917144775, "FisherRao_uncertainty": -0.9135812179602176, "AttentionScore (layer=None)": 763.9150390625, "RAUQ": 2.237095930235665, "RAUQ (entropy)": -1.304292203086161, "CSL": 0.08118883520364761, "BoostedProbSequence": -0.9910048246383667}},
    {"index": 359, "uncertainty": {"MaximumSequenceProbability": 0.6133942008018494, "Perplexity": 0.10223236680030823, "MeanTokenEntropy": 0.380611777305603, "MeanPointwiseMutualInformation": -31.79360008239746, "SelfCertainty": -28.09872372139422, "MeanConditionalPointwiseMutualInformation": -29.439558029174805, "RenyiNeg_uncertainty": -6.229103088378906, "FisherRao_uncertainty": -0.9238048588051738, "AttentionScore (layer=None)": 824.144775390625, "RAUQ": 2.177857029004933, "RAUQ (entropy)": -1.2975299381824272, "CSL": 0.035080552101135254, "BoostedProbSequence": -0.9767709374427795}},
    {"index": 360, "uncertainty": {"MaximumSequenceProbability": 1.5132625102996826, "Perplexity": 0.37831562757492065, "MeanTokenEntropy": 0.8210902214050293, "MeanPointwiseMutualInformation": -21.27793312072754, "SelfCertainty": -24.916792543619152, "MeanConditionalPointwiseMutualInformation": -30.663057327270508, "RenyiNeg_uncertainty": -4.790614128112793, "FisherRao_uncertainty": -0.8330093423703602, "AttentionScore (layer=None)": 782.2747802734375, "RAUQ": 2.4297579919870804, "RAUQ (entropy)": -1.2631866232617646, "CSL": 0.13875854015350342, "BoostedProbSequence": -0.9531754851341248}},
    {"index": 361, "uncertainty": {"MaximumSequenceProbability": 1.9939329624176025, "Perplexity": 0.39878660440444946, "MeanTokenEntropy": 0.5061920881271362, "MeanPointwiseMutualInformation": -28.226215362548828, "SelfCertainty": -29.685483034341807, "MeanConditionalPointwiseMutualInformation": -24.974163055419922, "RenyiNeg_uncertainty": -6.5262274742126465, "FisherRao_uncertainty": -0.9326253971278877, "AttentionScore (layer=None)": 788.0830078125, "RAUQ": 2.580342446986137, "RAUQ (entropy)": -1.2875423083022048, "CSL": 0.2546226978302002, "BoostedProbSequence": -0.9798253774642944}},
    {"index": 362, "uncertainty": {"MaximumSequenceProbability": 0.297963410615921, "Perplexity": 0.0425662025809288, "MeanTokenEntropy": 0.09509701281785965, "MeanPointwiseMutualInformation": -27.073503494262695, "SelfCertainty": -31.078760229863573, "MeanConditionalPointwiseMutualInformation": -17.18121910095215, "RenyiNeg_uncertainty": -7.129717826843262, "FisherRao_uncertainty": -0.9676279712873582, "AttentionScore (layer=None)": 801.2647094726562, "RAUQ": 2.18329471730035, "RAUQ (entropy)": -1.3232336192747276, "CSL": 0.014120145700871944, "BoostedProbSequence": -0.9985641837120056}},
    {"index": 363, "uncertainty": {"MaximumSequenceProbability": 4.161470413208008, "Perplexity": 0.3783154785633087, "MeanTokenEntropy": 0.994868814945221, "MeanPointwiseMutualInformation": -27.40577507019043, "SelfCertainty": -20.91000897150889, "MeanConditionalPointwiseMutualInformation": -67.83909606933594, "RenyiNeg_uncertainty": -3.888244390487671, "FisherRao_uncertainty": -0.8285719561323195, "AttentionScore (layer=None)": 764.0430908203125, "RAUQ": 2.589174031902724, "RAUQ (entropy)": -1.2173550908393942, "CSL": 0.06275641173124313, "BoostedProbSequence": -0.905555784702301}},
    {"index": 364, "uncertainty": {"MaximumSequenceProbability": 0.295218288898468, "Perplexity": 0.059043657034635544, "MeanTokenEntropy": 0.15611693263053894, "MeanPointwiseMutualInformation": -28.31595802307129, "SelfCertainty": -30.840210970132823, "MeanConditionalPointwiseMutualInformation": -54.285858154296875, "RenyiNeg_uncertainty": -7.086075782775879, "FisherRao_uncertainty": -0.9678329820990317, "AttentionScore (layer=None)": 756.985595703125, "RAUQ": 2.0336303085737986, "RAUQ (entropy)": -1.3303821057992753, "CSL": 0.018036752939224243, "BoostedProbSequence": -0.9961719512939453}},
    {"index": 365, "uncertainty": {"MaximumSequenceProbability": 4.270175933837891, "Perplexity": 0.6100251078605652, "MeanTokenEntropy": 1.285233736038208, "MeanPointwiseMutualInformation": -27.818546295166016, "SelfCertainty": -23.040197727683744, "MeanConditionalPointwiseMutualInformation": -79.46772766113281, "RenyiNeg_uncertainty": -4.53814697265625, "FisherRao_uncertainty": -0.8757180030882677, "AttentionScore (layer=None)": 825.2185668945312, "RAUQ": 2.6529897530760005, "RAUQ (entropy)": -1.2034377079636984, "CSL": 0.21108180284500122, "BoostedProbSequence": -0.9004784822463989}},
    {"index": 366, "uncertainty": {"MaximumSequenceProbability": 1.203527569770813, "Perplexity": 0.13372528553009033, "MeanTokenEntropy": 0.10769309103488922, "MeanPointwiseMutualInformation": -24.498218536376953, "SelfCertainty": -27.9293161947422, "MeanConditionalPointwiseMutualInformation": -36.30615234375, "RenyiNeg_uncertainty": -6.207379341125488, "FisherRao_uncertainty": -0.9427680473825798, "AttentionScore (layer=None)": 827.0225219726562, "RAUQ": 2.2950573775253718, "RAUQ (entropy)": -1.3086395710032193, "CSL": 0.021936506032943726, "BoostedProbSequence": -0.9988243579864502}},
    {"index": 367, "uncertainty": {"MaximumSequenceProbability": 2.887023448944092, "Perplexity": 0.721755862236023, "MeanTokenEntropy": 0.5728471875190735, "MeanPointwiseMutualInformation": -24.434494018554688, "SelfCertainty": -22.654002817361828, "MeanConditionalPointwiseMutualInformation": -89.81558227539062, "RenyiNeg_uncertainty": -4.453975677490234, "FisherRao_uncertainty": -0.8622588296751513, "AttentionScore (layer=None)": 761.375732421875, "RAUQ": 2.783149027003665, "RAUQ (entropy)": -1.2886117295938417, "CSL": 0.2095368355512619, "BoostedProbSequence": -0.9920969009399414}},
    {"index": 368, "uncertainty": {"MaximumSequenceProbability": 1.8492554426193237, "Perplexity": 0.30820924043655396, "MeanTokenEntropy": 0.7820927500724792, "MeanPointwiseMutualInformation": -28.191789627075195, "SelfCertainty": -25.43974208026059, "MeanConditionalPointwiseMutualInformation": -39.8806266784668, "RenyiNeg_uncertainty": -5.007795810699463, "FisherRao_uncertainty": -0.8793194251911193, "AttentionScore (layer=None)": 823.3050537109375, "RAUQ": 2.2486924163503517, "RAUQ (entropy)": -1.2583333297428299, "CSL": 0.06922672688961029, "BoostedProbSequence": -0.9443357586860657}},
    {"index": 369, "uncertainty": {"MaximumSequenceProbability": 0.6939395666122437, "Perplexity": 0.1387879103422165, "MeanTokenEntropy": 0.28104937076568604, "MeanPointwiseMutualInformation": -28.461212158203125, "SelfCertainty": -27.55804239103126, "MeanConditionalPointwiseMutualInformation": -22.444936752319336, "RenyiNeg_uncertainty": -5.974923610687256, "FisherRao_uncertainty": -0.9232270233230624, "AttentionScore (layer=None)": 772.9118041992188, "RAUQ": 2.20752593513752, "RAUQ (entropy)": -1.3175094499666882, "CSL": 0.0877692848443985, "BoostedProbSequence": -0.9976831674575806}},
    {"index": 370, "uncertainty": {"MaximumSequenceProbability": 2.5811495780944824, "Perplexity": 0.3687356412410736, "MeanTokenEntropy": 0.7926063537597656, "MeanPointwiseMutualInformation": -28.10447883605957, "SelfCertainty": -24.298635838035306, "MeanConditionalPointwiseMutualInformation": -77.9095230102539, "RenyiNeg_uncertainty": -4.9539642333984375, "FisherRao_uncertainty": -0.9024334211897705, "AttentionScore (layer=None)": 799.1785888671875, "RAUQ": 2.4648200645252167, "RAUQ (entropy)": -1.259500717229666, "CSL": 0.09785068780183792, "BoostedProbSequence": -0.9627847671508789}},
    {"index": 371, "uncertainty": {"MaximumSequenceProbability": 0.9746271371841431, "Perplexity": 0.32487571239471436, "MeanTokenEntropy": 0.22276704013347626, "MeanPointwiseMutualInformation": -24.550125122070312, "SelfCertainty": -26.916456850259777, "MeanConditionalPointwiseMutualInformation": 0.32487571239471436, "RenyiNeg_uncertainty": -6.2110161781311035, "FisherRao_uncertainty": -0.9529142051993933, "AttentionScore (layer=None)": 769.0156860351562, "RAUQ": 2.198628296775441, "RAUQ (entropy)": -1.348879632205426, "CSL": 0.09838608652353287, "BoostedProbSequence": -0.9998166561126709}},
    {"index": 372, "uncertainty": {"MaximumSequenceProbability": 0.2605879604816437, "Perplexity": 0.08686265349388123, "MeanTokenEntropy": 0.28457191586494446, "MeanPointwiseMutualInformation": -20.246471405029297, "SelfCertainty": -22.401647559691742, "MeanConditionalPointwiseMutualInformation": -40.10197067260742, "RenyiNeg_uncertainty": -4.750525951385498, "FisherRao_uncertainty": -0.8123083625063304, "AttentionScore (layer=None)": 758.4398193359375, "RAUQ": 1.8012472635391878, "RAUQ (entropy)": -1.3401327184058385, "CSL": 0.07647505402565002, "BoostedProbSequence": -0.9915695190429688}},
    {"index": 373, "uncertainty": {"MaximumSequenceProbability": 1.3317577838897705, "Perplexity": 0.1664697229862213, "MeanTokenEntropy": 0.31156930327415466, "MeanPointwiseMutualInformation": -23.94290542602539, "SelfCertainty": -28.589772613733288, "MeanConditionalPointwiseMutualInformation": -28.006954193115234, "RenyiNeg_uncertainty": -6.544439792633057, "FisherRao_uncertainty": -0.9400169413972463, "AttentionScore (layer=None)": 799.3006591796875, "RAUQ": 2.3249152952140375, "RAUQ (entropy)": -1.294763167146574, "CSL": 0.11612576991319656, "BoostedProbSequence": -0.9901537895202637}},
    {"index": 374, "uncertainty": {"MaximumSequenceProbability": 1.2908406257629395, "Perplexity": 0.16135507822036743, "MeanTokenEntropy": 0.42424967885017395, "MeanPointwiseMutualInformation": -25.416770935058594, "SelfCertainty": -25.068471582620617, "MeanConditionalPointwiseMutualInformation": -37.853084564208984, "RenyiNeg_uncertainty": -5.118630886077881, "FisherRao_uncertainty": -0.8869017527258711, "AttentionScore (layer=None)": 845.7906494140625, "RAUQ": 2.3279115345735693, "RAUQ (entropy)": -1.2815250257495636, "CSL": 0.05410371348261833, "BoostedProbSequence": -0.9857661724090576}},
    {"index": 375, "uncertainty": {"MaximumSequenceProbability": 0.0038435696624219418, "Perplexity": 0.00042706329259090126, "MeanTokenEntropy": 0.0034573515877127647, "MeanPointwiseMutualInformation": -27.332904815673828, "SelfCertainty": -29.097841890542984, "MeanConditionalPointwiseMutualInformation": 0.00042706329259090126, "RenyiNeg_uncertainty": -7.046697616577148, "FisherRao_uncertainty": -0.9730560751864235, "AttentionScore (layer=None)": 774.0882568359375, "RAUQ": 2.2107185901405337, "RAUQ (entropy)": -1.3159750367795278, "CSL": 0.00033348798751831055, "BoostedProbSequence": -0.9995737075805664}},
    {"index": 376, "uncertainty": {"MaximumSequenceProbability": 0.44533151388168335, "Perplexity": 0.11133287847042084, "MeanTokenEntropy": 0.33730432391166687, "MeanPointwiseMutualInformation": -27.076168060302734, "SelfCertainty": -20.500922353952404, "MeanConditionalPointwiseMutualInformation": -24.181915283203125, "RenyiNeg_uncertainty": -3.7442047595977783, "FisherRao_uncertainty": -0.8756187822382304, "AttentionScore (layer=None)": 750.1798095703125, "RAUQ": 2.0672842560041538, "RAUQ (entropy)": -1.313769401141741, "CSL": 0.023358944803476334, "BoostedProbSequence": -0.9826047420501709}},
    {"index": 377, "uncertainty": {"MaximumSequenceProbability": 0.7199862003326416, "Perplexity": 0.10285516828298569, "MeanTokenEntropy": 0.31444573402404785, "MeanPointwiseMutualInformation": -30.361431121826172, "SelfCertainty": -21.90025637592942, "MeanConditionalPointwiseMutualInformation": -46.041465759277344, "RenyiNeg_uncertainty": -4.349729061126709, "FisherRao_uncertainty": -0.8997105783282942, "AttentionScore (layer=None)": 762.7884521484375, "RAUQ": 2.3024366099680202, "RAUQ (entropy)": -1.2861883794315956, "CSL": 0.019325347617268562, "BoostedProbSequence": -0.9959904551506042}},
    {"index": 378, "uncertainty": {"MaximumSequenceProbability": 0.10669028013944626, "Perplexity": 0.02133805677294731, "MeanTokenEntropy": 0.07431555539369583, "MeanPointwiseMutualInformation": -29.628662109375, "SelfCertainty": -28.826445635049815, "MeanConditionalPointwiseMutualInformation": -35.608760833740234, "RenyiNeg_uncertainty": -5.938772678375244, "FisherRao_uncertainty": -0.9377311834858357, "AttentionScore (layer=None)": 753.1734619140625, "RAUQ": 2.034944510755399, "RAUQ (entropy)": -1.3383392737664588, "CSL": 0.009227209724485874, "BoostedProbSequence": -0.9987068176269531}},
    {"index": 379, "uncertainty": {"MaximumSequenceProbability": 2.563551425933838, "Perplexity": 0.5127102732658386, "MeanTokenEntropy": 0.5124920606613159, "MeanPointwiseMutualInformation": -28.837289810180664, "SelfCertainty": -28.163382204263684, "MeanConditionalPointwiseMutualInformation": -26.299835205078125, "RenyiNeg_uncertainty": -5.94077205657959, "FisherRao_uncertainty": -0.9273086740220879, "AttentionScore (layer=None)": 804.4796752929688, "RAUQ": 2.6059398750971403, "RAUQ (entropy)": -1.2908331940846445, "CSL": 0.2957829236984253, "BoostedProbSequence": -0.95451420545578}},
    {"index": 380, "uncertainty": {"MaximumSequenceProbability": 0.010180553421378136, "Perplexity": 0.0033935178071260452, "MeanTokenEntropy": 0.021091943606734276, "MeanPointwiseMutualInformation": -25.16327476501465, "SelfCertainty": -25.49959436246681, "MeanConditionalPointwiseMutualInformation": 0.0033935178071260452, "RenyiNeg_uncertainty": -5.498403072357178, "FisherRao_uncertainty": -0.9500918155321729, "AttentionScore (layer=None)": 758.8681030273438, "RAUQ": 1.8606115828300478, "RAUQ (entropy)": -1.3624320598201076, "CSL": 0.000859270163346082, "BoostedProbSequence": -0.9994781613349915}},
    {"index": 381, "uncertainty": {"MaximumSequenceProbability": 1.9207178354263306, "Perplexity": 0.24008972942829132, "MeanTokenEntropy": 0.9743847846984863, "MeanPointwiseMutualInformation": -23.431785583496094, "SelfCertainty": -22.786291511743542, "MeanConditionalPointwiseMutualInformation": -49.69603729248047, "RenyiNeg_uncertainty": -4.525275230407715, "FisherRao_uncertainty": -0.8259280187254661, "AttentionScore (layer=None)": 787.2544555664062, "RAUQ": 2.373756112136357, "RAUQ (entropy)": -1.2292451716234813, "CSL": 0.07993872463703156, "BoostedProbSequence": -0.913259744644165}},
    {"index": 382, "uncertainty": {"MaximumSequenceProbability": 0.5759488940238953, "Perplexity": 0.14398722350597382, "MeanTokenEntropy": 0.1713816225528717, "MeanPointwiseMutualInformation": -24.54351234436035, "SelfCertainty": -39.044891031473156, "MeanConditionalPointwiseMutualInformation": 0.14398722350597382, "RenyiNeg_uncertainty": -9.407529830932617, "FisherRao_uncertainty": -0.9853905747668469, "AttentionScore (layer=None)": 780.3576049804688, "RAUQ": 2.122083605728157, "RAUQ (entropy)": -1.3341669321485625, "CSL": 0.05051712319254875, "BoostedProbSequence": -0.999997615814209}},
    {"index": 383, "uncertainty": {"MaximumSequenceProbability": 0.481825590133667, "Perplexity": 0.08030426502227783, "MeanTokenEntropy": 0.1187199130654335, "MeanPointwiseMutualInformation": -29.398862838745117, "SelfCertainty": -32.771907162556325, "MeanConditionalPointwiseMutualInformation": -23.613113403320312, "RenyiNeg_uncertainty": -7.822427749633789, "FisherRao_uncertainty": -0.9781852490813195, "AttentionScore (layer=None)": 778.0952758789062, "RAUQ": 2.1525791404502255, "RAUQ (entropy)": -1.3272406788579292, "CSL": 0.048965826630592346, "BoostedProbSequence": -0.9998278617858887}},
    {"index": 384, "uncertainty": {"MaximumSequenceProbability": 0.017704201862215996, "Perplexity": 0.002529171761125326, "MeanTokenEntropy": 0.014345905743539333, "MeanPointwiseMutualInformation": -27.64925765991211, "SelfCertainty": -34.320088878022055, "MeanConditionalPointwiseMutualInformation": 0.002529171761125326, "RenyiNeg_uncertainty": -8.553718566894531, "FisherRao_uncertainty": -0.9852848312744864, "AttentionScore (layer=None)": 756.5187377929688, "RAUQ": 2.1567081596849604, "RAUQ (entropy)": -1.3303626520503005, "CSL": 0.0020551285706460476, "BoostedProbSequence": -0.9994946122169495}},
    {"index": 385, "uncertainty": {"MaximumSequenceProbability": 0.3364414572715759, "Perplexity": 0.05607357621192932, "MeanTokenEntropy": 0.1161903515458107, "MeanPointwiseMutualInformation": -28.756425857543945, "SelfCertainty": -33.708837501097996, "MeanConditionalPointwiseMutualInformation": 0.05607357621192932, "RenyiNeg_uncertainty": -7.30657434463501, "FisherRao_uncertainty": -0.9607839337479788, "AttentionScore (layer=None)": 788.7085571289062, "RAUQ": 2.1636259789038537, "RAUQ (entropy)": -1.321117130683192, "CSL": 0.04491065815091133, "BoostedProbSequence": -0.9993529319763184}},
    {"index": 386, "uncertainty": {"MaximumSequenceProbability": 2.40775203704834, "Perplexity": 0.481550395488739, "MeanTokenEntropy": 0.3690258264541626, "MeanPointwiseMutualInformation": -27.593448638916016, "SelfCertainty": -25.28984170743751, "MeanConditionalPointwiseMutualInformation": -30.82975196838379, "RenyiNeg_uncertainty": -5.662856101989746, "FisherRao_uncertainty": -0.9304250206057192, "AttentionScore (layer=None)": 776.984619140625, "RAUQ": 2.6508785144393343, "RAUQ (entropy)": -1.2976083851493714, "CSL": 0.2231433391571045, "BoostedProbSequence": -0.9966645240783691}},
    {"index": 387, "uncertainty": {"MaximumSequenceProbability": 0.2825024724006653, "Perplexity": 0.05650049448013306, "MeanTokenEntropy": 0.20731858909130096, "MeanPointwiseMutualInformation": -29.993499755859375, "SelfCertainty": -23.541171892374035, "MeanConditionalPointwiseMutualInformation": 0.05650049448013306, "RenyiNeg_uncertainty": -5.016961574554443, "FisherRao_uncertainty": -0.9121388565747403, "AttentionScore (layer=None)": 801.2933349609375, "RAUQ": 2.121747589739532, "RAUQ (entropy)": -1.3167371695068617, "CSL": 0.028828881680965424, "BoostedProbSequence": -0.9961992502212524}},
    {"index": 388, "uncertainty": {"MaximumSequenceProbability": 4.041464805603027, "Perplexity": 0.5773521065711975, "MeanTokenEntropy": 0.8720437288284302, "MeanPointwiseMutualInformation": -28.2172908782959, "SelfCertainty": -25.961110879016054, "MeanConditionalPointwiseMutualInformation": -58.677608489990234, "RenyiNeg_uncertainty": -5.586673736572266, "FisherRao_uncertainty": -0.9278489507376727, "AttentionScore (layer=None)": 779.8165893554688, "RAUQ": 2.7025719177732452, "RAUQ (entropy)": -1.2390853521355427, "CSL": 0.25544044375419617, "BoostedProbSequence": -0.8573793172836304}},
    {"index": 389, "uncertainty": {"MaximumSequenceProbability": 1.1865226030349731, "Perplexity": 0.3955075442790985, "MeanTokenEntropy": 0.4757385551929474, "MeanPointwiseMutualInformation": -19.229494094848633, "SelfCertainty": -22.911444973835625, "MeanConditionalPointwiseMutualInformation": -40.393157958984375, "RenyiNeg_uncertainty": -4.86912727355957, "FisherRao_uncertainty": -0.8121275493096262, "AttentionScore (layer=None)": 807.757568359375, "RAUQ": 2.018264347304253, "RAUQ (entropy)": -1.3236850426939406, "CSL": 0.36665230989456177, "BoostedProbSequence": -0.9751061797142029}},
    {"index": 390, "uncertainty": {"MaximumSequenceProbability": 1.084262728691101, "Perplexity": 0.21685254573822021, "MeanTokenEntropy": 0.5945441126823425, "MeanPointwiseMutualInformation": -33.40814971923828, "SelfCertainty": -22.7851885397129, "MeanConditionalPointwiseMutualInformation": -37.75259780883789, "RenyiNeg_uncertainty": -4.768606662750244, "FisherRao_uncertainty": -0.9101387959193449, "AttentionScore (layer=None)": 794.4691772460938, "RAUQ": 2.3127382816135897, "RAUQ (entropy)": -1.2812099679097484, "CSL": 0.08039283007383347, "BoostedProbSequence": -0.9735112190246582}},
    {"index": 391, "uncertainty": {"MaximumSequenceProbability": 0.79185551404953, "Perplexity": 0.08798394352197647, "MeanTokenEntropy": 0.2245805263519287, "MeanPointwiseMutualInformation": -28.65506935119629, "SelfCertainty": -24.900653619126423, "MeanConditionalPointwiseMutualInformation": -13.633203506469727, "RenyiNeg_uncertainty": -5.550828456878662, "FisherRao_uncertainty": -0.9239381255529062, "AttentionScore (layer=None)": 809.4909057617188, "RAUQ": 2.3819036527740787, "RAUQ (entropy)": -1.291166589768343, "CSL": 0.0813472792506218, "BoostedProbSequence": -0.9862385988235474}},
    {"index": 392, "uncertainty": {"MaximumSequenceProbability": 1.6544543504714966, "Perplexity": 0.2363506257534027, "MeanTokenEntropy": 0.29433783888816833, "MeanPointwiseMutualInformation": -27.308292388916016, "SelfCertainty": -30.233235305721553, "MeanConditionalPointwiseMutualInformation": -17.501577377319336, "RenyiNeg_uncertainty": -6.904345512390137, "FisherRao_uncertainty": -0.9633814043941903, "AttentionScore (layer=None)": 798.20166015625, "RAUQ": 2.3658937740642476, "RAUQ (entropy)": -1.3059697292251213, "CSL": 0.10611673444509506, "BoostedProbSequence": -0.9946147203445435}},
    {"index": 393, "uncertainty": {"MaximumSequenceProbability": 0.007228178437799215, "Perplexity": 0.002409392734989524, "MeanTokenEntropy": 0.015762602910399437, "MeanPointwiseMutualInformation": -22.164255142211914, "SelfCertainty": -32.09822590340105, "MeanConditionalPointwiseMutualInformation": 0.002409392734989524, "RenyiNeg_uncertainty": -8.103946685791016, "FisherRao_uncertainty": -0.979260675179761, "AttentionScore (layer=None)": 806.1484985351562, "RAUQ": 1.6920355250227925, "RAUQ (entropy)": -1.3708103553081652, "CSL": 0.0009886027546599507, "BoostedProbSequence": -0.9975993037223816}},
    {"index": 394, "uncertainty": {"MaximumSequenceProbability": 0.7999398708343506, "Perplexity": 0.11427712440490723, "MeanTokenEntropy": 0.1995631456375122, "MeanPointwiseMutualInformation": -26.573223114013672, "SelfCertainty": -30.825648526808326, "MeanConditionalPointwiseMutualInformation": -16.209758758544922, "RenyiNeg_uncertainty": -6.981781005859375, "FisherRao_uncertainty": -0.954673265817938, "AttentionScore (layer=None)": 803.0020751953125, "RAUQ": 2.2737219417744337, "RAUQ (entropy)": -1.3176210104529273, "CSL": 0.08837228268384933, "BoostedProbSequence": -0.9961768388748169}},
    {"index": 395, "uncertainty": {"MaximumSequenceProbability": 0.08062880486249924, "Perplexity": 0.026876268908381462, "MeanTokenEntropy": 0.09400757402181625, "MeanPointwiseMutualInformation": -22.13979148864746, "SelfCertainty": -31.851512900878266, "MeanConditionalPointwiseMutualInformation": 0.026876268908381462, "RenyiNeg_uncertainty": -8.032698631286621, "FisherRao_uncertainty": -0.9801265345664222, "AttentionScore (layer=None)": 783.297607421875, "RAUQ": 1.9575003841664613, "RAUQ (entropy)": -1.3616961220507333, "CSL": 0.011057593859732151, "BoostedProbSequence": -0.9994208216667175}},
    {"index": 396, "uncertainty": {"MaximumSequenceProbability": 1.5556538105010986, "Perplexity": 0.38891345262527466, "MeanTokenEntropy": 0.46847280859947205, "MeanPointwiseMutualInformation": -27.611085891723633, "SelfCertainty": -27.423661859720227, "MeanConditionalPointwiseMutualInformation": -37.40058898925781, "RenyiNeg_uncertainty": -6.545755386352539, "FisherRao_uncertainty": -0.9686756397949232, "AttentionScore (layer=None)": 757.5958862304688, "RAUQ": 2.2829317226744434, "RAUQ (entropy)": -1.2981869914974364, "CSL": 0.11337073892354965, "BoostedProbSequence": -0.9955974221229553}},
    {"index": 397, "uncertainty": {"MaximumSequenceProbability": 0.1784556657075882, "Perplexity": 0.03569113463163376, "MeanTokenEntropy": 0.10608978569507599, "MeanPointwiseMutualInformation": -27.38930892944336, "SelfCertainty": -32.088080080240246, "MeanConditionalPointwiseMutualInformation": -21.468334197998047, "RenyiNeg_uncertainty": -7.270526885986328, "FisherRao_uncertainty": -0.9690201990833716, "AttentionScore (layer=None)": 782.71533203125, "RAUQ": 2.0266790738626894, "RAUQ (entropy)": -1.338443551397165, "CSL": 0.011392667889595032, "BoostedProbSequence": -0.9993446469306946}},
    {"index": 398, "uncertainty": {"MaximumSequenceProbability": 0.40813368558883667, "Perplexity": 0.13604456186294556, "MeanTokenEntropy": 0.33614444732666016, "MeanPointwiseMutualInformation": -21.363954544067383, "SelfCertainty": -24.155686688313164, "MeanConditionalPointwiseMutualInformation": 0.13604456186294556, "RenyiNeg_uncertainty": -5.198297023773193, "FisherRao_uncertainty": -0.9352924691593713, "AttentionScore (layer=None)": 749.74462890625, "RAUQ": 2.050023402342454, "RAUQ (entropy)": -1.3403590038340298, "CSL": 0.04177005589008331, "BoostedProbSequence": -0.9983815550804138}},
    {"index": 399, "uncertainty": {"MaximumSequenceProbability": 1.488196849822998, "Perplexity": 0.496065616607666, "MeanTokenEntropy": 0.4226643145084381, "MeanPointwiseMutualInformation": -26.587270736694336, "SelfCertainty": -21.212907783080414, "MeanConditionalPointwiseMutualInformation": 0.496065616607666, "RenyiNeg_uncertainty": -4.011964321136475, "FisherRao_uncertainty": -0.8926198209676928, "AttentionScore (layer=None)": 758.4085693359375, "RAUQ": 2.461524424256954, "RAUQ (entropy)": -1.3218079993983753, "CSL": 0.09334784001111984, "BoostedProbSequence": -0.9919276237487793}},
    {"index": 400, "uncertainty": {"MaximumSequenceProbability": 1.2753270864486694, "Perplexity": 0.2550654113292694, "MeanTokenEntropy": 0.20019622147083282, "MeanPointwiseMutualInformation": -29.694934844970703, "SelfCertainty": -31.049381502359388, "MeanConditionalPointwiseMutualInformation": 0.2550654113292694, "RenyiNeg_uncertainty": -7.871424674987793, "FisherRao_uncertainty": -0.9812668391820608, "AttentionScore (layer=None)": 803.3140869140625, "RAUQ": 2.401319632147216, "RAUQ (entropy)": -1.3155703494723459, "CSL": 0.10994913429021835, "BoostedProbSequence": -0.9998894929885864}},
    {"index": 401, "uncertainty": {"MaximumSequenceProbability": 0.26776960492134094, "Perplexity": 0.05355392023921013, "MeanTokenEntropy": 0.17140206694602966, "MeanPointwiseMutualInformation": -27.92144775390625, "SelfCertainty": -29.826194246500012, "MeanConditionalPointwiseMutualInformation": -72.91616821289062, "RenyiNeg_uncertainty": -6.698800086975098, "FisherRao_uncertainty": -0.9422391766436803, "AttentionScore (layer=None)": 774.4183349609375, "RAUQ": 2.035440639240779, "RAUQ (entropy)": -1.3227246353913928, "CSL": 0.022375749424099922, "BoostedProbSequence": -0.996656060218811}},
    {"index": 402, "uncertainty": {"MaximumSequenceProbability": 1.1821681261062622, "Perplexity": 0.1970280259847641, "MeanTokenEntropy": 0.44841960072517395, "MeanPointwiseMutualInformation": -28.92797088623047, "SelfCertainty": -24.168306342650727, "MeanConditionalPointwiseMutualInformation": -66.53443145751953, "RenyiNeg_uncertainty": -4.565077304840088, "FisherRao_uncertainty": -0.8549405793245474, "AttentionScore (layer=None)": 836.9947509765625, "RAUQ": 2.334897386751619, "RAUQ (entropy)": -1.2928797899541662, "CSL": 0.07911410182714462, "BoostedProbSequence": -0.9825071692466736}},
    {"index": 403, "uncertainty": {"MaximumSequenceProbability": 1.9364243745803833, "Perplexity": 0.38728487491607666, "MeanTokenEntropy": 0.576740562915802, "MeanPointwiseMutualInformation": -27.262714385986328, "SelfCertainty": -30.813545473306654, "MeanConditionalPointwiseMutualInformation": -22.556339263916016, "RenyiNeg_uncertainty": -7.094855308532715, "FisherRao_uncertainty": -0.9578609636383201, "AttentionScore (layer=None)": 782.2303466796875, "RAUQ": 2.41516242531889, "RAUQ (entropy)": -1.284078371002214, "CSL": 0.15691110491752625, "BoostedProbSequence": -0.9889371991157532}},
    {"index": 404, "uncertainty": {"MaximumSequenceProbability": 0.053162891417741776, "Perplexity": 0.017720963805913925, "MeanTokenEntropy": 0.08064814656972885, "MeanPointwiseMutualInformation": -23.31561279296875, "SelfCertainty": -30.196235648681, "MeanConditionalPointwiseMutualInformation": 0.017720963805913925, "RenyiNeg_uncertainty": -7.3358073234558105, "FisherRao_uncertainty": -0.9743044827609683, "AttentionScore (layer=None)": 803.3052978515625, "RAUQ": 1.8776331743290795, "RAUQ (entropy)": -1.3541231981210804, "CSL": 0.005213442258536816, "BoostedProbSequence": -0.9966249465942383}},
    {"index": 405, "uncertainty": {"MaximumSequenceProbability": 1.3450686931610107, "Perplexity": 0.4483562409877777, "MeanTokenEntropy": 0.8826074004173279, "MeanPointwiseMutualInformation": -20.42664337158203, "SelfCertainty": -23.039398185302094, "MeanConditionalPointwiseMutualInformation": -40.0403938293457, "RenyiNeg_uncertainty": -4.832627296447754, "FisherRao_uncertainty": -0.8217353925054792, "AttentionScore (layer=None)": 756.0000610351562, "RAUQ": 2.196648982502013, "RAUQ (entropy)": -1.2859371568203337, "CSL": 0.38115984201431274, "BoostedProbSequence": -0.9713387489318848}},
    {"index": 406, "uncertainty": {"MaximumSequenceProbability": 2.8334805965423584, "Perplexity": 0.47224676609039307, "MeanTokenEntropy": 0.9432774186134338, "MeanPointwiseMutualInformation": -29.944419860839844, "SelfCertainty": -19.394764256367363, "MeanConditionalPointwiseMutualInformation": -83.65438079833984, "RenyiNeg_uncertainty": -3.4769210815429688, "FisherRao_uncertainty": -0.872601369177851, "AttentionScore (layer=None)": 802.0647583007812, "RAUQ": 2.6870593831649074, "RAUQ (entropy)": -1.2382349866258746, "CSL": 0.2152237594127655, "BoostedProbSequence": -0.9682295918464661}},
    {"index": 407, "uncertainty": {"MaximumSequenceProbability": 0.6284288763999939, "Perplexity": 0.15710721909999847, "MeanTokenEntropy": 0.598100483417511, "MeanPointwiseMutualInformation": -24.530391693115234, "SelfCertainty": -23.326806696146008, "MeanConditionalPointwiseMutualInformation": -60.35108184814453, "RenyiNeg_uncertainty": -4.960443496704102, "FisherRao_uncertainty": -0.9015833566606084, "AttentionScore (layer=None)": 768.951416015625, "RAUQ": 2.265688581469021, "RAUQ (entropy)": -1.2821280621330908, "CSL": 0.06548428535461426, "BoostedProbSequence": -0.9833529591560364}},
    {"index": 408, "uncertainty": {"MaximumSequenceProbability": 0.11847837269306183, "Perplexity": 0.03949278965592384, "MeanTokenEntropy": 0.15650978684425354, "MeanPointwiseMutualInformation": -22.252174377441406, "SelfCertainty": -22.266807548095063, "MeanConditionalPointwiseMutualInformation": 0.03949278965592384, "RenyiNeg_uncertainty": -4.350103855133057, "FisherRao_uncertainty": -0.9248295826137555, "AttentionScore (layer=None)": 750.6572875976562, "RAUQ": 1.9582291108388201, "RAUQ (entropy)": -1.3578913195546423, "CSL": 0.012715470045804977, "BoostedProbSequence": -0.996920645236969}},
    {"index": 409, "uncertainty": {"MaximumSequenceProbability": 1.2319425344467163, "Perplexity": 0.2463885098695755, "MeanTokenEntropy": 0.5425121188163757, "MeanPointwiseMutualInformation": -29.028614044189453, "SelfCertainty": -25.72291627713966, "MeanConditionalPointwiseMutualInformation": -53.108787536621094, "RenyiNeg_uncertainty": -4.90412712097168, "FisherRao_uncertainty": -0.877590909007347, "AttentionScore (layer=None)": 795.75048828125, "RAUQ": 2.2974603777510945, "RAUQ (entropy)": -1.2896161685651202, "CSL": 0.11456868052482605, "BoostedProbSequence": -0.9863176345825195}},
    {"index": 410, "uncertainty": {"MaximumSequenceProbability": 1.1734504699707031, "Perplexity": 0.1955750733613968, "MeanTokenEntropy": 0.6607515811920166, "MeanPointwiseMutualInformation": -30.47109031677246, "SelfCertainty": -25.274933489053723, "MeanConditionalPointwiseMutualInformation": -88.7297134399414, "RenyiNeg_uncertainty": -4.898982524871826, "FisherRao_uncertainty": -0.8585712024018157, "AttentionScore (layer=None)": 816.5092163085938, "RAUQ": 2.270719220149977, "RAUQ (entropy)": -1.2660622841680063, "CSL": 0.07038339227437973, "BoostedProbSequence": -0.9643346667289734}},
    {"index": 411, "uncertainty": {"MaximumSequenceProbability": 0.8167973160743713, "Perplexity": 0.10209966450929642, "MeanTokenEntropy": 0.19915299117565155, "MeanPointwiseMutualInformation": -24.499462127685547, "SelfCertainty": -29.362639578073498, "MeanConditionalPointwiseMutualInformation": -24.584789276123047, "RenyiNeg_uncertainty": -6.740438938140869, "FisherRao_uncertainty": -0.96594940287915, "AttentionScore (layer=None)": 761.5008544921875, "RAUQ": 2.2869919482254106, "RAUQ (entropy)": -1.311078580943109, "CSL": 0.035489194095134735, "BoostedProbSequence": -0.9982041120529175}},
    {"index": 412, "uncertainty": {"MaximumSequenceProbability": 0.6944460868835449, "Perplexity": 0.17361152172088623, "MeanTokenEntropy": 0.17598919570446014, "MeanPointwiseMutualInformation": -24.32638931274414, "SelfCertainty": -29.379570635049816, "MeanConditionalPointwiseMutualInformation": 0.17361152172088623, "RenyiNeg_uncertainty": -7.006112098693848, "FisherRao_uncertainty": -0.9665529750329798, "AttentionScore (layer=None)": 760.2066040039062, "RAUQ": 2.1580354834686, "RAUQ (entropy)": -1.3359103030066786, "CSL": 0.0879121646285057, "BoostedProbSequence": -0.9996755123138428}},
    {"index": 413, "uncertainty": {"MaximumSequenceProbability": 0.5104526281356812, "Perplexity": 0.08507543802261353, "MeanTokenEntropy": 0.28615373373031616, "MeanPointwiseMutualInformation": -32.12325668334961, "SelfCertainty": -24.999036145100273, "MeanConditionalPointwiseMutualInformation": -65.44672393798828, "RenyiNeg_uncertainty": -5.503626346588135, "FisherRao_uncertainty": -0.9392092951466742, "AttentionScore (layer=None)": 759.5260009765625, "RAUQ": 2.2471707399927716, "RAUQ (entropy)": -1.2980936917667791, "CSL": 0.03589682653546333, "BoostedProbSequence": -0.9958497881889343}},
    {"index": 414, "uncertainty": {"MaximumSequenceProbability": 0.032196901738643646, "Perplexity": 0.010732300579547882, "MeanTokenEntropy": 0.049819085747003555, "MeanPointwiseMutualInformation": -25.572601318359375, "SelfCertainty": -27.243699383625664, "MeanConditionalPointwiseMutualInformation": 0.010732300579547882, "RenyiNeg_uncertainty": -6.429248809814453, "FisherRao_uncertainty": -0.9701934785201175, "AttentionScore (layer=None)": 758.7273559570312, "RAUQ": 1.9680451360879783, "RAUQ (entropy)": -1.357270648708464, "CSL": 0.0032252767123281956, "BoostedProbSequence": -0.9991855621337891}},
    {"index": 415, "uncertainty": {"MaximumSequenceProbability": 0.1492263674736023, "Perplexity": 0.024871060624718666, "MeanTokenEntropy": 0.11518622189760208, "MeanPointwiseMutualInformation": -27.662628173828125, "SelfCertainty": -25.317822766194023, "MeanConditionalPointwiseMutualInformation": -42.56329345703125, "RenyiNeg_uncertainty": -4.874431610107422, "FisherRao_uncertainty": -0.8913506600691314, "AttentionScore (layer=None)": 774.7789306640625, "RAUQ": 2.086262456980279, "RAUQ (entropy)": -1.3216899474302628, "CSL": 0.011209952645003796, "BoostedProbSequence": -0.9976370334625244}},
    {"index": 416, "uncertainty": {"MaximumSequenceProbability": 1.2743568420410156, "Perplexity": 0.21239280700683594, "MeanTokenEntropy": 0.49477383494377136, "MeanPointwiseMutualInformation": -30.412607192993164, "SelfCertainty": -27.083720199157074, "MeanConditionalPointwiseMutualInformation": -46.57461166381836, "RenyiNeg_uncertainty": -5.525091648101807, "FisherRao_uncertainty": -0.9044527782809114, "AttentionScore (layer=None)": 777.6542358398438, "RAUQ": 2.310111336126206, "RAUQ (entropy)": -1.284510335142, "CSL": 0.07420528680086136, "BoostedProbSequence": -0.9496495127677917}},
    {"index": 417, "uncertainty": {"MaximumSequenceProbability": 0.4745001196861267, "Perplexity": 0.09490002691745758, "MeanTokenEntropy": 0.13336841762065887, "MeanPointwiseMutualInformation": -22.730100631713867, "SelfCertainty": -37.167347963541026, "MeanConditionalPointwiseMutualInformation": -25.27804946899414, "RenyiNeg_uncertainty": -9.535991668701172, "FisherRao_uncertainty": -0.9871848735074116, "AttentionScore (layer=None)": 774.4773559570312, "RAUQ": 1.9951339966266608, "RAUQ (entropy)": -1.3322257626299119, "CSL": 0.022626401856541634, "BoostedProbSequence": -0.9999153017997742}},
    {"index": 418, "uncertainty": {"MaximumSequenceProbability": 1.5593138933181763, "Perplexity": 0.5197712779045105, "MeanTokenEntropy": 1.0520800352096558, "MeanPointwiseMutualInformation": -19.563562393188477, "SelfCertainty": -21.098999651163098, "MeanConditionalPointwiseMutualInformation": -40.268898010253906, "RenyiNeg_uncertainty": -4.549456596374512, "FisherRao_uncertainty": -0.80291191912719, "AttentionScore (layer=None)": 774.2842407226562, "RAUQ": 2.1272688241183006, "RAUQ (entropy)": -1.2688056294516858, "CSL": 0.39728015661239624, "BoostedProbSequence": -0.971386194229126}},
    {"index": 419, "uncertainty": {"MaximumSequenceProbability": 0.02894590049982071, "Perplexity": 0.009648633189499378, "MeanTokenEntropy": 0.054557520896196365, "MeanPointwiseMutualInformation": -21.948684692382812, "SelfCertainty": -27.11057789314715, "MeanConditionalPointwiseMutualInformation": 0.009648633189499378, "RenyiNeg_uncertainty": -6.391908168792725, "FisherRao_uncertainty": -0.9674725660397265, "AttentionScore (layer=None)": 754.5105590820312, "RAUQ": 1.9085765960346257, "RAUQ (entropy)": -1.3748648886262238, "CSL": 0.0027255131863057613, "BoostedProbSequence": -0.9964191317558289}},
    {"index": 420, "uncertainty": {"MaximumSequenceProbability": 0.2815643846988678, "Perplexity": 0.04022348299622536, "MeanTokenEntropy": 0.12283646315336227, "MeanPointwiseMutualInformation": -29.102632522583008, "SelfCertainty": -32.150152834146496, "MeanConditionalPointwiseMutualInformation": -19.368669509887695, "RenyiNeg_uncertainty": -7.678897380828857, "FisherRao_uncertainty": -0.972204678527158, "AttentionScore (layer=None)": 892.39306640625, "RAUQ": 2.223569081892091, "RAUQ (entropy)": -1.3138801025758533, "CSL": 0.025034897029399872, "BoostedProbSequence": -0.9989374876022339}},
    {"index": 421, "uncertainty": {"MaximumSequenceProbability": 0.08846048265695572, "Perplexity": 0.029486827552318573, "MeanTokenEntropy": 0.12024340778589249, "MeanPointwiseMutualInformation": -24.262182235717773, "SelfCertainty": -28.28121311653582, "MeanConditionalPointwiseMutualInformation": 0.029486827552318573, "RenyiNeg_uncertainty": -6.772862911224365, "FisherRao_uncertainty": -0.9736928111725104, "AttentionScore (layer=None)": 810.3372192382812, "RAUQ": 1.8749018790051015, "RAUQ (entropy)": -1.3596742376142523, "CSL": 0.0071580735966563225, "BoostedProbSequence": -0.9984588027000427}},
    {"index": 422, "uncertainty": {"MaximumSequenceProbability": 0.28432443737983704, "Perplexity": 0.03554055467247963, "MeanTokenEntropy": 0.07308590412139893, "MeanPointwiseMutualInformation": -25.064069747924805, "SelfCertainty": -31.136736067026135, "MeanConditionalPointwiseMutualInformation": 0.03554055467247963, "RenyiNeg_uncertainty": -6.985516548156738, "FisherRao_uncertainty": -0.9563365774562864, "AttentionScore (layer=None)": 792.6023559570312, "RAUQ": 2.2241098467140192, "RAUQ (entropy)": -1.3121703473729824, "CSL": 0.03618251159787178, "BoostedProbSequence": -0.9996035695075989}},
    {"index": 423, "uncertainty": {"MaximumSequenceProbability": 0.9045749306678772, "Perplexity": 0.1809149831533432, "MeanTokenEntropy": 0.3448343276977539, "MeanPointwiseMutualInformation": -31.219085693359375, "SelfCertainty": -22.168426759927748, "MeanConditionalPointwiseMutualInformation": -52.184532165527344, "RenyiNeg_uncertainty": -4.39355993270874, "FisherRao_uncertainty": -0.9074411571487827, "AttentionScore (layer=None)": 836.2579956054688, "RAUQ": 2.2370360876839275, "RAUQ (entropy)": -1.3038630716978306, "CSL": 0.03442003205418587, "BoostedProbSequence": -0.9897737503051758}},
    {"index": 424, "uncertainty": {"MaximumSequenceProbability": 2.023906946182251, "Perplexity": 0.3373178243637085, "MeanTokenEntropy": 0.7633925080299377, "MeanPointwiseMutualInformation": -32.91268539428711, "SelfCertainty": -18.26593334663836, "MeanConditionalPointwiseMutualInformation": -63.54493713378906, "RenyiNeg_uncertainty": -3.1106786727905273, "FisherRao_uncertainty": -0.8429960146144588, "AttentionScore (layer=None)": 796.8215942382812, "RAUQ": 2.389063925123488, "RAUQ (entropy)": -1.263393197741634, "CSL": 0.10087075084447861, "BoostedProbSequence": -0.9475159645080566}},
    {"index": 425, "uncertainty": {"MaximumSequenceProbability": 0.056330062448978424, "Perplexity": 0.01877668686211109, "MeanTokenEntropy": 0.10388722270727158, "MeanPointwiseMutualInformation": -19.064558029174805, "SelfCertainty": -25.80057143359311, "MeanConditionalPointwiseMutualInformation": -44.66880416870117, "RenyiNeg_uncertainty": -5.812937259674072, "FisherRao_uncertainty": -0.9616000879800385, "AttentionScore (layer=None)": 791.3466186523438, "RAUQ": 1.8783169250575784, "RAUQ (entropy)": -1.3491542844863642, "CSL": 0.00398764293640852, "BoostedProbSequence": -0.9920041561126709}},
    {"index": 426, "uncertainty": {"MaximumSequenceProbability": 0.686087965965271, "Perplexity": 0.11434799432754517, "MeanTokenEntropy": 0.22522078454494476, "MeanPointwiseMutualInformation": -28.80232048034668, "SelfCertainty": -25.128596933572766, "MeanConditionalPointwiseMutualInformation": -19.23027801513672, "RenyiNeg_uncertainty": -5.672182559967041, "FisherRao_uncertainty": -0.9164322010678201, "AttentionScore (layer=None)": 787.3807373046875, "RAUQ": 2.2964737078976203, "RAUQ (entropy)": -1.3045764435670084, "CSL": 0.05295313894748688, "BoostedProbSequence": -0.9975350499153137}},
    {"index": 427, "uncertainty": {"MaximumSequenceProbability": 0.218143031001091, "Perplexity": 0.04362860694527626, "MeanTokenEntropy": 0.16014961898326874, "MeanPointwiseMutualInformation": -27.981372833251953, "SelfCertainty": -29.428431184976574, "MeanConditionalPointwiseMutualInformation": -22.63007164001465, "RenyiNeg_uncertainty": -6.131582736968994, "FisherRao_uncertainty": -0.9456359278356719, "AttentionScore (layer=None)": 776.7119140625, "RAUQ": 2.0852699395544496, "RAUQ (entropy)": -1.3309001613474325, "CSL": 0.021418755874037743, "BoostedProbSequence": -0.9980640411376953}},
    {"index": 428, "uncertainty": {"MaximumSequenceProbability": 4.628457069396973, "Perplexity": 0.7714095115661621, "MeanTokenEntropy": 1.170239806175232, "MeanPointwiseMutualInformation": -27.0827579498291, "SelfCertainty": -21.47442657936541, "MeanConditionalPointwiseMutualInformation": -63.110843658447266, "RenyiNeg_uncertainty": -3.921100616455078, "FisherRao_uncertainty": -0.816500486457417, "AttentionScore (layer=None)": 852.1422119140625, "RAUQ": 2.7829157459279914, "RAUQ (entropy)": -1.2225818566089548, "CSL": 0.2926826477050781, "BoostedProbSequence": -0.9365236163139343}},
    {"index": 429, "uncertainty": {"MaximumSequenceProbability": 2.3516995906829834, "Perplexity": 0.2939624488353729, "MeanTokenEntropy": 0.45745551586151123, "MeanPointwiseMutualInformation": -24.698226928710938, "SelfCertainty": -22.828436048715588, "MeanConditionalPointwiseMutualInformation": -56.95262908935547, "RenyiNeg_uncertainty": -4.1637043952941895, "FisherRao_uncertainty": -0.8499431463682445, "AttentionScore (layer=None)": 803.06787109375, "RAUQ": 2.3959235153026133, "RAUQ (entropy)": -1.275591549106747, "CSL": 0.16824735701084137, "BoostedProbSequence": -0.9750170111656189}},
    {"index": 430, "uncertainty": {"MaximumSequenceProbability": 2.5308194160461426, "Perplexity": 0.3615456223487854, "MeanTokenEntropy": 0.7195715308189392, "MeanPointwiseMutualInformation": -23.86166763305664, "SelfCertainty": -27.14263324840082, "MeanConditionalPointwiseMutualInformation": -43.919010162353516, "RenyiNeg_uncertainty": -5.93438720703125, "FisherRao_uncertainty": -0.9068182756667003, "AttentionScore (layer=None)": 772.250732421875, "RAUQ": 2.4455201261357766, "RAUQ (entropy)": -1.2589084190187898, "CSL": 0.16806885600090027, "BoostedProbSequence": -0.9377411603927612}},
    {"index": 431, "uncertainty": {"MaximumSequenceProbability": 3.5107672214508057, "Perplexity": 0.4388459026813507, "MeanTokenEntropy": 0.6614094972610474, "MeanPointwiseMutualInformation": -23.975215911865234, "SelfCertainty": -23.488669307916638, "MeanConditionalPointwiseMutualInformation": -56.02046203613281, "RenyiNeg_uncertainty": -4.54177713394165, "FisherRao_uncertainty": -0.871492219639499, "AttentionScore (layer=None)": 832.509033203125, "RAUQ": 2.4948179546999234, "RAUQ (entropy)": -1.2663535787007354, "CSL": 0.11139912903308868, "BoostedProbSequence": -0.9694921970367432}},
    {"index": 432, "uncertainty": {"MaximumSequenceProbability": 0.2770281732082367, "Perplexity": 0.046171363443136215, "MeanTokenEntropy": 0.17524085938930511, "MeanPointwiseMutualInformation": -30.037160873413086, "SelfCertainty": -26.67707887479591, "MeanConditionalPointwiseMutualInformation": -25.89661979675293, "RenyiNeg_uncertainty": -5.4548211097717285, "FisherRao_uncertainty": -0.9184484495276415, "AttentionScore (layer=None)": 781.1782836914062, "RAUQ": 2.166569053796854, "RAUQ (entropy)": -1.3199336758520919, "CSL": 0.030588604509830475, "BoostedProbSequence": -0.9874759316444397}},
    {"index": 433, "uncertainty": {"MaximumSequenceProbability": 0.9292027354240417, "Perplexity": 0.15486712753772736, "MeanTokenEntropy": 0.2757149636745453, "MeanPointwiseMutualInformation": -26.365964889526367, "SelfCertainty": -30.261547398457207, "MeanConditionalPointwiseMutualInformation": -30.96148681640625, "RenyiNeg_uncertainty": -6.900669574737549, "FisherRao_uncertainty": -0.9344155214516053, "AttentionScore (layer=None)": 800.802001953125, "RAUQ": 2.1893922197224587, "RAUQ (entropy)": -1.3050805630598732, "CSL": 0.044560499489307404, "BoostedProbSequence": -0.9949813485145569}},
    {"index": 434, "uncertainty": {"MaximumSequenceProbability": 2.6595802307128906, "Perplexity": 0.6648950576782227, "MeanTokenEntropy": 0.9824095964431763, "MeanPointwiseMutualInformation": -23.335105895996094, "SelfCertainty": -18.44044557401466, "MeanConditionalPointwiseMutualInformation": -56.01935577392578, "RenyiNeg_uncertainty": -3.3239517211914062, "FisherRao_uncertainty": -0.8302788819658766, "AttentionScore (layer=None)": 785.031005859375, "RAUQ": 2.6195586260760715, "RAUQ (entropy)": -1.2506693458541052, "CSL": 0.2056763917207718, "BoostedProbSequence": -0.9575393199920654}},
    {"index": 435, "uncertainty": {"MaximumSequenceProbability": 1.8433611392974854, "Perplexity": 0.30722686648368835, "MeanTokenEntropy": 0.5671348571777344, "MeanPointwiseMutualInformation": -30.276107788085938, "SelfCertainty": -23.473952285338715, "MeanConditionalPointwiseMutualInformation": -47.82939529418945, "RenyiNeg_uncertainty": -5.125535488128662, "FisherRao_uncertainty": -0.8672549700779176, "AttentionScore (layer=None)": 765.1824340820312, "RAUQ": 2.2518394094509446, "RAUQ (entropy)": -1.277706145030351, "CSL": 0.05330732464790344, "BoostedProbSequence": -0.9792240262031555}},
    {"index": 436, "uncertainty": {"MaximumSequenceProbability": 2.3243823051452637, "Perplexity": 0.33205461502075195, "MeanTokenEntropy": 0.4670600891113281, "MeanPointwiseMutualInformation": -27.917943954467773, "SelfCertainty": -23.858484350957323, "MeanConditionalPointwiseMutualInformation": -77.88191986083984, "RenyiNeg_uncertainty": -4.622364521026611, "FisherRao_uncertainty": -0.8808407796013967, "AttentionScore (layer=None)": 795.323974609375, "RAUQ": 2.357147306489964, "RAUQ (entropy)": -1.285632577881287, "CSL": 0.1575809121131897, "BoostedProbSequence": -0.9742652177810669}},
    {"index": 437, "uncertainty": {"MaximumSequenceProbability": 0.25986745953559875, "Perplexity": 0.05197349190711975, "MeanTokenEntropy": 0.19697855412960052, "MeanPointwiseMutualInformation": -29.148029327392578, "SelfCertainty": -29.238260133951183, "MeanConditionalPointwiseMutualInformation": -25.68087387084961, "RenyiNeg_uncertainty": -6.361424446105957, "FisherRao_uncertainty": -0.9566251757863112, "AttentionScore (layer=None)": 764.4533081054688, "RAUQ": 2.127003745524825, "RAUQ (entropy)": -1.323894654180922, "CSL": 0.031571779400110245, "BoostedProbSequence": -0.993542492389679}},
    {"index": 438, "uncertainty": {"MaximumSequenceProbability": 0.004868961405009031, "Perplexity": 0.0008114935480989516, "MeanTokenEntropy": 0.006294288206845522, "MeanPointwiseMutualInformation": -27.874189376831055, "SelfCertainty": -28.719536455362316, "MeanConditionalPointwiseMutualInformation": 0.0008114935480989516, "RenyiNeg_uncertainty": -6.968369960784912, "FisherRao_uncertainty": -0.964690360037158, "AttentionScore (layer=None)": 764.2695922851562, "RAUQ": 2.074470462553772, "RAUQ (entropy)": -1.3385865655898836, "CSL": 0.00014225384802557528, "BoostedProbSequence": -0.9991902709007263}},
    {"index": 439, "uncertainty": {"MaximumSequenceProbability": 0.16762769222259521, "Perplexity": 0.041906923055648804, "MeanTokenEntropy": 0.11795829981565475, "MeanPointwiseMutualInformation": -23.926841735839844, "SelfCertainty": -27.68125596830177, "MeanConditionalPointwiseMutualInformation": 0.041906923055648804, "RenyiNeg_uncertainty": -6.40955924987793, "FisherRao_uncertainty": -0.9712789699491909, "AttentionScore (layer=None)": 758.7572021484375, "RAUQ": 2.0884025922074967, "RAUQ (entropy)": -1.332574987489425, "CSL": 0.011447587981820107, "BoostedProbSequence": -0.998154878616333}},
    {"index": 440, "uncertainty": {"MaximumSequenceProbability": 0.1067173033952713, "Perplexity": 0.03557243570685387, "MeanTokenEntropy": 0.13592331111431122, "MeanPointwiseMutualInformation": -20.589426040649414, "SelfCertainty": -27.926827740559258, "MeanConditionalPointwiseMutualInformation": 0.03557243570685387, "RenyiNeg_uncertainty": -6.678417205810547, "FisherRao_uncertainty": -0.9742924318002868, "AttentionScore (layer=None)": 794.5972900390625, "RAUQ": 1.7797798723852907, "RAUQ (entropy)": -1.3532046589727287, "CSL": 0.01239790953695774, "BoostedProbSequence": -0.9996358752250671}},
    {"index": 441, "uncertainty": {"MaximumSequenceProbability": 2.151181936264038, "Perplexity": 1.075590968132019, "MeanTokenEntropy": 0.7307966947555542, "MeanPointwiseMutualInformation": -11.736909866333008, "SelfCertainty": -17.372989328592297, "MeanConditionalPointwiseMutualInformation": -45.03659439086914, "RenyiNeg_uncertainty": -3.01511812210083, "FisherRao_uncertainty": -0.7399666348072658, "AttentionScore (layer=None)": 815.07421875, "RAUQ": 2.7965758734239667, "RAUQ (entropy)": -1.3350783852765247, "CSL": 0.44381183385849, "BoostedProbSequence": -0.9776294231414795}},
    {"index": 442, "uncertainty": {"MaximumSequenceProbability": 0.003250661538913846, "Perplexity": 0.0006501323077827692, "MeanTokenEntropy": 0.005562492646276951, "MeanPointwiseMutualInformation": -29.074350357055664, "SelfCertainty": -35.71127038785743, "MeanConditionalPointwiseMutualInformation": 0.0006501323077827692, "RenyiNeg_uncertainty": -8.545007705688477, "FisherRao_uncertainty": -0.9819888903280354, "AttentionScore (layer=None)": 779.3032836914062, "RAUQ": 1.9734707030508079, "RAUQ (entropy)": -1.346380683323987, "CSL": 0.0003514267154969275, "BoostedProbSequence": -0.9993504285812378}},
    {"index": 443, "uncertainty": {"MaximumSequenceProbability": 0.029204433783888817, "Perplexity": 0.005840886849910021, "MeanTokenEntropy": 0.03116127848625183, "MeanPointwiseMutualInformation": -31.994159698486328, "SelfCertainty": -31.165535219400404, "MeanConditionalPointwiseMutualInformation": 0.005840886849910021, "RenyiNeg_uncertainty": -7.916145324707031, "FisherRao_uncertainty": -0.9799018783298636, "AttentionScore (layer=None)": 776.0728759765625, "RAUQ": 2.074135002397905, "RAUQ (entropy)": -1.3388038170949388, "CSL": 0.0018465485190972686, "BoostedProbSequence": -0.9988099932670593}},
    {"index": 444, "uncertainty": {"MaximumSequenceProbability": 3.522324562072754, "Perplexity": 0.39136940240859985, "MeanTokenEntropy": 0.8818762302398682, "MeanPointwiseMutualInformation": -24.240577697753906, "SelfCertainty": -25.20755449125099, "MeanConditionalPointwiseMutualInformation": -45.57086181640625, "RenyiNeg_uncertainty": -5.300699710845947, "FisherRao_uncertainty": -0.8665357413466731, "AttentionScore (layer=None)": 799.604248046875, "RAUQ": 2.5290160680335267, "RAUQ (entropy)": -1.2298938098834933, "CSL": 0.08616459369659424, "BoostedProbSequence": -0.9116028547286987}},
    {"index": 445, "uncertainty": {"MaximumSequenceProbability": 0.007016889750957489, "Perplexity": 0.0011694816639646888, "MeanTokenEntropy": 0.00879886094480753, "MeanPointwiseMutualInformation": -29.352996826171875, "SelfCertainty": -30.822237006713227, "MeanConditionalPointwiseMutualInformation": 0.0011694816639646888, "RenyiNeg_uncertainty": -6.825387954711914, "FisherRao_uncertainty": -0.9536593380333657, "AttentionScore (layer=None)": 889.7762451171875, "RAUQ": 2.055830994455377, "RAUQ (entropy)": -1.333337809097309, "CSL": 0.0003600160125643015, "BoostedProbSequence": -0.9988335967063904}},
    {"index": 446, "uncertainty": {"MaximumSequenceProbability": 0.8989363312721252, "Perplexity": 0.29964545369148254, "MeanTokenEntropy": 0.43813952803611755, "MeanPointwiseMutualInformation": -23.867019653320312, "SelfCertainty": -19.824902844319023, "MeanConditionalPointwiseMutualInformation": -86.67618560791016, "RenyiNeg_uncertainty": -3.37799072265625, "FisherRao_uncertainty": -0.8724768771522521, "AttentionScore (layer=None)": 808.2235107421875, "RAUQ": 2.190227301236676, "RAUQ (entropy)": -1.3223535510085953, "CSL": 0.1236972063779831, "BoostedProbSequence": -0.9906412959098816}},
    {"index": 447, "uncertainty": {"MaximumSequenceProbability": 0.37512069940567017, "Perplexity": 0.09378017485141754, "MeanTokenEntropy": 0.32383739948272705, "MeanPointwiseMutualInformation": -22.281219482421875, "SelfCertainty": -21.936866434305188, "MeanConditionalPointwiseMutualInformation": -22.737375259399414, "RenyiNeg_uncertainty": -4.105964183807373, "FisherRao_uncertainty": -0.9040325000380351, "AttentionScore (layer=None)": 757.5802001953125, "RAUQ": 1.9314362749642848, "RAUQ (entropy)": -1.3268725102516439, "CSL": 0.012062504887580872, "BoostedProbSequence": -0.9853333234786987}},
    {"index": 448, "uncertainty": {"MaximumSequenceProbability": 1.2232540845870972, "Perplexity": 0.3058135211467743, "MeanTokenEntropy": 0.24827061593532562, "MeanPointwiseMutualInformation": -22.72543716430664, "SelfCertainty": -26.497000368326184, "MeanConditionalPointwiseMutualInformation": 0.3058135211467743, "RenyiNeg_uncertainty": -6.1643571853637695, "FisherRao_uncertainty": -0.9608270708861286, "AttentionScore (layer=None)": 771.5047607421875, "RAUQ": 2.3860161737873815, "RAUQ (entropy)": -1.3226764003102467, "CSL": 0.1711488664150238, "BoostedProbSequence": -0.9949398040771484}},
    {"index": 449, "uncertainty": {"MaximumSequenceProbability": 0.1698502153158188, "Perplexity": 0.03397004306316376, "MeanTokenEntropy": 0.0961378663778305, "MeanPointwiseMutualInformation": -28.991031646728516, "SelfCertainty": -28.700992067544934, "MeanConditionalPointwiseMutualInformation": 0.03397004306316376, "RenyiNeg_uncertainty": -6.920828819274902, "FisherRao_uncertainty": -0.9716673128157961, "AttentionScore (layer=None)": 770.5912475585938, "RAUQ": 2.1296336657667085, "RAUQ (entropy)": -1.3363489884209008, "CSL": 0.01321621984243393, "BoostedProbSequence": -0.9993723630905151}},
    {"index": 450, "uncertainty": {"MaximumSequenceProbability": 3.4418752193450928, "Perplexity": 0.5736458897590637, "MeanTokenEntropy": 0.7492179870605469, "MeanPointwiseMutualInformation": -27.613853454589844, "SelfCertainty": -25.874815297016777, "MeanConditionalPointwiseMutualInformation": -41.864559173583984, "RenyiNeg_uncertainty": -5.571434020996094, "FisherRao_uncertainty": -0.8810995842169705, "AttentionScore (layer=None)": 825.6940307617188, "RAUQ": 2.409323863220094, "RAUQ (entropy)": -1.2498059261500276, "CSL": 0.16449058055877686, "BoostedProbSequence": -0.8342606425285339}},
    {"index": 451, "uncertainty": {"MaximumSequenceProbability": 0.7562912702560425, "Perplexity": 0.15125826001167297, "MeanTokenEntropy": 0.3729267716407776, "MeanPointwiseMutualInformation": -29.89874267578125, "SelfCertainty": -20.017679079263683, "MeanConditionalPointwiseMutualInformation": -52.21419143676758, "RenyiNeg_uncertainty": -3.5196609497070312, "FisherRao_uncertainty": -0.8621290181736209, "AttentionScore (layer=None)": 785.0298461914062, "RAUQ": 2.1439797766823556, "RAUQ (entropy)": -1.3127819458093097, "CSL": 0.05355141684412956, "BoostedProbSequence": -0.9948188662528992}},
    {"index": 452, "uncertainty": {"MaximumSequenceProbability": 0.01561375055462122, "Perplexity": 0.003903437638655305, "MeanTokenEntropy": 0.021527664735913277, "MeanPointwiseMutualInformation": -25.339847564697266, "SelfCertainty": -33.36780896970558, "MeanConditionalPointwiseMutualInformation": 0.003903437638655305, "RenyiNeg_uncertainty": -8.122471809387207, "FisherRao_uncertainty": -0.9801053172871221, "AttentionScore (layer=None)": 756.1744995117188, "RAUQ": 1.9669940012653084, "RAUQ (entropy)": -1.3444080350350962, "CSL": 0.0017757524037733674, "BoostedProbSequence": -0.9996375441551208}},
    {"index": 453, "uncertainty": {"MaximumSequenceProbability": 2.3245647753356025e-05, "Perplexity": 7.748549251118675e-06, "MeanTokenEntropy": 9.850610513240099e-05, "MeanPointwiseMutualInformation": -23.20832633972168, "SelfCertainty": -29.088985435057953, "MeanConditionalPointwiseMutualInformation": 7.748549251118675e-06, "RenyiNeg_uncertainty": -7.172929286956787, "FisherRao_uncertainty": -0.976008487535638, "AttentionScore (layer=None)": 761.353515625, "RAUQ": 1.7449959200707874, "RAUQ (entropy)": -1.3673796661737518, "CSL": 1.780725483513379e-06, "BoostedProbSequence": -0.9999921917915344}},
    {"index": 454, "uncertainty": {"MaximumSequenceProbability": 0.5542616248130798, "Perplexity": 0.11085232347249985, "MeanTokenEntropy": 0.31990140676498413, "MeanPointwiseMutualInformation": -26.414148330688477, "SelfCertainty": -25.76709695646095, "MeanConditionalPointwiseMutualInformation": -15.994671821594238, "RenyiNeg_uncertainty": -5.512932777404785, "FisherRao_uncertainty": -0.9094353652021365, "AttentionScore (layer=None)": 806.6509399414062, "RAUQ": 2.047454955002544, "RAUQ (entropy)": -1.3198470833737823, "CSL": 0.033058054745197296, "BoostedProbSequence": -0.9819180369377136}},
    {"index": 455, "uncertainty": {"MaximumSequenceProbability": 1.4340590238571167, "Perplexity": 0.23900984227657318, "MeanTokenEntropy": 0.6131227016448975, "MeanPointwiseMutualInformation": -31.156822204589844, "SelfCertainty": -26.281992586343762, "MeanConditionalPointwiseMutualInformation": -62.96843338012695, "RenyiNeg_uncertainty": -5.429724216461182, "FisherRao_uncertainty": -0.8824199997296565, "AttentionScore (layer=None)": 912.767333984375, "RAUQ": 2.326590219890077, "RAUQ (entropy)": -1.2850501907680711, "CSL": 0.17125540971755981, "BoostedProbSequence": -0.985713541507721}},
    {"index": 456, "uncertainty": {"MaximumSequenceProbability": 0.8676491975784302, "Perplexity": 0.17352983355522156, "MeanTokenEntropy": 0.4757201671600342, "MeanPointwiseMutualInformation": -25.801471710205078, "SelfCertainty": -30.23092828580665, "MeanConditionalPointwiseMutualInformation": -18.901168823242188, "RenyiNeg_uncertainty": -6.54620885848999, "FisherRao_uncertainty": -0.958862176952348, "AttentionScore (layer=None)": 780.2352294921875, "RAUQ": 2.2526003663742507, "RAUQ (entropy)": -1.2908511650876884, "CSL": 0.06439521163702011, "BoostedProbSequence": -0.9600400924682617}},
    {"index": 457, "uncertainty": {"MaximumSequenceProbability": 3.747335195541382, "Perplexity": 0.6245558857917786, "MeanTokenEntropy": 0.9820206165313721, "MeanPointwiseMutualInformation": -29.792112350463867, "SelfCertainty": -25.504249246805188, "MeanConditionalPointwiseMutualInformation": -68.95610809326172, "RenyiNeg_uncertainty": -5.079084396362305, "FisherRao_uncertainty": -0.8725245348820606, "AttentionScore (layer=None)": 784.169677734375, "RAUQ": 2.5445882119382333, "RAUQ (entropy)": -1.249254637811244, "CSL": 0.2309150993824005, "BoostedProbSequence": -0.9625227451324463}},
    {"index": 458, "uncertainty": {"MaximumSequenceProbability": 0.08764911442995071, "Perplexity": 0.017529822885990143, "MeanTokenEntropy": 0.07555469870567322, "MeanPointwiseMutualInformation": -24.832469940185547, "SelfCertainty": -28.162727220743175, "MeanConditionalPointwiseMutualInformation": -16.53786849975586, "RenyiNeg_uncertainty": -5.994960784912109, "FisherRao_uncertainty": -0.9434280101802941, "AttentionScore (layer=None)": 830.4404907226562, "RAUQ": 2.0036373954858493, "RAUQ (entropy)": -1.3388441346852797, "CSL": 0.0031617782078683376, "BoostedProbSequence": -0.9964853525161743}},
    {"index": 459, "uncertainty": {"MaximumSequenceProbability": 0.6144348978996277, "Perplexity": 0.12288697808980942, "MeanTokenEntropy": 0.43193143606185913, "MeanPointwiseMutualInformation": -27.302112579345703, "SelfCertainty": -26.144737489908216, "MeanConditionalPointwiseMutualInformation": -20.391414642333984, "RenyiNeg_uncertainty": -5.3059821128845215, "FisherRao_uncertainty": -0.8903890392962595, "AttentionScore (layer=None)": 794.60498046875, "RAUQ": 2.1492418428507527, "RAUQ (entropy)": -1.3048263005964325, "CSL": 0.05138269066810608, "BoostedProbSequence": -0.9674085378646851}},
    {"index": 460, "uncertainty": {"MaximumSequenceProbability": 0.22251158952713013, "Perplexity": 0.027813948690891266, "MeanTokenEntropy": 0.16097894310951233, "MeanPointwiseMutualInformation": -25.487812042236328, "SelfCertainty": -26.018687875955578, "MeanConditionalPointwiseMutualInformation": -38.0428581237793, "RenyiNeg_uncertainty": -5.6204447746276855, "FisherRao_uncertainty": -0.9290266056463481, "AttentionScore (layer=None)": 776.6365356445312, "RAUQ": 2.197865714466432, "RAUQ (entropy)": -1.307712097170139, "CSL": 0.019344381988048553, "BoostedProbSequence": -0.9836710691452026}},
    {"index": 461, "uncertainty": {"MaximumSequenceProbability": 1.6154389381408691, "Perplexity": 0.23077699542045593, "MeanTokenEntropy": 0.7339798808097839, "MeanPointwiseMutualInformation": -25.956724166870117, "SelfCertainty": -21.456521525727133, "MeanConditionalPointwiseMutualInformation": -86.01668548583984, "RenyiNeg_uncertainty": -3.7140707969665527, "FisherRao_uncertainty": -0.8055603233487795, "AttentionScore (layer=None)": 790.628173828125, "RAUQ": 2.3964870933540094, "RAUQ (entropy)": -1.25714849434629, "CSL": 0.3895319998264313, "BoostedProbSequence": -0.9657455086708069}},
    {"index": 462, "uncertainty": {"MaximumSequenceProbability": 0.482999324798584, "Perplexity": 0.16099977493286133, "MeanTokenEntropy": 0.2380557656288147, "MeanPointwiseMutualInformation": -22.672332763671875, "SelfCertainty": -31.447232556233086, "MeanConditionalPointwiseMutualInformation": 0.16099977493286133, "RenyiNeg_uncertainty": -7.848781108856201, "FisherRao_uncertainty": -0.9775509276012194, "AttentionScore (layer=None)": 750.2660522460938, "RAUQ": 1.9043952929264507, "RAUQ (entropy)": -1.3587160513719212, "CSL": 0.05361095815896988, "BoostedProbSequence": -0.9993236064910889}},
    {"index": 463, "uncertainty": {"MaximumSequenceProbability": 0.16085433959960938, "Perplexity": 0.040213584899902344, "MeanTokenEntropy": 0.1063719168305397, "MeanPointwiseMutualInformation": -22.89728546142578, "SelfCertainty": -35.78305688688087, "MeanConditionalPointwiseMutualInformation": 0.040213584899902344, "RenyiNeg_uncertainty": -8.391214370727539, "FisherRao_uncertainty": -0.9835570531126254, "AttentionScore (layer=None)": 770.0313720703125, "RAUQ": 2.072908145795032, "RAUQ (entropy)": -1.3314642371225442, "CSL": 0.023518851026892662, "BoostedProbSequence": -0.9998425245285034}},
    {"index": 464, "uncertainty": {"MaximumSequenceProbability": 0.7015339136123657, "Perplexity": 0.14030678570270538, "MeanTokenEntropy": 0.37390002608299255, "MeanPointwiseMutualInformation": -24.159692764282227, "SelfCertainty": -26.406600435464856, "MeanConditionalPointwiseMutualInformation": -39.53866958618164, "RenyiNeg_uncertainty": -5.151198387145996, "FisherRao_uncertainty": -0.8945259228268121, "AttentionScore (layer=None)": 758.80517578125, "RAUQ": 2.0962943376268237, "RAUQ (entropy)": -1.3128244022804187, "CSL": 0.036715343594551086, "BoostedProbSequence": -0.9844733476638794}},
    {"index": 465, "uncertainty": {"MaximumSequenceProbability": 1.681267261505127, "Perplexity": 0.560422420501709, "MeanTokenEntropy": 0.780601441860199, "MeanPointwiseMutualInformation": -25.689577102661133, "SelfCertainty": -15.508196504800793, "MeanConditionalPointwiseMutualInformation": -93.913330078125, "RenyiNeg_uncertainty": -2.2921674251556396, "FisherRao_uncertainty": -0.7360803347797762, "AttentionScore (layer=None)": 741.9754638671875, "RAUQ": 2.1000361624941806, "RAUQ (entropy)": -1.2925659029814787, "CSL": 0.2509032189846039, "BoostedProbSequence": -0.9752071499824524}},
    {"index": 466, "uncertainty": {"MaximumSequenceProbability": 9.536715879221447e-06, "Perplexity": 3.1789052172825905e-06, "MeanTokenEntropy": 4.637247548089363e-05, "MeanPointwiseMutualInformation": -20.041662216186523, "SelfCertainty": -29.63413110563087, "MeanConditionalPointwiseMutualInformation": 3.1789052172825905e-06, "RenyiNeg_uncertainty": -7.35313606262207, "FisherRao_uncertainty": -0.9751431081363674, "AttentionScore (layer=None)": 755.5103759765625, "RAUQ": 1.6614927982124894, "RAUQ (entropy)": -1.3755701516250785, "CSL": 8.069540626820526e-07, "BoostedProbSequence": -0.9999968409538269}},
    {"index": 467, "uncertainty": {"MaximumSequenceProbability": 0.7445921897888184, "Perplexity": 0.14891843497753143, "MeanTokenEntropy": 0.2346615493297577, "MeanPointwiseMutualInformation": -28.701080322265625, "SelfCertainty": -30.72375741788673, "MeanConditionalPointwiseMutualInformation": -22.704730987548828, "RenyiNeg_uncertainty": -6.985400199890137, "FisherRao_uncertainty": -0.9525812381252183, "AttentionScore (layer=None)": 793.9298095703125, "RAUQ": 2.2018450524178457, "RAUQ (entropy)": -1.3216970766602811, "CSL": 0.09556982666254044, "BoostedProbSequence": -0.996534526348114}},
    {"index": 468, "uncertainty": {"MaximumSequenceProbability": 0.17364442348480225, "Perplexity": 0.04341110587120056, "MeanTokenEntropy": 0.14203721284866333, "MeanPointwiseMutualInformation": -28.394088745117188, "SelfCertainty": -27.66092553922462, "MeanConditionalPointwiseMutualInformation": 0.04341110587120056, "RenyiNeg_uncertainty": -6.498769760131836, "FisherRao_uncertainty": -0.9671174984937474, "AttentionScore (layer=None)": 789.8519897460938, "RAUQ": 2.1102168264641628, "RAUQ (entropy)": -1.328341385057953, "CSL": 0.02900419943034649, "BoostedProbSequence": -0.9978176951408386}},
    {"index": 469, "uncertainty": {"MaximumSequenceProbability": 0.5674442052841187, "Perplexity": 0.09457403421401978, "MeanTokenEntropy": 0.2481590360403061, "MeanPointwiseMutualInformation": -27.738759994506836, "SelfCertainty": -29.421867998331066, "MeanConditionalPointwiseMutualInformation": -65.51219940185547, "RenyiNeg_uncertainty": -6.561689376831055, "FisherRao_uncertainty": -0.963392424927597, "AttentionScore (layer=None)": 835.3555908203125, "RAUQ": 2.159242621915791, "RAUQ (entropy)": -1.3194789405649119, "CSL": 0.027005989104509354, "BoostedProbSequence": -0.9979066848754883}},
    {"index": 470, "uncertainty": {"MaximumSequenceProbability": 1.3141523599624634, "Perplexity": 0.10951269418001175, "MeanTokenEntropy": 0.20442502200603485, "MeanPointwiseMutualInformation": -22.335800170898438, "SelfCertainty": -26.09117379972268, "MeanConditionalPointwiseMutualInformation": -46.677490234375, "RenyiNeg_uncertainty": -5.270161151885986, "FisherRao_uncertainty": -0.8938094442432952, "AttentionScore (layer=None)": 876.6870727539062, "RAUQ": 2.4031961020950687, "RAUQ (entropy)": -1.285034647400439, "CSL": 0.022667504847049713, "BoostedProbSequence": -0.9934978485107422}},
    {"index": 471, "uncertainty": {"MaximumSequenceProbability": 0.8560583591461182, "Perplexity": 0.28535279631614685, "MeanTokenEntropy": 0.4644359052181244, "MeanPointwiseMutualInformation": -21.131315231323242, "SelfCertainty": -25.894785555093762, "MeanConditionalPointwiseMutualInformation": 0.28535279631614685, "RenyiNeg_uncertainty": -5.88224458694458, "FisherRao_uncertainty": -0.9654062738448458, "AttentionScore (layer=None)": 758.8145751953125, "RAUQ": 2.2212474943232805, "RAUQ (entropy)": -1.327538064473845, "CSL": 0.10613089054822922, "BoostedProbSequence": -0.9926592707633972}},
    {"index": 472, "uncertainty": {"MaximumSequenceProbability": 0.3867461383342743, "Perplexity": 0.12891538441181183, "MeanTokenEntropy": 0.2787909209728241, "MeanPointwiseMutualInformation": -23.621084213256836, "SelfCertainty": -22.220609021076836, "MeanConditionalPointwiseMutualInformation": -52.95633316040039, "RenyiNeg_uncertainty": -4.410104274749756, "FisherRao_uncertainty": -0.9241779110454087, "AttentionScore (layer=None)": 756.0471801757812, "RAUQ": 1.9895442103136407, "RAUQ (entropy)": -1.333754540158735, "CSL": 0.025928368791937828, "BoostedProbSequence": -0.9956040978431702}},
    {"index": 473, "uncertainty": {"MaximumSequenceProbability": 1.596924066543579, "Perplexity": 0.22813200950622559, "MeanTokenEntropy": 0.4299890995025635, "MeanPointwiseMutualInformation": -26.164724349975586, "SelfCertainty": -26.113514301780423, "MeanConditionalPointwiseMutualInformation": -30.556171417236328, "RenyiNeg_uncertainty": -5.534706115722656, "FisherRao_uncertainty": -0.9191986252139169, "AttentionScore (layer=None)": 793.3474731445312, "RAUQ": 2.3737869368894646, "RAUQ (entropy)": -1.2892055644455418, "CSL": 0.12534897029399872, "BoostedProbSequence": -0.965457558631897}},
    {"index": 474, "uncertainty": {"MaximumSequenceProbability": 3.5717499256134033, "Perplexity": 0.5952916741371155, "MeanTokenEntropy": 1.1334723234176636, "MeanPointwiseMutualInformation": -30.8630428314209, "SelfCertainty": -24.259098362812676, "MeanConditionalPointwiseMutualInformation": -70.4849624633789, "RenyiNeg_uncertainty": -4.7858452796936035, "FisherRao_uncertainty": -0.8574120421976749, "AttentionScore (layer=None)": 839.0225830078125, "RAUQ": 2.554695631582404, "RAUQ (entropy)": -1.227008308444475, "CSL": 0.17414556443691254, "BoostedProbSequence": -0.8818380236625671}},
    {"index": 475, "uncertainty": {"MaximumSequenceProbability": 0.451063334941864, "Perplexity": 0.0644376203417778, "MeanTokenEntropy": 0.15850405395030975, "MeanPointwiseMutualInformation": -26.50699234008789, "SelfCertainty": -28.606028230875012, "MeanConditionalPointwiseMutualInformation": -39.13895797729492, "RenyiNeg_uncertainty": -6.0736985206604, "FisherRao_uncertainty": -0.9273753531839262, "AttentionScore (layer=None)": 813.2711791992188, "RAUQ": 2.228089167804619, "RAUQ (entropy)": -1.3137394824843986, "CSL": 0.02294238843023777, "BoostedProbSequence": -0.9988757967948914}},
    {"index": 476, "uncertainty": {"MaximumSequenceProbability": 1.9138050079345703, "Perplexity": 0.21264499425888062, "MeanTokenEntropy": 0.4455343782901764, "MeanPointwiseMutualInformation": -24.98874282836914, "SelfCertainty": -24.564282727131523, "MeanConditionalPointwiseMutualInformation": -38.85150146484375, "RenyiNeg_uncertainty": -5.191288471221924, "FisherRao_uncertainty": -0.8786533841390693, "AttentionScore (layer=None)": 837.1056518554688, "RAUQ": 2.3463374872171086, "RAUQ (entropy)": -1.2798755710009098, "CSL": 0.081065833568573, "BoostedProbSequence": -0.9786376953125}},
    {"index": 477, "uncertainty": {"MaximumSequenceProbability": 0.0021021913271397352, "Perplexity": 0.0007007304229773581, "MeanTokenEntropy": 0.005261676851660013, "MeanPointwiseMutualInformation": -22.915964126586914, "SelfCertainty": -32.55797067472267, "MeanConditionalPointwiseMutualInformation": 0.0007007304229773581, "RenyiNeg_uncertainty": -8.144139289855957, "FisherRao_uncertainty": -0.9797462958694529, "AttentionScore (layer=None)": 782.1641845703125, "RAUQ": 1.8958057520600637, "RAUQ (entropy)": -1.3780333985522342, "CSL": 0.00018609044491313398, "BoostedProbSequence": -0.9993000030517578}},
    {"index": 478, "uncertainty": {"MaximumSequenceProbability": 3.139890670776367, "Perplexity": 0.4485557973384857, "MeanTokenEntropy": 0.9309356808662415, "MeanPointwiseMutualInformation": -27.658588409423828, "SelfCertainty": -21.46423947573062, "MeanConditionalPointwiseMutualInformation": -78.15103912353516, "RenyiNeg_uncertainty": -4.103453159332275, "FisherRao_uncertainty": -0.8229857098731254, "AttentionScore (layer=None)": 789.39111328125, "RAUQ": 2.514273916130914, "RAUQ (entropy)": -1.2430157812680749, "CSL": 0.12699134647846222, "BoostedProbSequence": -0.933375895023346}},
    {"index": 479, "uncertainty": {"MaximumSequenceProbability": 0.9932976961135864, "Perplexity": 0.1241622120141983, "MeanTokenEntropy": 0.20789159834384918, "MeanPointwiseMutualInformation": -23.258651733398438, "SelfCertainty": -33.28053155729103, "MeanConditionalPointwiseMutualInformation": -20.823143005371094, "RenyiNeg_uncertainty": -8.295522689819336, "FisherRao_uncertainty": -0.9852533914484635, "AttentionScore (layer=None)": 777.1911010742188, "RAUQ": 2.2548333896119885, "RAUQ (entropy)": -1.307276712384907, "CSL": 0.07609518617391586, "BoostedProbSequence": -0.9995371103286743}},
    {"index": 480, "uncertainty": {"MaximumSequenceProbability": 0.6709262132644653, "Perplexity": 0.09584660083055496, "MeanTokenEntropy": 0.4438033401966095, "MeanPointwiseMutualInformation": -25.75236701965332, "SelfCertainty": -24.278989874638963, "MeanConditionalPointwiseMutualInformation": -55.495849609375, "RenyiNeg_uncertainty": -4.684542179107666, "FisherRao_uncertainty": -0.8675248214036858, "AttentionScore (layer=None)": 791.1047973632812, "RAUQ": 2.247711338385415, "RAUQ (entropy)": -1.2858825736307078, "CSL": 0.017552675679326057, "BoostedProbSequence": -0.9447005987167358}},
    {"index": 481, "uncertainty": {"MaximumSequenceProbability": 2.3215298652648926, "Perplexity": 0.25794777274131775, "MeanTokenEntropy": 0.6670477390289307, "MeanPointwiseMutualInformation": -26.13094139099121, "SelfCertainty": -20.942072754326077, "MeanConditionalPointwiseMutualInformation": -74.52127075195312, "RenyiNeg_uncertainty": -3.689030170440674, "FisherRao_uncertainty": -0.8365995453725094, "AttentionScore (layer=None)": 812.0609130859375, "RAUQ": 2.470299910047687, "RAUQ (entropy)": -1.259077135871594, "CSL": 0.0583171471953392, "BoostedProbSequence": -0.9686482548713684}},
    {"index": 482, "uncertainty": {"MaximumSequenceProbability": 3.7632062435150146, "Perplexity": 0.41813403367996216, "MeanTokenEntropy": 0.8432474732398987, "MeanPointwiseMutualInformation": -27.290199279785156, "SelfCertainty": -18.18910831069543, "MeanConditionalPointwiseMutualInformation": -77.86011505126953, "RenyiNeg_uncertainty": -3.191089630126953, "FisherRao_uncertainty": -0.80077259358693, "AttentionScore (layer=None)": 803.08056640625, "RAUQ": 2.718980805007532, "RAUQ (entropy)": -1.231723696474662, "CSL": 0.2385154515504837, "BoostedProbSequence": -0.9415232539176941}},
    {"index": 483, "uncertainty": {"MaximumSequenceProbability": 3.595305919647217, "Perplexity": 0.35953059792518616, "MeanTokenEntropy": 0.4795142114162445, "MeanPointwiseMutualInformation": -27.290470123291016, "SelfCertainty": -26.26316228696632, "MeanConditionalPointwiseMutualInformation": -45.122833251953125, "RenyiNeg_uncertainty": -5.603457450866699, "FisherRao_uncertainty": -0.9116580331810639, "AttentionScore (layer=None)": 826.7066040039062, "RAUQ": 2.504763276718724, "RAUQ (entropy)": -1.2661657324973574, "CSL": 0.07743388414382935, "BoostedProbSequence": -0.9538966417312622}},
    {"index": 484, "uncertainty": {"MaximumSequenceProbability": 0.14471058547496796, "Perplexity": 0.04823686182498932, "MeanTokenEntropy": 0.16096533834934235, "MeanPointwiseMutualInformation": -24.28509521484375, "SelfCertainty": -28.73536681323178, "MeanConditionalPointwiseMutualInformation": 0.04823686182498932, "RenyiNeg_uncertainty": -6.99237060546875, "FisherRao_uncertainty": -0.9713277865293825, "AttentionScore (layer=None)": 748.8590087890625, "RAUQ": 1.761843292963949, "RAUQ (entropy)": -1.3591217815102303, "CSL": 0.010935272090137005, "BoostedProbSequence": -0.9998504519462585}},
    {"index": 485, "uncertainty": {"MaximumSequenceProbability": 0.48117735981941223, "Perplexity": 0.08019622415304184, "MeanTokenEntropy": 0.25429484248161316, "MeanPointwiseMutualInformation": -31.086469650268555, "SelfCertainty": -29.782379142333344, "MeanConditionalPointwiseMutualInformation": -26.762344360351562, "RenyiNeg_uncertainty": -6.4440836906433105, "FisherRao_uncertainty": -0.960082951298251, "AttentionScore (layer=None)": 800.5657348632812, "RAUQ": 2.2006227332909862, "RAUQ (entropy)": -1.3122239897728707, "CSL": 0.042148467153310776, "BoostedProbSequence": -0.9971843361854553}},
    {"index": 486, "uncertainty": {"MaximumSequenceProbability": 0.2017296999692917, "Perplexity": 0.0403459407389164, "MeanTokenEntropy": 0.09567104279994965, "MeanPointwiseMutualInformation": -22.709653854370117, "SelfCertainty": -39.108064516275405, "MeanConditionalPointwiseMutualInformation": -25.332603454589844, "RenyiNeg_uncertainty": -9.79936695098877, "FisherRao_uncertainty": -0.9894193286559425, "AttentionScore (layer=None)": 756.9127197265625, "RAUQ": 1.9558731251248005, "RAUQ (entropy)": -1.3384179086719419, "CSL": 0.00845204759389162, "BoostedProbSequence": -0.9999366998672485}},
    {"index": 487, "uncertainty": {"MaximumSequenceProbability": 2.323167085647583, "Perplexity": 0.33188101649284363, "MeanTokenEntropy": 0.5852352976799011, "MeanPointwiseMutualInformation": -26.346691131591797, "SelfCertainty": -25.2816053945713, "MeanConditionalPointwiseMutualInformation": -73.89749908447266, "RenyiNeg_uncertainty": -5.121415615081787, "FisherRao_uncertainty": -0.9034810516721932, "AttentionScore (layer=None)": 826.9605712890625, "RAUQ": 2.4322470286821214, "RAUQ (entropy)": -1.2762552642543286, "CSL": 0.059176474809646606, "BoostedProbSequence": -0.9820581078529358}},
    {"index": 488, "uncertainty": {"MaximumSequenceProbability": 0.45614686608314514, "Perplexity": 0.11403671652078629, "MeanTokenEntropy": 0.308137446641922, "MeanPointwiseMutualInformation": -22.917213439941406, "SelfCertainty": -29.345436723917004, "MeanConditionalPointwiseMutualInformation": -37.00065231323242, "RenyiNeg_uncertainty": -6.2429304122924805, "FisherRao_uncertainty": -0.9444892570821876, "AttentionScore (layer=None)": 800.9320068359375, "RAUQ": 2.110698292956034, "RAUQ (entropy)": -1.3206383577207905, "CSL": 0.04950170964002609, "BoostedProbSequence": -0.9984053373336792}},
    {"index": 489, "uncertainty": {"MaximumSequenceProbability": 0.8486543893814087, "Perplexity": 0.1414424031972885, "MeanTokenEntropy": 0.28459349274635315, "MeanPointwiseMutualInformation": -32.129390716552734, "SelfCertainty": -25.591147414733246, "MeanConditionalPointwiseMutualInformation": -24.15180778503418, "RenyiNeg_uncertainty": -5.8707275390625, "FisherRao_uncertainty": -0.9340906886723124, "AttentionScore (layer=None)": 771.9461059570312, "RAUQ": 2.3321008976463204, "RAUQ (entropy)": -1.2983489073143564, "CSL": 0.09308867156505585, "BoostedProbSequence": -0.9923343658447266}},
    {"index": 490, "uncertainty": {"MaximumSequenceProbability": 0.0658758208155632, "Perplexity": 0.009410831145942211, "MeanTokenEntropy": 0.04622148349881172, "MeanPointwiseMutualInformation": -28.365589141845703, "SelfCertainty": -31.712061556070324, "MeanConditionalPointwiseMutualInformation": -13.936713218688965, "RenyiNeg_uncertainty": -8.110330581665039, "FisherRao_uncertainty": -0.9822954555259873, "AttentionScore (layer=None)": 778.6927490234375, "RAUQ": 2.107829813868146, "RAUQ (entropy)": -1.3257381432189645, "CSL": 0.005978177301585674, "BoostedProbSequence": -0.9999194741249084}},
    {"index": 491, "uncertainty": {"MaximumSequenceProbability": 0.21723781526088715, "Perplexity": 0.07241260260343552, "MeanTokenEntropy": 0.20951838791370392, "MeanPointwiseMutualInformation": -29.927587509155273, "SelfCertainty": -25.84136453458595, "MeanConditionalPointwiseMutualInformation": 0.07241260260343552, "RenyiNeg_uncertainty": -5.886058807373047, "FisherRao_uncertainty": -0.9578614323755256, "AttentionScore (layer=None)": 774.32861328125, "RAUQ": 1.8358267972879214, "RAUQ (entropy)": -1.3550645020813756, "CSL": 0.038064297288656235, "BoostedProbSequence": -0.9986754059791565}},
    {"index": 492, "uncertainty": {"MaximumSequenceProbability": 0.8824855089187622, "Perplexity": 0.22062137722969055, "MeanTokenEntropy": 0.45209047198295593, "MeanPointwiseMutualInformation": -25.12312889099121, "SelfCertainty": -20.590140493600842, "MeanConditionalPointwiseMutualInformation": -28.233970642089844, "RenyiNeg_uncertainty": -3.862333297729492, "FisherRao_uncertainty": -0.8791767875281765, "AttentionScore (layer=None)": 811.951171875, "RAUQ": 2.0912427999701295, "RAUQ (entropy)": -1.3019069652114994, "CSL": 0.027158942073583603, "BoostedProbSequence": -0.9757023453712463}},
    {"index": 493, "uncertainty": {"MaximumSequenceProbability": 0.7296977043151855, "Perplexity": 0.10424252599477768, "MeanTokenEntropy": 0.18117792904376984, "MeanPointwiseMutualInformation": -25.7707576751709, "SelfCertainty": -25.174837740152356, "MeanConditionalPointwiseMutualInformation": -52.53113555908203, "RenyiNeg_uncertainty": -5.044816017150879, "FisherRao_uncertainty": -0.9038250705351516, "AttentionScore (layer=None)": 805.4076538085938, "RAUQ": 2.2181518639468343, "RAUQ (entropy)": -1.3109221943094211, "CSL": 0.03804969787597656, "BoostedProbSequence": -0.9930761456489563}},
    {"index": 494, "uncertainty": {"MaximumSequenceProbability": 1.366672396659851, "Perplexity": 0.27333447337150574, "MeanTokenEntropy": 0.24285142123699188, "MeanPointwiseMutualInformation": -28.65166664123535, "SelfCertainty": -33.269965608804696, "MeanConditionalPointwiseMutualInformation": 0.27333447337150574, "RenyiNeg_uncertainty": -7.885962009429932, "FisherRao_uncertainty": -0.9710755978385688, "AttentionScore (layer=None)": 838.6521606445312, "RAUQ": 2.384454831522254, "RAUQ (entropy)": -1.3218111490707813, "CSL": 0.19007538259029388, "BoostedProbSequence": -0.9983522295951843}},
    {"index": 495, "uncertainty": {"MaximumSequenceProbability": 0.20479623973369598, "Perplexity": 0.051199059933423996, "MeanTokenEntropy": 0.12408643960952759, "MeanPointwiseMutualInformation": -26.105051040649414, "SelfCertainty": -31.955641420572277, "MeanConditionalPointwiseMutualInformation": 0.051199059933423996, "RenyiNeg_uncertainty": -8.165884971618652, "FisherRao_uncertainty": -0.9818926813168767, "AttentionScore (layer=None)": 742.9392700195312, "RAUQ": 1.9382077208339155, "RAUQ (entropy)": -1.3467187848460225, "CSL": 0.014214093796908855, "BoostedProbSequence": -0.9991557002067566}},
    {"index": 496, "uncertainty": {"MaximumSequenceProbability": 4.7206303861457855e-05, "Perplexity": 1.1801575965364464e-05, "MeanTokenEntropy": 0.00014629348879680037, "MeanPointwiseMutualInformation": -28.124988555908203, "SelfCertainty": -31.502912195413586, "MeanConditionalPointwiseMutualInformation": 1.1801575965364464e-05, "RenyiNeg_uncertainty": -7.96926736831665, "FisherRao_uncertainty": -0.9814213166963557, "AttentionScore (layer=None)": 782.087646484375, "RAUQ": 1.9273477164089237, "RAUQ (entropy)": -1.3546377777918455, "CSL": 3.6821429603151046e-06, "BoostedProbSequence": -0.9999881982803345}},
    {"index": 497, "uncertainty": {"MaximumSequenceProbability": 0.07149742543697357, "Perplexity": 0.010213918052613735, "MeanTokenEntropy": 0.0498165562748909, "MeanPointwiseMutualInformation": -27.704071044921875, "SelfCertainty": -28.51127932514817, "MeanConditionalPointwiseMutualInformation": -33.40907287597656, "RenyiNeg_uncertainty": -6.143648624420166, "FisherRao_uncertainty": -0.9556876253302656, "AttentionScore (layer=None)": 818.8456420898438, "RAUQ": 2.177946716031514, "RAUQ (entropy)": -1.3232068375358468, "CSL": 0.004928223323076963, "BoostedProbSequence": -0.997962474822998}},
    {"index": 498, "uncertainty": {"MaximumSequenceProbability": 0.12807662785053253, "Perplexity": 0.03201915696263313, "MeanTokenEntropy": 0.09386905282735825, "MeanPointwiseMutualInformation": -23.186731338500977, "SelfCertainty": -27.064830454080578, "MeanConditionalPointwiseMutualInformation": -18.525325775146484, "RenyiNeg_uncertainty": -6.313094615936279, "FisherRao_uncertainty": -0.9621559674313876, "AttentionScore (layer=None)": 748.1968383789062, "RAUQ": 1.9433942154090038, "RAUQ (entropy)": -1.3388246751470616, "CSL": 0.006889320909976959, "BoostedProbSequence": -0.9997129440307617}},
    {"index": 499, "uncertainty": {"MaximumSequenceProbability": 0.6944460868835449, "Perplexity": 0.17361152172088623, "MeanTokenEntropy": 0.17598919570446014, "MeanPointwiseMutualInformation": -24.32638931274414, "SelfCertainty": -29.379570635049816, "MeanConditionalPointwiseMutualInformation": 0.17361152172088623, "RenyiNeg_uncertainty": -7.006112098693848, "FisherRao_uncertainty": -0.9665529750329798, "AttentionScore (layer=None)": 760.2066040039062, "RAUQ": 2.1580354834686, "RAUQ (entropy)": -1.3359103030066786, "CSL": 0.0879121646285057, "BoostedProbSequence": -0.9996755123138428}}
   ]
  },
  "Qwen3-14B_no_thinking": {
   "model": "Qwen/Qwen3-14B",
   "setting": "no_thinking",
   "lm_polygraph_revision": "32cdf4a7ef6fdf048accc471329fe68330e20f6f",
   "dataset": "LM-Polygraph/triviaqa, simple_instruct, test split",
   "items": 500,
   "estimators": ["MaximumSequenceProbability", "Perplexity", "MeanTokenEntropy", "MeanPointwiseMutualInformation", "SelfCertainty", "MeanConditionalPointwiseMutualInformation", "RenyiNeg_uncertainty", "FisherRao_uncertainty", "AttentionScore (layer=None)", "RAUQ", "RAUQ (entropy)", "CSL", "BoostedProbSequence"],
   "direct_generation_check": [{"index": 0, "same_answer": true, "max_abs_log_likelihood_difference": 0.0, "max_abs_generation_attention_difference": 0.0, "max_abs_rauq_difference": 0.0}, {"index": 1, "same_answer": true, "max_abs_log_likelihood_difference": 0.0, "max_abs_generation_attention_difference": 0.0, "max_abs_rauq_difference": 0.0}, {"index": 2, "same_answer": true, "max_abs_log_likelihood_difference": 0.0, "max_abs_generation_attention_difference": 0.0, "max_abs_rauq_difference": 0.0}, {"index": 3, "same_answer": true, "max_abs_log_likelihood_difference": 0.0, "max_abs_generation_attention_difference": 0.0, "max_abs_rauq_difference": 0.0}, {"index": 4, "same_answer": true, "max_abs_log_likelihood_difference": 0.0, "max_abs_generation_attention_difference": 0.0, "max_abs_rauq_difference": 0.0}],
   "rows": [
    {"index": 0, "uncertainty": {"MaximumSequenceProbability": 0.00013314810348674655, "Perplexity": 4.438270116224885e-05, "MeanTokenEntropy": 0.00047381434706039727, "MeanPointwiseMutualInformation": -24.999954223632812, "SelfCertainty": -29.351661674071625, "MeanConditionalPointwiseMutualInformation": 4.438270116224885e-05, "RenyiNeg_uncertainty": -7.361018657684326, "FisherRao_uncertainty": -0.9706821138462939, "AttentionScore (layer=None)": 811.5252685546875, "RAUQ": 1.6473881536925794, "RAUQ (entropy)": -1.375846189189856, "CSL": 1.1409668331907596e-05, "BoostedProbSequence": -0.9999556541442871}},
    {"index": 1, "uncertainty": {"MaximumSequenceProbability": 0.828768789768219, "Perplexity": 0.4143843948841095, "MeanTokenEntropy": 0.7499029040336609, "MeanPointwiseMutualInformation": -15.710615158081055, "SelfCertainty": -16.422385843484875, "MeanConditionalPointwiseMutualInformation": -57.61949157714844, "RenyiNeg_uncertainty": -2.813988208770752, "FisherRao_uncertainty": -0.7353647140887085, "AttentionScore (layer=None)": 845.44482421875, "RAUQ": 1.5697334228718494, "RAUQ (entropy)": -1.3403817254088048, "CSL": 0.7525283694267273, "BoostedProbSequence": -0.9808943271636963}},
    {"index": 2, "uncertainty": {"MaximumSequenceProbability": 0.022952651605010033, "Perplexity": 0.0076508838683366776, "MeanTokenEntropy": 0.04189157858490944, "MeanPointwiseMutualInformation": -24.99234962463379, "SelfCertainty": -23.736719123412445, "MeanConditionalPointwiseMutualInformation": 0.0076508838683366776, "RenyiNeg_uncertainty": -5.018630027770996, "FisherRao_uncertainty": -0.9246613006488857, "AttentionScore (layer=None)": 816.9365844726562, "RAUQ": 1.9138024205508324, "RAUQ (entropy)": -1.370196830841964, "CSL": 0.004040283616632223, "BoostedProbSequence": -0.9984011054039001}},
    {"index": 3, "uncertainty": {"MaximumSequenceProbability": 0.0986962616443634, "Perplexity": 0.01973925158381462, "MeanTokenEntropy": 0.0704369843006134, "MeanPointwiseMutualInformation": -26.130260467529297, "SelfCertainty": -25.3476152975254, "MeanConditionalPointwiseMutualInformation": 0.01973925158381462, "RenyiNeg_uncertainty": -5.812337398529053, "FisherRao_uncertainty": -0.9309110207482396, "AttentionScore (layer=None)": 860.1988525390625, "RAUQ": 1.907770729789327, "RAUQ (entropy)": -1.3504576340328631, "CSL": 0.006312328856438398, "BoostedProbSequence": -0.999625563621521}},
    {"index": 4, "uncertainty": {"MaximumSequenceProbability": 0.00016795190458651632, "Perplexity": 5.598396819550544e-05, "MeanTokenEntropy": 0.0005829658475704491, "MeanPointwiseMutualInformation": -22.74994468688965, "SelfCertainty": -29.900018048176445, "MeanConditionalPointwiseMutualInformation": 5.598396819550544e-05, "RenyiNeg_uncertainty": -7.295135498046875, "FisherRao_uncertainty": -0.9692676154447697, "AttentionScore (layer=None)": 820.9853515625, "RAUQ": 1.6412582289866013, "RAUQ (entropy)": -1.3758069183335535, "CSL": 1.736828198772855e-05, "BoostedProbSequence": -0.9999440312385559}},
    {"index": 5, "uncertainty": {"MaximumSequenceProbability": 0.8883490562438965, "Perplexity": 0.14805817604064941, "MeanTokenEntropy": 0.2985418736934662, "MeanPointwiseMutualInformation": -24.70610809326172, "SelfCertainty": -20.506963086018242, "MeanConditionalPointwiseMutualInformation": -17.32208824157715, "RenyiNeg_uncertainty": -3.932166814804077, "FisherRao_uncertainty": -0.8220188509676429, "AttentionScore (layer=None)": 840.5206909179688, "RAUQ": 2.2638237751771824, "RAUQ (entropy)": -1.3040582072010007, "CSL": 0.02572912536561489, "BoostedProbSequence": -0.9938928484916687}},
    {"index": 6, "uncertainty": {"MaximumSequenceProbability": 0.03046744130551815, "Perplexity": 0.007616860326379538, "MeanTokenEntropy": 0.03466736525297165, "MeanPointwiseMutualInformation": -24.898632049560547, "SelfCertainty": -34.55398908445167, "MeanConditionalPointwiseMutualInformation": -33.28313064575195, "RenyiNeg_uncertainty": -8.505855560302734, "FisherRao_uncertainty": -0.9788055581323398, "AttentionScore (layer=None)": 888.3449096679688, "RAUQ": 1.853596802977814, "RAUQ (entropy)": -1.3500852959985452, "CSL": 0.0013720717979595065, "BoostedProbSequence": -0.9998208284378052}},
    {"index": 7, "uncertainty": {"MaximumSequenceProbability": 0.4511226415634155, "Perplexity": 0.15037421882152557, "MeanTokenEntropy": 0.3903747498989105, "MeanPointwiseMutualInformation": -26.599624633789062, "SelfCertainty": -19.78723906664975, "MeanConditionalPointwiseMutualInformation": -96.12288665771484, "RenyiNeg_uncertainty": -3.5713720321655273, "FisherRao_uncertainty": -0.8556106174248631, "AttentionScore (layer=None)": 896.2483520507812, "RAUQ": 1.8671997098878879, "RAUQ (entropy)": -1.3394827655326669, "CSL": 0.0709264799952507, "BoostedProbSequence": -0.9974493980407715}},
    {"index": 8, "uncertainty": {"MaximumSequenceProbability": 0.02669500559568405, "Perplexity": 0.008898335509002209, "MeanTokenEntropy": 0.041540417820215225, "MeanPointwiseMutualInformation": -25.74110221862793, "SelfCertainty": -23.755799603352227, "MeanConditionalPointwiseMutualInformation": 0.008898335509002209, "RenyiNeg_uncertainty": -5.103421688079834, "FisherRao_uncertainty": -0.9348898310450832, "AttentionScore (layer=None)": 916.4364013671875, "RAUQ": 1.6673217852057793, "RAUQ (entropy)": -1.372773397770016, "CSL": 0.0013801520690321922, "BoostedProbSequence": -0.9998683929443359}},
    {"index": 9, "uncertainty": {"MaximumSequenceProbability": 0.0003307769657112658, "Perplexity": 0.00011025898857042193, "MeanTokenEntropy": 0.0011652113171294332, "MeanPointwiseMutualInformation": -24.91655731201172, "SelfCertainty": -24.798548372476574, "MeanConditionalPointwiseMutualInformation": 0.00011025898857042193, "RenyiNeg_uncertainty": -5.4463791847229, "FisherRao_uncertainty": -0.951985869017495, "AttentionScore (layer=None)": 873.4090576171875, "RAUQ": 1.695500144967017, "RAUQ (entropy)": -1.3689872858017504, "CSL": 2.2717420506523922e-05, "BoostedProbSequence": -0.9998897910118103}},
    {"index": 10, "uncertainty": {"MaximumSequenceProbability": 0.0073210676200687885, "Perplexity": 0.0018302669050171971, "MeanTokenEntropy": 0.011385281570255756, "MeanPointwiseMutualInformation": -27.3106689453125, "SelfCertainty": -28.240005167215344, "MeanConditionalPointwiseMutualInformation": 0.0018302669050171971, "RenyiNeg_uncertainty": -6.954670429229736, "FisherRao_uncertainty": -0.9723418976853967, "AttentionScore (layer=None)": 809.9959106445312, "RAUQ": 1.8487824476900607, "RAUQ (entropy)": -1.3520387316801346, "CSL": 0.00018504567560739815, "BoostedProbSequence": -0.9998486638069153}},
    {"index": 11, "uncertainty": {"MaximumSequenceProbability": 0.07923369854688644, "Perplexity": 0.026411233469843864, "MeanTokenEntropy": 0.09066927433013916, "MeanPointwiseMutualInformation": -24.6402530670166, "SelfCertainty": -26.566593162108735, "MeanConditionalPointwiseMutualInformation": 0.026411233469843864, "RenyiNeg_uncertainty": -6.341707229614258, "FisherRao_uncertainty": -0.9639827080598403, "AttentionScore (layer=None)": 809.283447265625, "RAUQ": 1.697384430688933, "RAUQ (entropy)": -1.3664845959700074, "CSL": 0.0063544148579239845, "BoostedProbSequence": -0.9998853802680969}},
    {"index": 12, "uncertainty": {"MaximumSequenceProbability": 0.0006433809176087379, "Perplexity": 0.00021446030586957932, "MeanTokenEntropy": 0.0022166434209793806, "MeanPointwiseMutualInformation": -27.416452407836914, "SelfCertainty": -23.911146791666027, "MeanConditionalPointwiseMutualInformation": 0.00021446030586957932, "RenyiNeg_uncertainty": -5.041938304901123, "FisherRao_uncertainty": -0.9368001563471685, "AttentionScore (layer=None)": 792.6339111328125, "RAUQ": 1.7096232582662525, "RAUQ (entropy)": -1.3682860924909992, "CSL": 5.133183367433958e-05, "BoostedProbSequence": -0.9997856020927429}},
    {"index": 13, "uncertainty": {"MaximumSequenceProbability": 0.010330394841730595, "Perplexity": 0.003443464869633317, "MeanTokenEntropy": 0.02023920603096485, "MeanPointwiseMutualInformation": -26.246557235717773, "SelfCertainty": -24.88662591764259, "MeanConditionalPointwiseMutualInformation": 0.003443464869633317, "RenyiNeg_uncertainty": -5.559327602386475, "FisherRao_uncertainty": -0.9444920064019681, "AttentionScore (layer=None)": 824.4849853515625, "RAUQ": 1.643674088632574, "RAUQ (entropy)": -1.3744449720315663, "CSL": 0.0007030469132587314, "BoostedProbSequence": -0.9998085498809814}},
    {"index": 14, "uncertainty": {"MaximumSequenceProbability": 3.207120180130005, "Perplexity": 0.45816001296043396, "MeanTokenEntropy": 1.1007311344146729, "MeanPointwiseMutualInformation": -28.07755470275879, "SelfCertainty": -14.626149941516056, "MeanConditionalPointwiseMutualInformation": -93.8870620727539, "RenyiNeg_uncertainty": -2.163038969039917, "FisherRao_uncertainty": -0.7283975180233301, "AttentionScore (layer=None)": 880.10009765625, "RAUQ": 2.5537161871273257, "RAUQ (entropy)": -1.2393286916092419, "CSL": 0.2939574718475342, "BoostedProbSequence": -0.9215997457504272}},
    {"index": 15, "uncertainty": {"MaximumSequenceProbability": 5.295526027679443, "Perplexity": 0.3530350625514984, "MeanTokenEntropy": 0.7345772981643677, "MeanPointwiseMutualInformation": -23.424049377441406, "SelfCertainty": -17.996099209675467, "MeanConditionalPointwiseMutualInformation": -53.69944763183594, "RenyiNeg_uncertainty": -3.130615234375, "FisherRao_uncertainty": -0.8108871896064452, "AttentionScore (layer=None)": 911.8096923828125, "RAUQ": 2.557412010907987, "RAUQ (entropy)": -1.2550714744155056, "CSL": 0.1934746354818344, "BoostedProbSequence": -0.954804003238678}},
    {"index": 16, "uncertainty": {"MaximumSequenceProbability": 0.0016076002502813935, "Perplexity": 0.0004019000625703484, "MeanTokenEntropy": 0.0035373985301703215, "MeanPointwiseMutualInformation": -23.49959945678711, "SelfCertainty": -25.80314031431007, "MeanConditionalPointwiseMutualInformation": 0.0004019000625703484, "RenyiNeg_uncertainty": -5.993110656738281, "FisherRao_uncertainty": -0.948319862790881, "AttentionScore (layer=None)": 841.0933837890625, "RAUQ": 1.859394968219362, "RAUQ (entropy)": -1.3509378212652257, "CSL": 0.00010439186007715762, "BoostedProbSequence": -0.9995983839035034}},
    {"index": 17, "uncertainty": {"MaximumSequenceProbability": 0.17767713963985443, "Perplexity": 0.04441928490996361, "MeanTokenEntropy": 0.14138059318065643, "MeanPointwiseMutualInformation": -26.455581665039062, "SelfCertainty": -26.90390458890724, "MeanConditionalPointwiseMutualInformation": 0.04441928490996361, "RenyiNeg_uncertainty": -6.42783784866333, "FisherRao_uncertainty": -0.9605558543650481, "AttentionScore (layer=None)": 828.6724853515625, "RAUQ": 2.064308403872285, "RAUQ (entropy)": -1.324111382324972, "CSL": 0.006800082977861166, "BoostedProbSequence": -0.9994627237319946}},
    {"index": 18, "uncertainty": {"MaximumSequenceProbability": 3.565208911895752, "Perplexity": 0.509315550327301, "MeanTokenEntropy": 0.9117417335510254, "MeanPointwiseMutualInformation": -27.276397705078125, "SelfCertainty": -16.669214603904447, "MeanConditionalPointwiseMutualInformation": -61.57343292236328, "RenyiNeg_uncertainty": -2.7076003551483154, "FisherRao_uncertainty": -0.797352912819787, "AttentionScore (layer=None)": 832.6384887695312, "RAUQ": 2.4893093976555285, "RAUQ (entropy)": -1.2549584535342393, "CSL": 0.15172111988067627, "BoostedProbSequence": -0.9680666327476501}},
    {"index": 19, "uncertainty": {"MaximumSequenceProbability": 0.5451984405517578, "Perplexity": 0.07788549363613129, "MeanTokenEntropy": 0.14832532405853271, "MeanPointwiseMutualInformation": -26.55604362487793, "SelfCertainty": -28.279974611490246, "MeanConditionalPointwiseMutualInformation": 0.07788549363613129, "RenyiNeg_uncertainty": -6.8800435066223145, "FisherRao_uncertainty": -0.961668219637377, "AttentionScore (layer=None)": 837.630859375, "RAUQ": 2.3206748900601646, "RAUQ (entropy)": -1.3070975626872317, "CSL": 0.019092751666903496, "BoostedProbSequence": -0.9987386465072632}},
    {"index": 20, "uncertainty": {"MaximumSequenceProbability": 1.4339123964309692, "Perplexity": 0.1024223119020462, "MeanTokenEntropy": 0.35390305519104004, "MeanPointwiseMutualInformation": -22.29713249206543, "SelfCertainty": -20.370209367959976, "MeanConditionalPointwiseMutualInformation": -49.32759475708008, "RenyiNeg_uncertainty": -3.973604917526245, "FisherRao_uncertainty": -0.8373060610759915, "AttentionScore (layer=None)": 902.74169921875, "RAUQ": 2.4118934338573657, "RAUQ (entropy)": -1.2768657262446896, "CSL": 0.04096098616719246, "BoostedProbSequence": -0.988621711730957}},
    {"index": 21, "uncertainty": {"MaximumSequenceProbability": 0.1272847056388855, "Perplexity": 0.042428236454725266, "MeanTokenEntropy": 0.12294065952301025, "MeanPointwiseMutualInformation": -25.374237060546875, "SelfCertainty": -28.533761334309258, "MeanConditionalPointwiseMutualInformation": 0.042428236454725266, "RenyiNeg_uncertainty": -6.921112537384033, "FisherRao_uncertainty": -0.9638117001985328, "AttentionScore (layer=None)": 881.3978271484375, "RAUQ": 1.6997423616312752, "RAUQ (entropy)": -1.3665498336736142, "CSL": 0.008245949633419514, "BoostedProbSequence": -0.9998810887336731}},
    {"index": 22, "uncertainty": {"MaximumSequenceProbability": 1.2783453464508057, "Perplexity": 0.3195863366127014, "MeanTokenEntropy": 0.8849563598632812, "MeanPointwiseMutualInformation": -24.9304141998291, "SelfCertainty": -15.926367433755871, "MeanConditionalPointwiseMutualInformation": -28.24747657775879, "RenyiNeg_uncertainty": -2.411684036254883, "FisherRao_uncertainty": -0.7801813797266272, "AttentionScore (layer=None)": 864.5682373046875, "RAUQ": 2.1850875178340083, "RAUQ (entropy)": -1.2849727756428697, "CSL": 0.06664322316646576, "BoostedProbSequence": -0.9489740133285522}},
    {"index": 23, "uncertainty": {"MaximumSequenceProbability": 0.07064367085695267, "Perplexity": 0.023547889664769173, "MeanTokenEntropy": 0.14393486082553864, "MeanPointwiseMutualInformation": -26.643117904663086, "SelfCertainty": -23.662261954833344, "MeanConditionalPointwiseMutualInformation": -50.66237258911133, "RenyiNeg_uncertainty": -5.128408908843994, "FisherRao_uncertainty": -0.8011292411322443, "AttentionScore (layer=None)": 794.5057983398438, "RAUQ": 1.712379918246731, "RAUQ (entropy)": -1.3572192873677484, "CSL": 0.002795020816847682, "BoostedProbSequence": -0.9916617274284363}},
    {"index": 24, "uncertainty": {"MaximumSequenceProbability": 0.03804534673690796, "Perplexity": 0.007609069347381592, "MeanTokenEntropy": 0.03188210353255272, "MeanPointwiseMutualInformation": -24.092391967773438, "SelfCertainty": -38.20605569669532, "MeanConditionalPointwiseMutualInformation": 0.007609069347381592, "RenyiNeg_uncertainty": -9.726289749145508, "FisherRao_uncertainty": -0.9843596934747072, "AttentionScore (layer=None)": 939.7340698242188, "RAUQ": 1.9494779574831618, "RAUQ (entropy)": -1.3478028889011884, "CSL": 0.0011683544144034386, "BoostedProbSequence": -0.9999992251396179}},
    {"index": 25, "uncertainty": {"MaximumSequenceProbability": 0.11331969499588013, "Perplexity": 0.028329923748970032, "MeanTokenEntropy": 0.08616263419389725, "MeanPointwiseMutualInformation": -24.565420150756836, "SelfCertainty": -27.335156114786145, "MeanConditionalPointwiseMutualInformation": -25.38960838317871, "RenyiNeg_uncertainty": -6.554293632507324, "FisherRao_uncertainty": -0.9536276300253173, "AttentionScore (layer=None)": 947.3961181640625, "RAUQ": 1.8404326889653149, "RAUQ (entropy)": -1.3481673883577252, "CSL": 0.0019212582847103477, "BoostedProbSequence": -0.9998756647109985}},
    {"index": 26, "uncertainty": {"MaximumSequenceProbability": 1.1515662670135498, "Perplexity": 0.1919277161359787, "MeanTokenEntropy": 0.5689297318458557, "MeanPointwiseMutualInformation": -27.558073043823242, "SelfCertainty": -19.655799539773938, "MeanConditionalPointwiseMutualInformation": -39.32209396362305, "RenyiNeg_uncertainty": -3.839644432067871, "FisherRao_uncertainty": -0.8432472444544924, "AttentionScore (layer=None)": 862.5, "RAUQ": 2.108224395307982, "RAUQ (entropy)": -1.295544908290342, "CSL": 0.044240061193704605, "BoostedProbSequence": -0.9463202357292175}},
    {"index": 27, "uncertainty": {"MaximumSequenceProbability": 0.02624204382300377, "Perplexity": 0.006560510955750942, "MeanTokenEntropy": 0.05088859796524048, "MeanPointwiseMutualInformation": -27.993440628051758, "SelfCertainty": -21.96217981168556, "MeanConditionalPointwiseMutualInformation": 0.006560510955750942, "RenyiNeg_uncertainty": -4.442528247833252, "FisherRao_uncertainty": -0.8616729084582957, "AttentionScore (layer=None)": 824.1672973632812, "RAUQ": 1.9198399433947886, "RAUQ (entropy)": -1.3397295266656988, "CSL": 0.002051637042313814, "BoostedProbSequence": -0.9935100078582764}},
    {"index": 28, "uncertainty": {"MaximumSequenceProbability": 0.00014745387306902558, "Perplexity": 3.6863468267256394e-05, "MeanTokenEntropy": 0.0003981763729825616, "MeanPointwiseMutualInformation": -24.281213760375977, "SelfCertainty": -31.607871683328625, "MeanConditionalPointwiseMutualInformation": 3.6863468267256394e-05, "RenyiNeg_uncertainty": -8.075277328491211, "FisherRao_uncertainty": -0.9790073846559139, "AttentionScore (layer=None)": 852.1373901367188, "RAUQ": 2.0477756548487127, "RAUQ (entropy)": -1.3479792139794085, "CSL": 1.2827948012272827e-05, "BoostedProbSequence": -0.9999631643295288}},
    {"index": 29, "uncertainty": {"MaximumSequenceProbability": 0.47873881459236145, "Perplexity": 0.11968470364809036, "MeanTokenEntropy": 0.17519426345825195, "MeanPointwiseMutualInformation": -26.00531578063965, "SelfCertainty": -24.775482805459973, "MeanConditionalPointwiseMutualInformation": 0.11968470364809036, "RenyiNeg_uncertainty": -5.631465911865234, "FisherRao_uncertainty": -0.9361806359000382, "AttentionScore (layer=None)": 891.7635498046875, "RAUQ": 2.05351319271101, "RAUQ (entropy)": -1.336124695968322, "CSL": 0.03153403103351593, "BoostedProbSequence": -0.9988359212875366}},
    {"index": 30, "uncertainty": {"MaximumSequenceProbability": 0.046130504459142685, "Perplexity": 0.009226100519299507, "MeanTokenEntropy": 0.047533899545669556, "MeanPointwiseMutualInformation": -29.590774536132812, "SelfCertainty": -25.129253633707044, "MeanConditionalPointwiseMutualInformation": 0.009226100519299507, "RenyiNeg_uncertainty": -5.63254451751709, "FisherRao_uncertainty": -0.9378588689630247, "AttentionScore (layer=None)": 822.03173828125, "RAUQ": 1.8688066042901441, "RAUQ (entropy)": -1.357061767246793, "CSL": 0.0030097286216914654, "BoostedProbSequence": -0.9987953901290894}},
    {"index": 31, "uncertainty": {"MaximumSequenceProbability": 0.9221982955932617, "Perplexity": 0.15369971096515656, "MeanTokenEntropy": 0.35094618797302246, "MeanPointwiseMutualInformation": -25.17963218688965, "SelfCertainty": -17.207979829996106, "MeanConditionalPointwiseMutualInformation": -39.135379791259766, "RenyiNeg_uncertainty": -2.6990232467651367, "FisherRao_uncertainty": -0.7895468158981558, "AttentionScore (layer=None)": 915.4376220703125, "RAUQ": 2.1664621744935184, "RAUQ (entropy)": -1.30120621987724, "CSL": 0.09210679680109024, "BoostedProbSequence": -0.9872315526008606}},
    {"index": 32, "uncertainty": {"MaximumSequenceProbability": 3.68350520147942e-05, "Perplexity": 1.2278350368433166e-05, "MeanTokenEntropy": 0.00015568504750262946, "MeanPointwiseMutualInformation": -26.499990463256836, "SelfCertainty": -28.932046246418633, "MeanConditionalPointwiseMutualInformation": 1.2278350368433166e-05, "RenyiNeg_uncertainty": -7.210048675537109, "FisherRao_uncertainty": -0.969657940556994, "AttentionScore (layer=None)": 813.10888671875, "RAUQ": 1.6880727185786806, "RAUQ (entropy)": -1.3699974237378778, "CSL": 4.466659447643906e-06, "BoostedProbSequence": -0.999987781047821}},
    {"index": 33, "uncertainty": {"MaximumSequenceProbability": 0.15478479862213135, "Perplexity": 0.03095695935189724, "MeanTokenEntropy": 0.13199178874492645, "MeanPointwiseMutualInformation": -30.069042205810547, "SelfCertainty": -18.471185930459974, "MeanConditionalPointwiseMutualInformation": -54.31394577026367, "RenyiNeg_uncertainty": -2.8826704025268555, "FisherRao_uncertainty": -0.8329829562287474, "AttentionScore (layer=None)": 848.1126708984375, "RAUQ": 1.9539383361774587, "RAUQ (entropy)": -1.335004270940332, "CSL": 0.0074721090495586395, "BoostedProbSequence": -0.9932464361190796}},
    {"index": 34, "uncertainty": {"MaximumSequenceProbability": 3.2236368656158447, "Perplexity": 0.46051955223083496, "MeanTokenEntropy": 0.5223867297172546, "MeanPointwiseMutualInformation": -24.441265106201172, "SelfCertainty": -24.53028142214175, "MeanConditionalPointwiseMutualInformation": -47.74037551879883, "RenyiNeg_uncertainty": -5.017185688018799, "FisherRao_uncertainty": -0.9043332877586051, "AttentionScore (layer=None)": 846.9230346679688, "RAUQ": 2.6315176582681583, "RAUQ (entropy)": -1.2710216324702115, "CSL": 0.09954788535833359, "BoostedProbSequence": -0.9913970232009888}},
    {"index": 35, "uncertainty": {"MaximumSequenceProbability": 0.6619024872779846, "Perplexity": 0.16547562181949615, "MeanTokenEntropy": 0.2544320523738861, "MeanPointwiseMutualInformation": -25.678274154663086, "SelfCertainty": -20.299043806283947, "MeanConditionalPointwiseMutualInformation": -26.03974151611328, "RenyiNeg_uncertainty": -3.7683217525482178, "FisherRao_uncertainty": -0.8703246951909702, "AttentionScore (layer=None)": 864.6345825195312, "RAUQ": 2.1325657492046273, "RAUQ (entropy)": -1.3259366819509966, "CSL": 0.045128244906663895, "BoostedProbSequence": -0.998234748840332}},
    {"index": 36, "uncertainty": {"MaximumSequenceProbability": 2.255281686782837, "Perplexity": 0.4510563313961029, "MeanTokenEntropy": 0.5703800320625305, "MeanPointwiseMutualInformation": -27.72394371032715, "SelfCertainty": -25.08388696500587, "MeanConditionalPointwiseMutualInformation": -23.122394561767578, "RenyiNeg_uncertainty": -5.843756198883057, "FisherRao_uncertainty": -0.9382620511248099, "AttentionScore (layer=None)": 827.3327026367188, "RAUQ": 2.5994404853644215, "RAUQ (entropy)": -1.2868058722326206, "CSL": 0.18525844812393188, "BoostedProbSequence": -0.977506160736084}},
    {"index": 37, "uncertainty": {"MaximumSequenceProbability": 0.00559749361127615, "Perplexity": 0.0013993734028190374, "MeanTokenEntropy": 0.009072737768292427, "MeanPointwiseMutualInformation": -25.123600006103516, "SelfCertainty": -28.81310239621925, "MeanConditionalPointwiseMutualInformation": 0.0013993734028190374, "RenyiNeg_uncertainty": -6.869457244873047, "FisherRao_uncertainty": -0.9619336446269596, "AttentionScore (layer=None)": 865.1868286132812, "RAUQ": 1.8319416321062725, "RAUQ (entropy)": -1.3562736068789096, "CSL": 0.00012311698810663074, "BoostedProbSequence": -0.9999091029167175}},
    {"index": 38, "uncertainty": {"MaximumSequenceProbability": 0.14396265149116516, "Perplexity": 0.047987550497055054, "MeanTokenEntropy": 0.1995401531457901, "MeanPointwiseMutualInformation": -24.952011108398438, "SelfCertainty": -16.81186548063087, "MeanConditionalPointwiseMutualInformation": -89.927001953125, "RenyiNeg_uncertainty": -2.2802743911743164, "FisherRao_uncertainty": -0.7890115489091395, "AttentionScore (layer=None)": 832.7306518554688, "RAUQ": 1.7624637187615062, "RAUQ (entropy)": -1.3549312163388199, "CSL": 0.04823346063494682, "BoostedProbSequence": -0.9945290684700012}},
    {"index": 39, "uncertainty": {"MaximumSequenceProbability": 1.0699831247329712, "Perplexity": 0.2674957811832428, "MeanTokenEntropy": 0.7233339548110962, "MeanPointwiseMutualInformation": -26.576255798339844, "SelfCertainty": -19.959363134592053, "MeanConditionalPointwiseMutualInformation": -58.55366516113281, "RenyiNeg_uncertainty": -3.9551000595092773, "FisherRao_uncertainty": -0.8652048505805218, "AttentionScore (layer=None)": 832.02880859375, "RAUQ": 2.063321890777456, "RAUQ (entropy)": -1.2934748934918594, "CSL": 0.06026275455951691, "BoostedProbSequence": -0.9671845436096191}},
    {"index": 40, "uncertainty": {"MaximumSequenceProbability": 0.0013000465696677566, "Perplexity": 0.00032501164241693914, "MeanTokenEntropy": 0.0029950342141091824, "MeanPointwiseMutualInformation": -24.155925750732422, "SelfCertainty": -24.33718458005714, "MeanConditionalPointwiseMutualInformation": 0.00032501164241693914, "RenyiNeg_uncertainty": -5.325371742248535, "FisherRao_uncertainty": -0.9284754674987847, "AttentionScore (layer=None)": 854.61962890625, "RAUQ": 1.760037795360954, "RAUQ (entropy)": -1.3634926082745396, "CSL": 0.00011671171523630619, "BoostedProbSequence": -0.9996751546859741}},
    {"index": 41, "uncertainty": {"MaximumSequenceProbability": 0.0005541699356399477, "Perplexity": 0.0001385424839099869, "MeanTokenEntropy": 0.0011810801224783063, "MeanPointwiseMutualInformation": -25.593612670898438, "SelfCertainty": -29.15907064267921, "MeanConditionalPointwiseMutualInformation": 0.0001385424839099869, "RenyiNeg_uncertainty": -7.340353012084961, "FisherRao_uncertainty": -0.9723317188604956, "AttentionScore (layer=None)": 815.4357299804688, "RAUQ": 1.8078325452544615, "RAUQ (entropy)": -1.3573453976808825, "CSL": 5.083333235234022e-05, "BoostedProbSequence": -0.999861478805542}},
    {"index": 42, "uncertainty": {"MaximumSequenceProbability": 1.98124098777771, "Perplexity": 0.28303441405296326, "MeanTokenEntropy": 0.45902031660079956, "MeanPointwiseMutualInformation": -25.761608123779297, "SelfCertainty": -22.842845727038515, "MeanConditionalPointwiseMutualInformation": -34.45374298095703, "RenyiNeg_uncertainty": -4.820961952209473, "FisherRao_uncertainty": -0.8786979075109921, "AttentionScore (layer=None)": 843.8685302734375, "RAUQ": 2.3245808369855956, "RAUQ (entropy)": -1.2866967195956738, "CSL": 0.15004435181617737, "BoostedProbSequence": -0.9857860207557678}},
    {"index": 43, "uncertainty": {"MaximumSequenceProbability": 1.9775806665420532, "Perplexity": 0.19775806367397308, "MeanTokenEntropy": 0.18433529138565063, "MeanPointwiseMutualInformation": -24.83974266052246, "SelfCertainty": -29.941559847085955, "MeanConditionalPointwiseMutualInformation": -23.8255672454834, "RenyiNeg_uncertainty": -7.25690221786499, "FisherRao_uncertainty": -0.9664667393704967, "AttentionScore (layer=None)": 898.88134765625, "RAUQ": 2.415617088700219, "RAUQ (entropy)": -1.3033219886531007, "CSL": 0.09742635488510132, "BoostedProbSequence": -0.998694121837616}},
    {"index": 44, "uncertainty": {"MaximumSequenceProbability": 0.7663347721099854, "Perplexity": 0.15326695144176483, "MeanTokenEntropy": 0.25282424688339233, "MeanPointwiseMutualInformation": -27.246734619140625, "SelfCertainty": -31.782747896402356, "MeanConditionalPointwiseMutualInformation": -52.212181091308594, "RenyiNeg_uncertainty": -7.667737007141113, "FisherRao_uncertainty": -0.9591257775611082, "AttentionScore (layer=None)": 848.8011474609375, "RAUQ": 2.1086161722621597, "RAUQ (entropy)": -1.3204168381553858, "CSL": 0.055668774992227554, "BoostedProbSequence": -0.9976096153259277}},
    {"index": 45, "uncertainty": {"MaximumSequenceProbability": 0.00012850096391048282, "Perplexity": 4.2833653424168006e-05, "MeanTokenEntropy": 0.0005140817956998944, "MeanPointwiseMutualInformation": -26.916624069213867, "SelfCertainty": -27.769227337727227, "MeanConditionalPointwiseMutualInformation": 4.2833653424168006e-05, "RenyiNeg_uncertainty": -6.63151216506958, "FisherRao_uncertainty": -0.9626529487294677, "AttentionScore (layer=None)": 861.1790771484375, "RAUQ": 1.635255960897481, "RAUQ (entropy)": -1.376979361247162, "CSL": 1.8245907995151356e-05, "BoostedProbSequence": -0.9999571442604065}},
    {"index": 46, "uncertainty": {"MaximumSequenceProbability": 0.0009371450287289917, "Perplexity": 0.00031238168594427407, "MeanTokenEntropy": 0.0025519428309053183, "MeanPointwiseMutualInformation": -23.74968719482422, "SelfCertainty": -29.076576224852875, "MeanConditionalPointwiseMutualInformation": 0.00031238168594427407, "RenyiNeg_uncertainty": -6.761087894439697, "FisherRao_uncertainty": -0.9533311619594782, "AttentionScore (layer=None)": 823.1837768554688, "RAUQ": 1.6608115387583635, "RAUQ (entropy)": -1.3733132327720958, "CSL": 3.984939758083783e-05, "BoostedProbSequence": -0.9996878504753113}},
    {"index": 47, "uncertainty": {"MaximumSequenceProbability": 1.4933844804763794, "Perplexity": 0.24889741837978363, "MeanTokenEntropy": 0.3207798898220062, "MeanPointwiseMutualInformation": -28.459436416625977, "SelfCertainty": -19.67940933693377, "MeanConditionalPointwiseMutualInformation": -50.13710403442383, "RenyiNeg_uncertainty": -3.6027238368988037, "FisherRao_uncertainty": -0.8498894884580944, "AttentionScore (layer=None)": 859.83544921875, "RAUQ": 2.3146777500723914, "RAUQ (entropy)": -1.3240857987145875, "CSL": 0.09659765660762787, "BoostedProbSequence": -0.993765652179718}},
    {"index": 48, "uncertainty": {"MaximumSequenceProbability": 9.536699508316815e-06, "Perplexity": 3.17889976031438e-06, "MeanTokenEntropy": 4.2912073695333675e-05, "MeanPointwiseMutualInformation": -22.166664123535156, "SelfCertainty": -31.551279695718762, "MeanConditionalPointwiseMutualInformation": 3.17889976031438e-06, "RenyiNeg_uncertainty": -8.043404579162598, "FisherRao_uncertainty": -0.9704617136454873, "AttentionScore (layer=None)": 846.1717529296875, "RAUQ": 1.5962522618819914, "RAUQ (entropy)": -1.3817383096996063, "CSL": 9.256106636712502e-07, "BoostedProbSequence": -0.9999968409538269}},
    {"index": 49, "uncertainty": {"MaximumSequenceProbability": 1.2037595510482788, "Perplexity": 0.17196564376354218, "MeanTokenEntropy": 0.1821867972612381, "MeanPointwiseMutualInformation": -25.79231834411621, "SelfCertainty": -27.058797374115805, "MeanConditionalPointwiseMutualInformation": -5.676409721374512, "RenyiNeg_uncertainty": -6.455238342285156, "FisherRao_uncertainty": -0.9317903031979434, "AttentionScore (layer=None)": 886.21728515625, "RAUQ": 2.365047853769679, "RAUQ (entropy)": -1.3127057029683948, "CSL": 0.1133308857679367, "BoostedProbSequence": -0.9972295165061951}},
    {"index": 50, "uncertainty": {"MaximumSequenceProbability": 0.0002239696477772668, "Perplexity": 7.465654925908893e-05, "MeanTokenEntropy": 0.0007361268508248031, "MeanPointwiseMutualInformation": -22.166593551635742, "SelfCertainty": -28.865280143309906, "MeanConditionalPointwiseMutualInformation": 7.465654925908893e-05, "RenyiNeg_uncertainty": -7.08819580078125, "FisherRao_uncertainty": -0.9680443790051626, "AttentionScore (layer=None)": 815.23779296875, "RAUQ": 1.6631773049509762, "RAUQ (entropy)": -1.3730342891207088, "CSL": 2.191343628510367e-05, "BoostedProbSequence": -0.9999253153800964}},
    {"index": 51, "uncertainty": {"MaximumSequenceProbability": 0.520022451877594, "Perplexity": 0.1733408123254776, "MeanTokenEntropy": 0.27595341205596924, "MeanPointwiseMutualInformation": -17.38916015625, "SelfCertainty": -22.925399772216156, "MeanConditionalPointwiseMutualInformation": 0.1733408123254776, "RenyiNeg_uncertainty": -4.8346476554870605, "FisherRao_uncertainty": -0.9152788824672093, "AttentionScore (layer=None)": 834.2471923828125, "RAUQ": 2.047875026594613, "RAUQ (entropy)": -1.3440219248784735, "CSL": 0.039675720036029816, "BoostedProbSequence": -0.9993866086006165}},
    {"index": 52, "uncertainty": {"MaximumSequenceProbability": 0.05782045051455498, "Perplexity": 0.014455112628638744, "MeanTokenEntropy": 0.07056844234466553, "MeanPointwiseMutualInformation": -22.954294204711914, "SelfCertainty": -26.738742502420422, "MeanConditionalPointwiseMutualInformation": 0.014455112628638744, "RenyiNeg_uncertainty": -6.255515098571777, "FisherRao_uncertainty": -0.9422011295888038, "AttentionScore (layer=None)": 842.4820556640625, "RAUQ": 1.8505240193122807, "RAUQ (entropy)": -1.348076989790902, "CSL": 0.004755084402859211, "BoostedProbSequence": -0.9963219165802002}},
    {"index": 53, "uncertainty": {"MaximumSequenceProbability": 0.0008978612022474408, "Perplexity": 0.00017957223462872207, "MeanTokenEntropy": 0.0016179110389202833, "MeanPointwiseMutualInformation": -24.89982032775879, "SelfCertainty": -31.78580346891212, "MeanConditionalPointwiseMutualInformation": 0.00017957223462872207, "RenyiNeg_uncertainty": -8.234716415405273, "FisherRao_uncertainty": -0.9651269127531859, "AttentionScore (layer=None)": 840.3818359375, "RAUQ": 2.0127698969802705, "RAUQ (entropy)": -1.3351297485146914, "CSL": 0.0007581483805552125, "BoostedProbSequence": -0.9998205304145813}},
    {"index": 54, "uncertainty": {"MaximumSequenceProbability": 0.5167626142501831, "Perplexity": 0.10335252434015274, "MeanTokenEntropy": 0.3049457371234894, "MeanPointwiseMutualInformation": -27.1966495513916, "SelfCertainty": -24.940803774087904, "MeanConditionalPointwiseMutualInformation": -52.62199020385742, "RenyiNeg_uncertainty": -5.606817722320557, "FisherRao_uncertainty": -0.9110889258946493, "AttentionScore (layer=None)": 815.3843994140625, "RAUQ": 2.071728881755314, "RAUQ (entropy)": -1.3187885305803575, "CSL": 0.022065171971917152, "BoostedProbSequence": -0.9979702234268188}},
    {"index": 55, "uncertainty": {"MaximumSequenceProbability": 0.007078954018652439, "Perplexity": 0.0023596512619405985, "MeanTokenEntropy": 0.014804437756538391, "MeanPointwiseMutualInformation": -28.914306640625, "SelfCertainty": -23.773871095865246, "MeanConditionalPointwiseMutualInformation": 0.0023596512619405985, "RenyiNeg_uncertainty": -5.072300434112549, "FisherRao_uncertainty": -0.8726544793672787, "AttentionScore (layer=None)": 827.3304443359375, "RAUQ": 1.6838354827886266, "RAUQ (entropy)": -1.369965432260738, "CSL": 0.00027226912789046764, "BoostedProbSequence": -0.9998788833618164}},
    {"index": 56, "uncertainty": {"MaximumSequenceProbability": 0.7967905402183533, "Perplexity": 0.13279841840267181, "MeanTokenEntropy": 0.24924372136592865, "MeanPointwiseMutualInformation": -28.179702758789062, "SelfCertainty": -24.930852881957367, "MeanConditionalPointwiseMutualInformation": -20.561452865600586, "RenyiNeg_uncertainty": -5.613544464111328, "FisherRao_uncertainty": -0.9456854116577583, "AttentionScore (layer=None)": 813.9942626953125, "RAUQ": 2.2570131085763356, "RAUQ (entropy)": -1.312772486850109, "CSL": 0.027923893183469772, "BoostedProbSequence": -0.9973475933074951}},
    {"index": 57, "uncertainty": {"MaximumSequenceProbability": 1.0482542514801025, "Perplexity": 0.11647269129753113, "MeanTokenEntropy": 0.22627738118171692, "MeanPointwiseMutualInformation": -26.890470504760742, "SelfCertainty": -26.492418069199665, "MeanConditionalPointwiseMutualInformation": -36.298404693603516, "RenyiNeg_uncertainty": -5.810321807861328, "FisherRao_uncertainty": -0.913717710411308, "AttentionScore (layer=None)": 941.2551879882812, "RAUQ": 2.3152510645029567, "RAUQ (entropy)": -1.3111817054812893, "CSL": 0.03839055076241493, "BoostedProbSequence": -0.9972110390663147}},
    {"index": 58, "uncertainty": {"MaximumSequenceProbability": 0.3885979652404785, "Perplexity": 0.09714949131011963, "MeanTokenEntropy": 0.1607988029718399, "MeanPointwiseMutualInformation": -24.340351104736328, "SelfCertainty": -26.67752519437599, "MeanConditionalPointwiseMutualInformation": 0.09714949131011963, "RenyiNeg_uncertainty": -6.339567184448242, "FisherRao_uncertainty": -0.9523247741002634, "AttentionScore (layer=None)": 817.432373046875, "RAUQ": 2.062713992761639, "RAUQ (entropy)": -1.3302945276447282, "CSL": 0.03549427539110184, "BoostedProbSequence": -0.9995684623718262}},
    {"index": 59, "uncertainty": {"MaximumSequenceProbability": 6.699407094856724e-05, "Perplexity": 1.674851773714181e-05, "MeanTokenEntropy": 0.0001990045711863786, "MeanPointwiseMutualInformation": -26.093732833862305, "SelfCertainty": -33.07474389859962, "MeanConditionalPointwiseMutualInformation": 1.674851773714181e-05, "RenyiNeg_uncertainty": -8.14048957824707, "FisherRao_uncertainty": -0.9763311778626427, "AttentionScore (layer=None)": 863.9983520507812, "RAUQ": 1.987093557000819, "RAUQ (entropy)": -1.3540057929922775, "CSL": 5.047396825830219e-06, "BoostedProbSequence": -0.9999831914901733}},
    {"index": 60, "uncertainty": {"MaximumSequenceProbability": 0.05028538033366203, "Perplexity": 0.016761792823672295, "MeanTokenEntropy": 0.06894072890281677, "MeanPointwiseMutualInformation": -25.399904251098633, "SelfCertainty": -25.01285170703061, "MeanConditionalPointwiseMutualInformation": 0.016761792823672295, "RenyiNeg_uncertainty": -5.621715545654297, "FisherRao_uncertainty": -0.9478346771105887, "AttentionScore (layer=None)": 831.0040893554688, "RAUQ": 1.7080519260446283, "RAUQ (entropy)": -1.3646768795008524, "CSL": 0.004910672083497047, "BoostedProbSequence": -0.9994344711303711}},
    {"index": 61, "uncertainty": {"MaximumSequenceProbability": 0.00010013261635322124, "Perplexity": 2.002652399824001e-05, "MeanTokenEntropy": 0.0002337618061574176, "MeanPointwiseMutualInformation": -26.07497787475586, "SelfCertainty": -31.18834482023048, "MeanConditionalPointwiseMutualInformation": 2.002652399824001e-05, "RenyiNeg_uncertainty": -8.034475326538086, "FisherRao_uncertainty": -0.9786478107828334, "AttentionScore (layer=None)": 827.1594848632812, "RAUQ": 2.0384607050317465, "RAUQ (entropy)": -1.3482333896328251, "CSL": 6.755551112291869e-06, "BoostedProbSequence": -0.9999799728393555}},
    {"index": 62, "uncertainty": {"MaximumSequenceProbability": 0.38389113545417786, "Perplexity": 0.05484158918261528, "MeanTokenEntropy": 0.13719061017036438, "MeanPointwiseMutualInformation": -29.391586303710938, "SelfCertainty": -29.720385225503918, "MeanConditionalPointwiseMutualInformation": -40.562442779541016, "RenyiNeg_uncertainty": -7.134424686431885, "FisherRao_uncertainty": -0.9680153463398483, "AttentionScore (layer=None)": 868.0460205078125, "RAUQ": 2.17462480960661, "RAUQ (entropy)": -1.313035992736487, "CSL": 0.00803362112492323, "BoostedProbSequence": -0.9938009977340698}},
    {"index": 63, "uncertainty": {"MaximumSequenceProbability": 2.6803348064422607, "Perplexity": 0.44672247767448425, "MeanTokenEntropy": 0.6045769453048706, "MeanPointwiseMutualInformation": -28.61577606201172, "SelfCertainty": -20.572728784769055, "MeanConditionalPointwiseMutualInformation": -35.76821517944336, "RenyiNeg_uncertainty": -4.023227691650391, "FisherRao_uncertainty": -0.8889996940440232, "AttentionScore (layer=None)": 833.2141723632812, "RAUQ": 2.4687401237349684, "RAUQ (entropy)": -1.2791154657009174, "CSL": 0.10525918751955032, "BoostedProbSequence": -0.9847678542137146}},
    {"index": 64, "uncertainty": {"MaximumSequenceProbability": 0.4947985112667084, "Perplexity": 0.09895969927310944, "MeanTokenEntropy": 0.24425287544727325, "MeanPointwiseMutualInformation": -28.10103988647461, "SelfCertainty": -24.945940263956068, "MeanConditionalPointwiseMutualInformation": 0.09895969927310944, "RenyiNeg_uncertainty": -5.729260444641113, "FisherRao_uncertainty": -0.93165603773118, "AttentionScore (layer=None)": 838.0845947265625, "RAUQ": 2.1383707707717887, "RAUQ (entropy)": -1.3167788142916952, "CSL": 0.02537473663687706, "BoostedProbSequence": -0.9967459440231323}},
    {"index": 65, "uncertainty": {"MaximumSequenceProbability": 0.0005116937682032585, "Perplexity": 0.00012792344205081463, "MeanTokenEntropy": 0.001210343441925943, "MeanPointwiseMutualInformation": -23.9686222076416, "SelfCertainty": -30.742087991922375, "MeanConditionalPointwiseMutualInformation": 0.00012792344205081463, "RenyiNeg_uncertainty": -7.867629528045654, "FisherRao_uncertainty": -0.9751576640676758, "AttentionScore (layer=None)": 826.7093505859375, "RAUQ": 1.8420279741169319, "RAUQ (entropy)": -1.355552740438553, "CSL": 2.2261399863054976e-05, "BoostedProbSequence": -0.999872088432312}},
    {"index": 66, "uncertainty": {"MaximumSequenceProbability": 6.908172607421875, "Perplexity": 1.1513620615005493, "MeanTokenEntropy": 1.5555024147033691, "MeanPointwiseMutualInformation": -26.3486385345459, "SelfCertainty": -14.578045836974459, "MeanConditionalPointwiseMutualInformation": -83.94998931884766, "RenyiNeg_uncertainty": -2.318192481994629, "FisherRao_uncertainty": -0.7295115893418477, "AttentionScore (layer=None)": 852.4049072265625, "RAUQ": 2.9707015673201305, "RAUQ (entropy)": -1.1949036901724734, "CSL": 1.0588878393173218, "BoostedProbSequence": -0.8049009442329407}},
    {"index": 67, "uncertainty": {"MaximumSequenceProbability": 4.529942543740617e-06, "Perplexity": 9.059884860107559e-07, "MeanTokenEntropy": 1.2830023479182273e-05, "MeanPointwiseMutualInformation": -24.700000762939453, "SelfCertainty": -33.59871774503517, "MeanConditionalPointwiseMutualInformation": 9.059884860107559e-07, "RenyiNeg_uncertainty": -9.003437042236328, "FisherRao_uncertainty": -0.9788825755176387, "AttentionScore (layer=None)": 848.4222412109375, "RAUQ": 1.9461197634072454, "RAUQ (entropy)": -1.3483631081901746, "CSL": 3.876796654367354e-06, "BoostedProbSequence": -0.9999990463256836}},
    {"index": 68, "uncertainty": {"MaximumSequenceProbability": 0.8997092843055725, "Perplexity": 0.29990309476852417, "MeanTokenEntropy": 0.22929608821868896, "MeanPointwiseMutualInformation": -25.533432006835938, "SelfCertainty": -23.79658634651629, "MeanConditionalPointwiseMutualInformation": -48.88643264770508, "RenyiNeg_uncertainty": -5.136354446411133, "FisherRao_uncertainty": -0.9420260902539077, "AttentionScore (layer=None)": 803.7921142578125, "RAUQ": 2.275257795976933, "RAUQ (entropy)": -1.3526354624637897, "CSL": 0.09152339398860931, "BoostedProbSequence": -0.9994716644287109}},
    {"index": 69, "uncertainty": {"MaximumSequenceProbability": 0.9895533323287964, "Perplexity": 0.3298511207103729, "MeanTokenEntropy": 0.6777830123901367, "MeanPointwiseMutualInformation": -23.75348472595215, "SelfCertainty": -16.52402368375587, "MeanConditionalPointwiseMutualInformation": -86.34606170654297, "RenyiNeg_uncertainty": -2.7189769744873047, "FisherRao_uncertainty": -0.744997924873298, "AttentionScore (layer=None)": 844.3421630859375, "RAUQ": 1.7924565148755849, "RAUQ (entropy)": -1.3248330432453055, "CSL": 0.602965235710144, "BoostedProbSequence": -0.979949951171875}},
    {"index": 70, "uncertainty": {"MaximumSequenceProbability": 0.0067194122821092606, "Perplexity": 0.0016798530705273151, "MeanTokenEntropy": 0.011367742903530598, "MeanPointwiseMutualInformation": -26.529569625854492, "SelfCertainty": -24.671062143533703, "MeanConditionalPointwiseMutualInformation": 0.0016798530705273151, "RenyiNeg_uncertainty": -5.396567344665527, "FisherRao_uncertainty": -0.946437413170973, "AttentionScore (layer=None)": 844.8395385742188, "RAUQ": 1.835834991080667, "RAUQ (entropy)": -1.3539020185869006, "CSL": 0.004066732246428728, "BoostedProbSequence": -0.9983233213424683}},
    {"index": 71, "uncertainty": {"MaximumSequenceProbability": 0.004709028638899326, "Perplexity": 0.0011772571597248316, "MeanTokenEntropy": 0.008912701159715652, "MeanPointwiseMutualInformation": -23.467573165893555, "SelfCertainty": -26.727973135202404, "MeanConditionalPointwiseMutualInformation": 0.0011772571597248316, "RenyiNeg_uncertainty": -6.226747989654541, "FisherRao_uncertainty": -0.9344979180867279, "AttentionScore (layer=None)": 837.7640380859375, "RAUQ": 2.0624453908062854, "RAUQ (entropy)": -1.3482205477005182, "CSL": 0.0005235713324509561, "BoostedProbSequence": -0.9988241791725159}},
    {"index": 72, "uncertainty": {"MaximumSequenceProbability": 1.3543992042541504, "Perplexity": 0.2708798348903656, "MeanTokenEntropy": 0.5479186177253723, "MeanPointwiseMutualInformation": -29.004119873046875, "SelfCertainty": -21.7978464681797, "MeanConditionalPointwiseMutualInformation": -56.953224182128906, "RenyiNeg_uncertainty": -4.597977638244629, "FisherRao_uncertainty": -0.8668640539177508, "AttentionScore (layer=None)": 821.8825073242188, "RAUQ": 2.354939454609498, "RAUQ (entropy)": -1.2909666939801552, "CSL": 0.11797302961349487, "BoostedProbSequence": -0.9798210859298706}},
    {"index": 73, "uncertainty": {"MaximumSequenceProbability": 0.18203411996364594, "Perplexity": 0.045508529990911484, "MeanTokenEntropy": 0.1394670158624649, "MeanPointwiseMutualInformation": -24.391990661621094, "SelfCertainty": -26.263765962808606, "MeanConditionalPointwiseMutualInformation": 0.045508529990911484, "RenyiNeg_uncertainty": -6.214668273925781, "FisherRao_uncertainty": -0.9541457556679024, "AttentionScore (layer=None)": 886.92138671875, "RAUQ": 1.9368164657788272, "RAUQ (entropy)": -1.3469756888975204, "CSL": 0.009076754562556744, "BoostedProbSequence": -0.9999183416366577}},
    {"index": 74, "uncertainty": {"MaximumSequenceProbability": 0.07388028502464294, "Perplexity": 0.018470071256160736, "MeanTokenEntropy": 0.08686772733926773, "MeanPointwiseMutualInformation": -26.606529235839844, "SelfCertainty": -22.907766493051525, "MeanConditionalPointwiseMutualInformation": -33.27227783203125, "RenyiNeg_uncertainty": -4.720248699188232, "FisherRao_uncertainty": -0.904701308964714, "AttentionScore (layer=None)": 852.0812377929688, "RAUQ": 1.8801831926116588, "RAUQ (entropy)": -1.346013770233442, "CSL": 0.004820575937628746, "BoostedProbSequence": -0.9989358186721802}},
    {"index": 75, "uncertainty": {"MaximumSequenceProbability": 0.17551642656326294, "Perplexity": 0.03510328382253647, "MeanTokenEntropy": 0.23241448402404785, "MeanPointwiseMutualInformation": -28.014896392822266, "SelfCertainty": -22.5421824056797, "MeanConditionalPointwiseMutualInformation": -26.59749412536621, "RenyiNeg_uncertainty": -4.800983428955078, "FisherRao_uncertainty": -0.8463391951176245, "AttentionScore (layer=None)": 838.1119384765625, "RAUQ": 2.06704006290162, "RAUQ (entropy)": -1.3226347340644784, "CSL": 0.008905213326215744, "BoostedProbSequence": -0.977859377861023}},
    {"index": 76, "uncertainty": {"MaximumSequenceProbability": 0.03997539356350899, "Perplexity": 0.013325131498277187, "MeanTokenEntropy": 0.058797687292099, "MeanPointwiseMutualInformation": -24.90334129333496, "SelfCertainty": -24.71907169807879, "MeanConditionalPointwiseMutualInformation": 0.013325131498277187, "RenyiNeg_uncertainty": -5.438636779785156, "FisherRao_uncertainty": -0.9303239252649721, "AttentionScore (layer=None)": 802.6444091796875, "RAUQ": 1.69060798562563, "RAUQ (entropy)": -1.367030986953936, "CSL": 0.002467838581651449, "BoostedProbSequence": -0.9993556141853333}},
    {"index": 77, "uncertainty": {"MaximumSequenceProbability": 2.503392806829652e-06, "Perplexity": 8.344642878910236e-07, "MeanTokenEntropy": 1.2722554856736679e-05, "MeanPointwiseMutualInformation": -24.33333396911621, "SelfCertainty": -31.628987622151055, "MeanConditionalPointwiseMutualInformation": 8.344642878910236e-07, "RenyiNeg_uncertainty": -8.177608489990234, "FisherRao_uncertainty": -0.9745084176280702, "AttentionScore (layer=None)": 806.236572265625, "RAUQ": 1.8734536180671864, "RAUQ (entropy)": -1.3651325298392019, "CSL": 5.939790526099387e-07, "BoostedProbSequence": -0.9999992251396179}},
    {"index": 78, "uncertainty": {"MaximumSequenceProbability": 1.6689293715899112e-06, "Perplexity": 3.3378586294929846e-07, "MeanTokenEntropy": 5.3071730690135155e-06, "MeanPointwiseMutualInformation": -23.850000381469727, "SelfCertainty": -34.353138979166026, "MeanConditionalPointwiseMutualInformation": 3.3378586294929846e-07, "RenyiNeg_uncertainty": -9.257553100585938, "FisherRao_uncertainty": -0.980029864827453, "AttentionScore (layer=None)": 817.7100830078125, "RAUQ": 1.935951183631158, "RAUQ (entropy)": -1.3469025930304364, "CSL": 9.144736736743653e-07, "BoostedProbSequence": -0.9999997019767761}},
    {"index": 79, "uncertainty": {"MaximumSequenceProbability": 1.2040107321809046e-05, "Perplexity": 4.013369107269682e-06, "MeanTokenEntropy": 5.788309499621391e-05, "MeanPointwiseMutualInformation": -25.916662216186523, "SelfCertainty": -29.12644703377215, "MeanConditionalPointwiseMutualInformation": 4.013369107269682e-06, "RenyiNeg_uncertainty": -7.146571636199951, "FisherRao_uncertainty": -0.9646886749052478, "AttentionScore (layer=None)": 814.6279296875, "RAUQ": 1.719082237927863, "RAUQ (entropy)": -1.374911872362528, "CSL": 2.909565182562801e-06, "BoostedProbSequence": -0.9999960064888}},
    {"index": 80, "uncertainty": {"MaximumSequenceProbability": 0.2541145384311676, "Perplexity": 0.0508229061961174, "MeanTokenEntropy": 0.24899116158485413, "MeanPointwiseMutualInformation": -28.424175262451172, "SelfCertainty": -19.682497270792005, "MeanConditionalPointwiseMutualInformation": -27.121623992919922, "RenyiNeg_uncertainty": -3.6735565662384033, "FisherRao_uncertainty": -0.8520880118592998, "AttentionScore (layer=None)": 848.0763549804688, "RAUQ": 1.9877739348772314, "RAUQ (entropy)": -1.3305389726367371, "CSL": 0.02019275538623333, "BoostedProbSequence": -0.9817472696304321}},
    {"index": 81, "uncertainty": {"MaximumSequenceProbability": 9.154881263384596e-05, "Perplexity": 3.051627027161885e-05, "MeanTokenEntropy": 0.00041257357224822044, "MeanPointwiseMutualInformation": -25.249969482421875, "SelfCertainty": -24.680188488850273, "MeanConditionalPointwiseMutualInformation": 3.051627027161885e-05, "RenyiNeg_uncertainty": -5.431466579437256, "FisherRao_uncertainty": -0.9395873453358211, "AttentionScore (layer=None)": 822.3425903320312, "RAUQ": 1.6612959525388225, "RAUQ (entropy)": -1.3788294032905544, "CSL": 1.202649946208112e-05, "BoostedProbSequence": -0.999969482421875}},
    {"index": 82, "uncertainty": {"MaximumSequenceProbability": 0.03817470744252205, "Perplexity": 0.012724902480840683, "MeanTokenEntropy": 0.05364566668868065, "MeanPointwiseMutualInformation": -22.487274169921875, "SelfCertainty": -26.167410524576184, "MeanConditionalPointwiseMutualInformation": 0.012724902480840683, "RenyiNeg_uncertainty": -6.093780040740967, "FisherRao_uncertainty": -0.9618312663596007, "AttentionScore (layer=None)": 816.3756103515625, "RAUQ": 1.7043538348536154, "RAUQ (entropy)": -1.3670812553758203, "CSL": 0.003813115879893303, "BoostedProbSequence": -0.9999555945396423}},
    {"index": 83, "uncertainty": {"MaximumSequenceProbability": 1.3776471614837646, "Perplexity": 0.34441179037094116, "MeanTokenEntropy": 0.7166028618812561, "MeanPointwiseMutualInformation": -26.405588150024414, "SelfCertainty": -17.197665365427014, "MeanConditionalPointwiseMutualInformation": -30.696962356567383, "RenyiNeg_uncertainty": -2.815850257873535, "FisherRao_uncertainty": -0.8088535733595352, "AttentionScore (layer=None)": 862.3173828125, "RAUQ": 2.402232749699607, "RAUQ (entropy)": -1.2992069174435206, "CSL": 0.07769947499036789, "BoostedProbSequence": -0.9510319232940674}},
    {"index": 84, "uncertainty": {"MaximumSequenceProbability": 0.918491542339325, "Perplexity": 0.30616384744644165, "MeanTokenEntropy": 0.2618209421634674, "MeanPointwiseMutualInformation": -25.193838119506836, "SelfCertainty": -20.95114579984474, "MeanConditionalPointwiseMutualInformation": -91.46834564208984, "RenyiNeg_uncertainty": -3.824350357055664, "FisherRao_uncertainty": -0.903407391977745, "AttentionScore (layer=None)": 974.4754028320312, "RAUQ": 1.828318745371384, "RAUQ (entropy)": -1.355625065599921, "CSL": 0.8161694407463074, "BoostedProbSequence": -0.9992609024047852}},
    {"index": 85, "uncertainty": {"MaximumSequenceProbability": 0.21254900097846985, "Perplexity": 0.0303641427308321, "MeanTokenEntropy": 0.07936479896306992, "MeanPointwiseMutualInformation": -28.39820671081543, "SelfCertainty": -29.231287085332323, "MeanConditionalPointwiseMutualInformation": -19.249990463256836, "RenyiNeg_uncertainty": -6.92626428604126, "FisherRao_uncertainty": -0.9614362766346124, "AttentionScore (layer=None)": 862.7355346679688, "RAUQ": 2.05809039965032, "RAUQ (entropy)": -1.3304684709875034, "CSL": 0.01648550108075142, "BoostedProbSequence": -0.9991586804389954}},
    {"index": 86, "uncertainty": {"MaximumSequenceProbability": 0.4837210774421692, "Perplexity": 0.161240354180336, "MeanTokenEntropy": 0.3480876386165619, "MeanPointwiseMutualInformation": -24.00542640686035, "SelfCertainty": -18.169019055256523, "MeanConditionalPointwiseMutualInformation": -41.827091217041016, "RenyiNeg_uncertainty": -2.820573091506958, "FisherRao_uncertainty": -0.841106174999002, "AttentionScore (layer=None)": 834.5143432617188, "RAUQ": 1.7362863942201625, "RAUQ (entropy)": -1.3480689137213524, "CSL": 0.029997671023011208, "BoostedProbSequence": -0.9981124997138977}},
    {"index": 87, "uncertainty": {"MaximumSequenceProbability": 0.8369209170341492, "Perplexity": 0.2092302292585373, "MeanTokenEntropy": 0.1890069991350174, "MeanPointwiseMutualInformation": -25.665771484375, "SelfCertainty": -25.4938856680088, "MeanConditionalPointwiseMutualInformation": -27.458080291748047, "RenyiNeg_uncertainty": -5.885014057159424, "FisherRao_uncertainty": -0.9374965586020313, "AttentionScore (layer=None)": 918.6781005859375, "RAUQ": 1.8939964831827925, "RAUQ (entropy)": -1.344521951389821, "CSL": 0.021262062713503838, "BoostedProbSequence": -0.999871551990509}},
    {"index": 88, "uncertainty": {"MaximumSequenceProbability": 0.5443819761276245, "Perplexity": 0.09073033183813095, "MeanTokenEntropy": 0.25171762704849243, "MeanPointwiseMutualInformation": -29.159271240234375, "SelfCertainty": -22.826176953205742, "MeanConditionalPointwiseMutualInformation": -22.25305938720703, "RenyiNeg_uncertainty": -4.8355937004089355, "FisherRao_uncertainty": -0.909560724276122, "AttentionScore (layer=None)": 839.42626953125, "RAUQ": 2.1948484711536818, "RAUQ (entropy)": -1.3102387157857724, "CSL": 0.03959982097148895, "BoostedProbSequence": -0.9834470152854919}},
    {"index": 89, "uncertainty": {"MaximumSequenceProbability": 0.010242853313684464, "Perplexity": 0.0020485706627368927, "MeanTokenEntropy": 0.016140755265951157, "MeanPointwiseMutualInformation": -30.147953033447266, "SelfCertainty": -26.6766607839756, "MeanConditionalPointwiseMutualInformation": 0.0020485706627368927, "RenyiNeg_uncertainty": -6.082170009613037, "FisherRao_uncertainty": -0.915857259594562, "AttentionScore (layer=None)": 883.4432373046875, "RAUQ": 1.9268637023091606, "RAUQ (entropy)": -1.344355005695045, "CSL": 0.0007185540162026882, "BoostedProbSequence": -0.9979609251022339}},
    {"index": 90, "uncertainty": {"MaximumSequenceProbability": 0.5550409555435181, "Perplexity": 0.09250682592391968, "MeanTokenEntropy": 0.22707778215408325, "MeanPointwiseMutualInformation": -28.824159622192383, "SelfCertainty": -18.431063008198418, "MeanConditionalPointwiseMutualInformation": -23.300994873046875, "RenyiNeg_uncertainty": -3.066978693008423, "FisherRao_uncertainty": -0.8185232091119485, "AttentionScore (layer=None)": 830.6705932617188, "RAUQ": 2.2230185300160574, "RAUQ (entropy)": -1.311985931284549, "CSL": 0.023654216900467873, "BoostedProbSequence": -0.9882987141609192}},
    {"index": 91, "uncertainty": {"MaximumSequenceProbability": 0.46763306856155396, "Perplexity": 0.11690826714038849, "MeanTokenEntropy": 0.3596646785736084, "MeanPointwiseMutualInformation": -27.82059097290039, "SelfCertainty": -23.12629476377296, "MeanConditionalPointwiseMutualInformation": 0.11690826714038849, "RenyiNeg_uncertainty": -5.078793525695801, "FisherRao_uncertainty": -0.9026058740405729, "AttentionScore (layer=None)": 820.6038208007812, "RAUQ": 2.1308399962493576, "RAUQ (entropy)": -1.3261249900317824, "CSL": 0.047868456691503525, "BoostedProbSequence": -0.9933136701583862}},
    {"index": 92, "uncertainty": {"MaximumSequenceProbability": 1.4699132442474365, "Perplexity": 0.4899710714817047, "MeanTokenEntropy": 0.5222998261451721, "MeanPointwiseMutualInformation": -23.385026931762695, "SelfCertainty": -21.077362688272473, "MeanConditionalPointwiseMutualInformation": 0.4899710714817047, "RenyiNeg_uncertainty": -4.184013366699219, "FisherRao_uncertainty": -0.8928794659503193, "AttentionScore (layer=None)": 846.71240234375, "RAUQ": 2.433325084505811, "RAUQ (entropy)": -1.3161925307686526, "CSL": 0.14935064315795898, "BoostedProbSequence": -0.9900172352790833}},
    {"index": 93, "uncertainty": {"MaximumSequenceProbability": 0.00327349198050797, "Perplexity": 0.0008183729951269925, "MeanTokenEntropy": 0.006033146288245916, "MeanPointwiseMutualInformation": -24.624181747436523, "SelfCertainty": -28.069060953348156, "MeanConditionalPointwiseMutualInformation": 0.0008183729951269925, "RenyiNeg_uncertainty": -6.597894668579102, "FisherRao_uncertainty": -0.9483165782058904, "AttentionScore (layer=None)": 803.0031127929688, "RAUQ": 2.0670825886143342, "RAUQ (entropy)": -1.3468386110862234, "CSL": 0.0003039684088435024, "BoostedProbSequence": -0.9991829991340637}},
    {"index": 94, "uncertainty": {"MaximumSequenceProbability": 1.1808053255081177, "Perplexity": 0.39360177516937256, "MeanTokenEntropy": 0.3914473056793213, "MeanPointwiseMutualInformation": -22.689733505249023, "SelfCertainty": -25.84396488655535, "MeanConditionalPointwiseMutualInformation": -38.89548110961914, "RenyiNeg_uncertainty": -5.967094421386719, "FisherRao_uncertainty": -0.9544769597381025, "AttentionScore (layer=None)": 829.2013549804688, "RAUQ": 2.230702812497933, "RAUQ (entropy)": -1.3380919853880897, "CSL": 0.08036744594573975, "BoostedProbSequence": -0.998232901096344}},
    {"index": 95, "uncertainty": {"MaximumSequenceProbability": 1.9814589023590088, "Perplexity": 0.3962917923927307, "MeanTokenEntropy": 1.1476480960845947, "MeanPointwiseMutualInformation": -32.153709411621094, "SelfCertainty": -16.514024980752943, "MeanConditionalPointwiseMutualInformation": -84.7200698852539, "RenyiNeg_uncertainty": -2.6378579139709473, "FisherRao_uncertainty": -0.808855865213399, "AttentionScore (layer=None)": 865.0201416015625, "RAUQ": 2.3607557740344887, "RAUQ (entropy)": -1.249640449946663, "CSL": 0.11000191420316696, "BoostedProbSequence": -0.8698763847351074}},
    {"index": 96, "uncertainty": {"MaximumSequenceProbability": 0.2257196605205536, "Perplexity": 0.0564299151301384, "MeanTokenEntropy": 0.1265590488910675, "MeanPointwiseMutualInformation": -23.13106918334961, "SelfCertainty": -25.662747534006115, "MeanConditionalPointwiseMutualInformation": -30.310131072998047, "RenyiNeg_uncertainty": -5.694133758544922, "FisherRao_uncertainty": -0.9306677301139974, "AttentionScore (layer=None)": 840.5011596679688, "RAUQ": 1.8360544392180567, "RAUQ (entropy)": -1.3529271927164839, "CSL": 0.192904531955719, "BoostedProbSequence": -0.9999232888221741}},
    {"index": 97, "uncertainty": {"MaximumSequenceProbability": 0.001237223856151104, "Perplexity": 0.000247444782871753, "MeanTokenEntropy": 0.0021331666503101587, "MeanPointwiseMutualInformation": -24.549753189086914, "SelfCertainty": -35.17267175504493, "MeanConditionalPointwiseMutualInformation": 0.000247444782871753, "RenyiNeg_uncertainty": -9.173456192016602, "FisherRao_uncertainty": -0.9811826425499127, "AttentionScore (layer=None)": 866.9134521484375, "RAUQ": 1.9370850283258902, "RAUQ (entropy)": -1.3526900121656222, "CSL": 6.314453639788553e-05, "BoostedProbSequence": -0.9997527003288269}},
    {"index": 98, "uncertainty": {"MaximumSequenceProbability": 0.01022744458168745, "Perplexity": 0.00204548891633749, "MeanTokenEntropy": 0.012654589489102364, "MeanPointwiseMutualInformation": -24.797954559326172, "SelfCertainty": -31.886212404458995, "MeanConditionalPointwiseMutualInformation": 0.00204548891633749, "RenyiNeg_uncertainty": -8.31431770324707, "FisherRao_uncertainty": -0.9709064074446001, "AttentionScore (layer=None)": 844.2806396484375, "RAUQ": 1.9356713724554322, "RAUQ (entropy)": -1.3482385338395075, "CSL": 0.0002452136541251093, "BoostedProbSequence": -0.9996776580810547}},
    {"index": 99, "uncertainty": {"MaximumSequenceProbability": 1.7411048412322998, "Perplexity": 0.43527621030807495, "MeanTokenEntropy": 0.34210145473480225, "MeanPointwiseMutualInformation": -24.31472396850586, "SelfCertainty": -24.288472803323742, "MeanConditionalPointwiseMutualInformation": -27.456974029541016, "RenyiNeg_uncertainty": -5.518219947814941, "FisherRao_uncertainty": -0.9012184225379462, "AttentionScore (layer=None)": 967.0260009765625, "RAUQ": 2.100490556340107, "RAUQ (entropy)": -1.328306132394709, "CSL": 1.4915236234664917, "BoostedProbSequence": -0.997384250164032}},
    {"index": 100, "uncertainty": {"MaximumSequenceProbability": 0.014592836610972881, "Perplexity": 0.0036482091527432203, "MeanTokenEntropy": 0.024705050513148308, "MeanPointwiseMutualInformation": -26.996353149414062, "SelfCertainty": -22.71467367002296, "MeanConditionalPointwiseMutualInformation": 0.0036482091527432203, "RenyiNeg_uncertainty": -4.668560981750488, "FisherRao_uncertainty": -0.9254728400279727, "AttentionScore (layer=None)": 880.7374267578125, "RAUQ": 1.9659447570142539, "RAUQ (entropy)": -1.3434342748764454, "CSL": 0.0006884548929519951, "BoostedProbSequence": -0.9985071420669556}},
    {"index": 101, "uncertainty": {"MaximumSequenceProbability": 1.1085649728775024, "Perplexity": 0.22171299159526825, "MeanTokenEntropy": 0.5663408041000366, "MeanPointwiseMutualInformation": -29.353290557861328, "SelfCertainty": -21.090212877481456, "MeanConditionalPointwiseMutualInformation": -50.25426483154297, "RenyiNeg_uncertainty": -4.243687629699707, "FisherRao_uncertainty": -0.876351378216099, "AttentionScore (layer=None)": 967.5445556640625, "RAUQ": 2.283687302586107, "RAUQ (entropy)": -1.2945107137051997, "CSL": 0.05219411104917526, "BoostedProbSequence": -0.9842835664749146}},
    {"index": 102, "uncertainty": {"MaximumSequenceProbability": 1.7340117692947388, "Perplexity": 0.4335029423236847, "MeanTokenEntropy": 0.8994097709655762, "MeanPointwiseMutualInformation": -24.941497802734375, "SelfCertainty": -13.845983656137463, "MeanConditionalPointwiseMutualInformation": -58.27518844604492, "RenyiNeg_uncertainty": -1.7040834426879883, "FisherRao_uncertainty": -0.706541706667151, "AttentionScore (layer=None)": 832.77294921875, "RAUQ": 2.40885484288058, "RAUQ (entropy)": -1.2733695485732017, "CSL": 0.08593620359897614, "BoostedProbSequence": -0.9565266370773315}},
    {"index": 103, "uncertainty": {"MaximumSequenceProbability": 0.011840781196951866, "Perplexity": 0.003946926910430193, "MeanTokenEntropy": 0.022573307156562805, "MeanPointwiseMutualInformation": -23.82938575744629, "SelfCertainty": -26.110984794188813, "MeanConditionalPointwiseMutualInformation": 0.003946926910430193, "RenyiNeg_uncertainty": -6.108700275421143, "FisherRao_uncertainty": -0.9557205436511844, "AttentionScore (layer=None)": 836.1937255859375, "RAUQ": 1.6770500020056796, "RAUQ (entropy)": -1.3700806824145997, "CSL": 0.0009933571564033628, "BoostedProbSequence": -0.9997357726097107}},
    {"index": 104, "uncertainty": {"MaximumSequenceProbability": 0.0040306346490979195, "Perplexity": 0.001343544921837747, "MeanTokenEntropy": 0.010130256414413452, "MeanPointwiseMutualInformation": -26.33199119567871, "SelfCertainty": -23.57942326057879, "MeanConditionalPointwiseMutualInformation": 0.001343544921837747, "RenyiNeg_uncertainty": -4.988832950592041, "FisherRao_uncertainty": -0.8807691139295342, "AttentionScore (layer=None)": 867.7991943359375, "RAUQ": 1.759081856540908, "RAUQ (entropy)": -1.3611299860746549, "CSL": 0.00019429104577284306, "BoostedProbSequence": -0.9986582398414612}},
    {"index": 105, "uncertainty": {"MaximumSequenceProbability": 2.053433418273926, "Perplexity": 0.5133583545684814, "MeanTokenEntropy": 0.8738434314727783, "MeanPointwiseMutualInformation": -27.23664093017578, "SelfCertainty": -18.44107452222633, "MeanConditionalPointwiseMutualInformation": -22.430265426635742, "RenyiNeg_uncertainty": -3.3311657905578613, "FisherRao_uncertainty": -0.8467259442182039, "AttentionScore (layer=None)": 895.0789794921875, "RAUQ": 2.330260343758961, "RAUQ (entropy)": -1.2800172856667729, "CSL": 0.09023468941450119, "BoostedProbSequence": -0.9770116806030273}},
    {"index": 106, "uncertainty": {"MaximumSequenceProbability": 0.001721299602650106, "Perplexity": 0.000573766534216702, "MeanTokenEntropy": 0.00446852995082736, "MeanPointwiseMutualInformation": -22.5827579498291, "SelfCertainty": -27.022706341633477, "MeanConditionalPointwiseMutualInformation": 0.000573766534216702, "RenyiNeg_uncertainty": -6.385748386383057, "FisherRao_uncertainty": -0.9519914269893744, "AttentionScore (layer=None)": 865.1309814453125, "RAUQ": 1.6447955001727754, "RAUQ (entropy)": -1.3781075913962155, "CSL": 0.0001515142503194511, "BoostedProbSequence": -0.9994266629219055}},
    {"index": 107, "uncertainty": {"MaximumSequenceProbability": 2.530970811843872, "Perplexity": 0.632742702960968, "MeanTokenEntropy": 0.7050014734268188, "MeanPointwiseMutualInformation": -27.52350616455078, "SelfCertainty": -14.21436324903297, "MeanConditionalPointwiseMutualInformation": -62.23728942871094, "RenyiNeg_uncertainty": -1.6850605010986328, "FisherRao_uncertainty": -0.7137664718190901, "AttentionScore (layer=None)": 828.48486328125, "RAUQ": 2.1405625245930535, "RAUQ (entropy)": -1.293805129045297, "CSL": 0.1334719955921173, "BoostedProbSequence": -0.9677766561508179}},
    {"index": 108, "uncertainty": {"MaximumSequenceProbability": 6.389472400769591e-05, "Perplexity": 1.597368100192398e-05, "MeanTokenEntropy": 0.00019534480816219002, "MeanPointwiseMutualInformation": -23.562484741210938, "SelfCertainty": -29.90729299375343, "MeanConditionalPointwiseMutualInformation": 1.597368100192398e-05, "RenyiNeg_uncertainty": -7.563422203063965, "FisherRao_uncertainty": -0.9728111748737508, "AttentionScore (layer=None)": 853.43115234375, "RAUQ": 1.870969810421331, "RAUQ (entropy)": -1.3524195321704133, "CSL": 5.21782794749015e-06, "BoostedProbSequence": -0.9999840259552002}},
    {"index": 109, "uncertainty": {"MaximumSequenceProbability": 0.004026276525110006, "Perplexity": 0.0010065691312775016, "MeanTokenEntropy": 0.007039784453809261, "MeanPointwiseMutualInformation": -27.030242919921875, "SelfCertainty": -27.229637296884533, "MeanConditionalPointwiseMutualInformation": 0.0010065691312775016, "RenyiNeg_uncertainty": -6.455142974853516, "FisherRao_uncertainty": -0.9527680825974643, "AttentionScore (layer=None)": 823.3712158203125, "RAUQ": 1.7916891682644274, "RAUQ (entropy)": -1.3601517895698834, "CSL": 0.0005280052428133786, "BoostedProbSequence": -0.9989950656890869}},
    {"index": 110, "uncertainty": {"MaximumSequenceProbability": 1.603824496269226, "Perplexity": 0.4009561240673065, "MeanTokenEntropy": 1.1237691640853882, "MeanPointwiseMutualInformation": -24.505294799804688, "SelfCertainty": -13.280784280984875, "MeanConditionalPointwiseMutualInformation": -59.319950103759766, "RenyiNeg_uncertainty": -1.6457164287567139, "FisherRao_uncertainty": -0.690313686686901, "AttentionScore (layer=None)": 879.9840087890625, "RAUQ": 2.348252438334748, "RAUQ (entropy)": -1.2459192938807542, "CSL": 0.10787715017795563, "BoostedProbSequence": -0.8983898162841797}},
    {"index": 111, "uncertainty": {"MaximumSequenceProbability": 1.031683325767517, "Perplexity": 0.2579208314418793, "MeanTokenEntropy": 0.46190345287323, "MeanPointwiseMutualInformation": -23.898330688476562, "SelfCertainty": -17.328251035898205, "MeanConditionalPointwiseMutualInformation": -36.18195724487305, "RenyiNeg_uncertainty": -2.7664783000946045, "FisherRao_uncertainty": -0.7854265231220551, "AttentionScore (layer=None)": 861.0526123046875, "RAUQ": 2.2885415780440646, "RAUQ (entropy)": -1.3193279258205655, "CSL": 0.08741925656795502, "BoostedProbSequence": -0.987905740737915}},
    {"index": 112, "uncertainty": {"MaximumSequenceProbability": 0.3243548572063446, "Perplexity": 0.08108871430158615, "MeanTokenEntropy": 0.35616591572761536, "MeanPointwiseMutualInformation": -26.10641098022461, "SelfCertainty": -24.98942247220802, "MeanConditionalPointwiseMutualInformation": 0.08108871430158615, "RenyiNeg_uncertainty": -5.789106369018555, "FisherRao_uncertainty": -0.9135418380795, "AttentionScore (layer=None)": 855.1363525390625, "RAUQ": 1.952466757052953, "RAUQ (entropy)": -1.3248502685772907, "CSL": 0.014832406304776669, "BoostedProbSequence": -0.9593383073806763}},
    {"index": 113, "uncertainty": {"MaximumSequenceProbability": 0.2993353307247162, "Perplexity": 0.05986706539988518, "MeanTokenEntropy": 0.2832365036010742, "MeanPointwiseMutualInformation": -25.6401309967041, "SelfCertainty": -16.38871789762306, "MeanConditionalPointwiseMutualInformation": -44.56773376464844, "RenyiNeg_uncertainty": -2.295398235321045, "FisherRao_uncertainty": -0.7791005934948168, "AttentionScore (layer=None)": 838.0515747070312, "RAUQ": 2.0428840667971797, "RAUQ (entropy)": -1.320427983036148, "CSL": 0.022978786379098892, "BoostedProbSequence": -0.9861040115356445}},
    {"index": 114, "uncertainty": {"MaximumSequenceProbability": 1.9138673543930054, "Perplexity": 0.3827734589576721, "MeanTokenEntropy": 0.6275772452354431, "MeanPointwiseMutualInformation": -31.817224502563477, "SelfCertainty": -18.841754015176768, "MeanConditionalPointwiseMutualInformation": -29.668874740600586, "RenyiNeg_uncertainty": -3.291496992111206, "FisherRao_uncertainty": -0.8490095327275974, "AttentionScore (layer=None)": 854.0775146484375, "RAUQ": 2.4655094823382164, "RAUQ (entropy)": -1.2900952071273037, "CSL": 0.1598597913980484, "BoostedProbSequence": -0.9766834378242493}},
    {"index": 115, "uncertainty": {"MaximumSequenceProbability": 0.005716472864151001, "Perplexity": 0.0019054909935221076, "MeanTokenEntropy": 0.013200431130826473, "MeanPointwiseMutualInformation": -22.58142852783203, "SelfCertainty": -25.80371092944272, "MeanConditionalPointwiseMutualInformation": 0.0019054909935221076, "RenyiNeg_uncertainty": -5.9312520027160645, "FisherRao_uncertainty": -0.9557712607009688, "AttentionScore (layer=None)": 857.6641845703125, "RAUQ": 1.7226625317129383, "RAUQ (entropy)": -1.3649024464001616, "CSL": 0.0005686961230821908, "BoostedProbSequence": -0.9980993270874023}},
    {"index": 116, "uncertainty": {"MaximumSequenceProbability": 0.9508694410324097, "Perplexity": 0.23771736025810242, "MeanTokenEntropy": 0.5393931269645691, "MeanPointwiseMutualInformation": -26.137283325195312, "SelfCertainty": -19.538275392740246, "MeanConditionalPointwiseMutualInformation": -41.15078353881836, "RenyiNeg_uncertainty": -3.593209743499756, "FisherRao_uncertainty": -0.8639939248132038, "AttentionScore (layer=None)": 905.6637573242188, "RAUQ": 2.1396085144438035, "RAUQ (entropy)": -1.3169675183073033, "CSL": 0.07394018024206161, "BoostedProbSequence": -0.9835144281387329}},
    {"index": 117, "uncertainty": {"MaximumSequenceProbability": 0.08026407659053802, "Perplexity": 0.02675469219684601, "MeanTokenEntropy": 0.09399610012769699, "MeanPointwiseMutualInformation": -25.63991355895996, "SelfCertainty": -25.77376937060483, "MeanConditionalPointwiseMutualInformation": 0.02675469219684601, "RenyiNeg_uncertainty": -5.748538494110107, "FisherRao_uncertainty": -0.9322906389487473, "AttentionScore (layer=None)": 824.1536254882812, "RAUQ": 1.7645387106656463, "RAUQ (entropy)": -1.3608653130342963, "CSL": 0.005885085556656122, "BoostedProbSequence": -0.999542236328125}},
    {"index": 118, "uncertainty": {"MaximumSequenceProbability": 0.38846421241760254, "Perplexity": 0.07769284397363663, "MeanTokenEntropy": 0.12862412631511688, "MeanPointwiseMutualInformation": -29.3723087310791, "SelfCertainty": -27.1197401601963, "MeanConditionalPointwiseMutualInformation": 0.07769284397363663, "RenyiNeg_uncertainty": -6.453118801116943, "FisherRao_uncertainty": -0.9539324250934446, "AttentionScore (layer=None)": 821.91845703125, "RAUQ": 2.0893994363667403, "RAUQ (entropy)": -1.3300972742346993, "CSL": 0.030053485184907913, "BoostedProbSequence": -0.9996815919876099}},
    {"index": 119, "uncertainty": {"MaximumSequenceProbability": 0.007351328618824482, "Perplexity": 0.0018378321547061205, "MeanTokenEntropy": 0.011699547059834003, "MeanPointwiseMutualInformation": -26.52941131591797, "SelfCertainty": -31.175398500650402, "MeanConditionalPointwiseMutualInformation": 0.0018378321547061205, "RenyiNeg_uncertainty": -7.34857702255249, "FisherRao_uncertainty": -0.9595884548215767, "AttentionScore (layer=None)": 824.7998046875, "RAUQ": 1.9090699414835022, "RAUQ (entropy)": -1.3447086497435476, "CSL": 0.0005204672925174236, "BoostedProbSequence": -0.9998409748077393}},
    {"index": 120, "uncertainty": {"MaximumSequenceProbability": 0.13436269760131836, "Perplexity": 0.04478756710886955, "MeanTokenEntropy": 0.19988350570201874, "MeanPointwiseMutualInformation": -24.455209732055664, "SelfCertainty": -22.121766400227227, "MeanConditionalPointwiseMutualInformation": -46.442291259765625, "RenyiNeg_uncertainty": -4.527244567871094, "FisherRao_uncertainty": -0.8724678784536334, "AttentionScore (layer=None)": 881.8763427734375, "RAUQ": 1.6538733550185722, "RAUQ (entropy)": -1.3624912779022549, "CSL": 0.10502304136753082, "BoostedProbSequence": -0.9976248741149902}},
    {"index": 121, "uncertainty": {"MaximumSequenceProbability": 0.0005519720143638551, "Perplexity": 9.199533815262839e-05, "MeanTokenEntropy": 0.0008931199554353952, "MeanPointwiseMutualInformation": -30.083242416381836, "SelfCertainty": -27.923728934813813, "MeanConditionalPointwiseMutualInformation": 9.199533815262839e-05, "RenyiNeg_uncertainty": -6.809322834014893, "FisherRao_uncertainty": -0.9706923765844301, "AttentionScore (layer=None)": 986.6519775390625, "RAUQ": 1.9646310266452467, "RAUQ (entropy)": -1.345770509721433, "CSL": 2.3275852072401904e-05, "BoostedProbSequence": -0.9999080300331116}},
    {"index": 122, "uncertainty": {"MaximumSequenceProbability": 0.9756290316581726, "Perplexity": 0.24390725791454315, "MeanTokenEntropy": 0.5871607661247253, "MeanPointwiseMutualInformation": -26.787343978881836, "SelfCertainty": -15.758987100809094, "MeanConditionalPointwiseMutualInformation": -25.961313247680664, "RenyiNeg_uncertainty": -2.1584668159484863, "FisherRao_uncertainty": -0.7665254109676246, "AttentionScore (layer=None)": 808.2281494140625, "RAUQ": 2.1607664313349835, "RAUQ (entropy)": -1.3091164697874405, "CSL": 0.060584906488657, "BoostedProbSequence": -0.9652596712112427}},
    {"index": 123, "uncertainty": {"MaximumSequenceProbability": 0.23619112372398376, "Perplexity": 0.047238223254680634, "MeanTokenEntropy": 0.20581921935081482, "MeanPointwiseMutualInformation": -26.777761459350586, "SelfCertainty": -22.555153520792004, "MeanConditionalPointwiseMutualInformation": 0.047238223254680634, "RenyiNeg_uncertainty": -4.612196445465088, "FisherRao_uncertainty": -0.9000022353186188, "AttentionScore (layer=None)": 895.1529541015625, "RAUQ": 1.9997823197246936, "RAUQ (entropy)": -1.3283644499961738, "CSL": 0.017748737707734108, "BoostedProbSequence": -0.9826108813285828}},
    {"index": 124, "uncertainty": {"MaximumSequenceProbability": 0.0004591484321281314, "Perplexity": 0.00011478710803203285, "MeanTokenEntropy": 0.0013295818353071809, "MeanPointwiseMutualInformation": -25.24988555908203, "SelfCertainty": -27.309765966623303, "MeanConditionalPointwiseMutualInformation": 0.00011478710803203285, "RenyiNeg_uncertainty": -6.55776834487915, "FisherRao_uncertainty": -0.9117190673995558, "AttentionScore (layer=None)": 894.6663818359375, "RAUQ": 1.8125139955972984, "RAUQ (entropy)": -1.3587046424726772, "CSL": 0.0002331934665562585, "BoostedProbSequence": -0.9998852014541626}},
    {"index": 125, "uncertainty": {"MaximumSequenceProbability": 2.2135672569274902, "Perplexity": 0.7378557324409485, "MeanTokenEntropy": 1.8810120820999146, "MeanPointwiseMutualInformation": -27.26214599609375, "SelfCertainty": -13.394700360188162, "MeanConditionalPointwiseMutualInformation": -44.2496452331543, "RenyiNeg_uncertainty": -1.8986800909042358, "FisherRao_uncertainty": -0.7186868599163607, "AttentionScore (layer=None)": 865.5594482421875, "RAUQ": 2.6213974924037657, "RAUQ (entropy)": -1.1862847242170882, "CSL": 0.17033681273460388, "BoostedProbSequence": -0.8888174891471863}},
    {"index": 126, "uncertainty": {"MaximumSequenceProbability": 2.4383251667022705, "Perplexity": 0.22166591882705688, "MeanTokenEntropy": 0.38217899203300476, "MeanPointwiseMutualInformation": -22.721515655517578, "SelfCertainty": -30.236138538048316, "MeanConditionalPointwiseMutualInformation": -26.934425354003906, "RenyiNeg_uncertainty": -6.991729259490967, "FisherRao_uncertainty": -0.9482732781451506, "AttentionScore (layer=None)": 830.3986206054688, "RAUQ": 2.3963369421586544, "RAUQ (entropy)": -1.288169442183702, "CSL": 0.07559391856193542, "BoostedProbSequence": -0.9925363659858704}},
    {"index": 127, "uncertainty": {"MaximumSequenceProbability": 3.038907527923584, "Perplexity": 0.379863440990448, "MeanTokenEntropy": 0.6598822474479675, "MeanPointwiseMutualInformation": -26.229511260986328, "SelfCertainty": -17.744863899438855, "MeanConditionalPointwiseMutualInformation": -56.86673355102539, "RenyiNeg_uncertainty": -3.0612921714782715, "FisherRao_uncertainty": -0.7976960838842095, "AttentionScore (layer=None)": 857.5289306640625, "RAUQ": 2.45088346283704, "RAUQ (entropy)": -1.2596022068893458, "CSL": 0.053916897624731064, "BoostedProbSequence": -0.9696365594863892}},
    {"index": 128, "uncertainty": {"MaximumSequenceProbability": 1.4132317304611206, "Perplexity": 0.23553861677646637, "MeanTokenEntropy": 0.5910548567771912, "MeanPointwiseMutualInformation": -24.472793579101562, "SelfCertainty": -18.33016585497983, "MeanConditionalPointwiseMutualInformation": -32.23044204711914, "RenyiNeg_uncertainty": -3.216538190841675, "FisherRao_uncertainty": -0.8259323857087192, "AttentionScore (layer=None)": 832.9581909179688, "RAUQ": 2.2011198886786296, "RAUQ (entropy)": -1.2750602379108975, "CSL": 0.13474194705486298, "BoostedProbSequence": -0.973449170589447}},
    {"index": 129, "uncertainty": {"MaximumSequenceProbability": 0.6187909841537476, "Perplexity": 0.20626366138458252, "MeanTokenEntropy": 0.5991872549057007, "MeanPointwiseMutualInformation": -25.1270694732666, "SelfCertainty": -17.860426576822277, "MeanConditionalPointwiseMutualInformation": -45.081146240234375, "RenyiNeg_uncertainty": -2.914461135864258, "FisherRao_uncertainty": -0.799479553810472, "AttentionScore (layer=None)": 844.4251098632812, "RAUQ": 2.0309334947700206, "RAUQ (entropy)": -1.311515642351925, "CSL": 0.028051361441612244, "BoostedProbSequence": -0.9830124974250793}},
    {"index": 130, "uncertainty": {"MaximumSequenceProbability": 0.13346560299396515, "Perplexity": 0.044488534331321716, "MeanTokenEntropy": 0.23545964062213898, "MeanPointwiseMutualInformation": -24.038843154907227, "SelfCertainty": -18.15125846057065, "MeanConditionalPointwiseMutualInformation": -44.34317398071289, "RenyiNeg_uncertainty": -3.1656582355499268, "FisherRao_uncertainty": -0.787332671283682, "AttentionScore (layer=None)": 826.7572021484375, "RAUQ": 1.8266441375860976, "RAUQ (entropy)": -1.3442487311827578, "CSL": 0.006417015567421913, "BoostedProbSequence": -0.9915854334831238}},
    {"index": 131, "uncertainty": {"MaximumSequenceProbability": 1.2745716571807861, "Perplexity": 0.6372858285903931, "MeanTokenEntropy": 0.9574607014656067, "MeanPointwiseMutualInformation": -16.737714767456055, "SelfCertainty": -18.320372255533215, "MeanConditionalPointwiseMutualInformation": -61.89533996582031, "RenyiNeg_uncertainty": -3.7015316486358643, "FisherRao_uncertainty": -0.7394456974247625, "AttentionScore (layer=None)": 856.4855346679688, "RAUQ": 2.194441576903092, "RAUQ (entropy)": -1.311103369431308, "CSL": 0.5306237936019897, "BoostedProbSequence": -0.9888730049133301}},
    {"index": 132, "uncertainty": {"MaximumSequenceProbability": 1.9386159181594849, "Perplexity": 0.3877231776714325, "MeanTokenEntropy": 0.42098695039749146, "MeanPointwiseMutualInformation": -28.912277221679688, "SelfCertainty": -19.027029665201184, "MeanConditionalPointwiseMutualInformation": -78.25042724609375, "RenyiNeg_uncertainty": -3.3032188415527344, "FisherRao_uncertainty": -0.8216362943632918, "AttentionScore (layer=None)": 819.7274169921875, "RAUQ": 2.3512059393152436, "RAUQ (entropy)": -1.311625987556618, "CSL": 0.12434989959001541, "BoostedProbSequence": -0.9911956787109375}},
    {"index": 133, "uncertainty": {"MaximumSequenceProbability": 6.615898018935695e-05, "Perplexity": 2.2052992790122516e-05, "MeanTokenEntropy": 0.0002668309898581356, "MeanPointwiseMutualInformation": -20.916643142700195, "SelfCertainty": -27.829542787759777, "MeanConditionalPointwiseMutualInformation": 2.2052992790122516e-05, "RenyiNeg_uncertainty": -6.696585178375244, "FisherRao_uncertainty": -0.9617235764735739, "AttentionScore (layer=None)": 831.93408203125, "RAUQ": 1.672629437682755, "RAUQ (entropy)": -1.3718948529388073, "CSL": 6.840157311671646e-06, "BoostedProbSequence": -0.9999778866767883}},
    {"index": 134, "uncertainty": {"MaximumSequenceProbability": 0.0009889589855447412, "Perplexity": 0.0002472397463861853, "MeanTokenEntropy": 0.002065657638013363, "MeanPointwiseMutualInformation": -26.124752044677734, "SelfCertainty": -31.01818815061378, "MeanConditionalPointwiseMutualInformation": 0.0002472397463861853, "RenyiNeg_uncertainty": -7.484798431396484, "FisherRao_uncertainty": -0.9629867139466168, "AttentionScore (layer=None)": 847.5558471679688, "RAUQ": 1.7517683052717608, "RAUQ (entropy)": -1.3695356919703534, "CSL": 7.958673813845962e-05, "BoostedProbSequence": -0.9997528791427612}},
    {"index": 135, "uncertainty": {"MaximumSequenceProbability": 0.001985251670703292, "Perplexity": 0.00039705034578219056, "MeanTokenEntropy": 0.0037774660158902407, "MeanPointwiseMutualInformation": -27.824604034423828, "SelfCertainty": -25.23166223356056, "MeanConditionalPointwiseMutualInformation": 0.00039705034578219056, "RenyiNeg_uncertainty": -5.66190767288208, "FisherRao_uncertainty": -0.9522186902801876, "AttentionScore (layer=None)": 879.1861572265625, "RAUQ": 2.017043836849548, "RAUQ (entropy)": -1.3383892439209264, "CSL": 0.00017735121946316212, "BoostedProbSequence": -0.999603271484375}},
    {"index": 136, "uncertainty": {"MaximumSequenceProbability": 2.0053677558898926, "Perplexity": 0.6684558987617493, "MeanTokenEntropy": 0.8560542464256287, "MeanPointwiseMutualInformation": -23.33154296875, "SelfCertainty": -16.582788459349945, "MeanConditionalPointwiseMutualInformation": -37.420963287353516, "RenyiNeg_uncertainty": -2.9484012126922607, "FisherRao_uncertainty": -0.7662555057858831, "AttentionScore (layer=None)": 795.4097900390625, "RAUQ": 2.472334150871225, "RAUQ (entropy)": -1.2988084608547705, "CSL": 0.27601030468940735, "BoostedProbSequence": -0.958699643611908}},
    {"index": 137, "uncertainty": {"MaximumSequenceProbability": 0.7474002838134766, "Perplexity": 0.2491334229707718, "MeanTokenEntropy": 0.37026408314704895, "MeanPointwiseMutualInformation": -23.50086784362793, "SelfCertainty": -23.609994880248383, "MeanConditionalPointwiseMutualInformation": 0.2491334229707718, "RenyiNeg_uncertainty": -5.148595809936523, "FisherRao_uncertainty": -0.9261534352187345, "AttentionScore (layer=None)": 823.1474609375, "RAUQ": 2.01623893566756, "RAUQ (entropy)": -1.3480815914723174, "CSL": 0.07424841821193695, "BoostedProbSequence": -0.9927069544792175}},
    {"index": 138, "uncertainty": {"MaximumSequenceProbability": 0.0013844497734680772, "Perplexity": 0.00027688994305208325, "MeanTokenEntropy": 0.0021471581421792507, "MeanPointwiseMutualInformation": -29.899723052978516, "SelfCertainty": -45.321769197671884, "MeanConditionalPointwiseMutualInformation": 0.00027688994305208325, "RenyiNeg_uncertainty": -10.265875816345215, "FisherRao_uncertainty": -0.986843191067806, "AttentionScore (layer=None)": 811.754638671875, "RAUQ": 1.9607325483292881, "RAUQ (entropy)": -1.345789185297368, "CSL": 0.0010712890652939677, "BoostedProbSequence": -0.9997232556343079}},
    {"index": 139, "uncertainty": {"MaximumSequenceProbability": 0.010330394841730595, "Perplexity": 0.003443464869633317, "MeanTokenEntropy": 0.02023920603096485, "MeanPointwiseMutualInformation": -26.246557235717773, "SelfCertainty": -24.88662591764259, "MeanConditionalPointwiseMutualInformation": 0.003443464869633317, "RenyiNeg_uncertainty": -5.559327602386475, "FisherRao_uncertainty": -0.9444920064019681, "AttentionScore (layer=None)": 824.4849853515625, "RAUQ": 1.643674088632574, "RAUQ (entropy)": -1.3744449720315663, "CSL": 0.0007030469132587314, "BoostedProbSequence": -0.9998085498809814}},
    {"index": 140, "uncertainty": {"MaximumSequenceProbability": 1.6555441617965698, "Perplexity": 0.41388604044914246, "MeanTokenEntropy": 0.4599464237689972, "MeanPointwiseMutualInformation": -29.58611297607422, "SelfCertainty": -17.36136499234962, "MeanConditionalPointwiseMutualInformation": -38.500301361083984, "RenyiNeg_uncertainty": -2.601522445678711, "FisherRao_uncertainty": -0.8148254489825102, "AttentionScore (layer=None)": 974.9620361328125, "RAUQ": 2.447039308889522, "RAUQ (entropy)": -1.315966796222177, "CSL": 0.09534227848052979, "BoostedProbSequence": -0.985146164894104}},
    {"index": 141, "uncertainty": {"MaximumSequenceProbability": 1.1902357339859009, "Perplexity": 0.2975589334964752, "MeanTokenEntropy": 0.7885366678237915, "MeanPointwiseMutualInformation": -24.796192169189453, "SelfCertainty": -16.353655012338635, "MeanConditionalPointwiseMutualInformation": -29.169252395629883, "RenyiNeg_uncertainty": -2.4826107025146484, "FisherRao_uncertainty": -0.7859077109534915, "AttentionScore (layer=None)": 852.6428833007812, "RAUQ": 2.2045648289627384, "RAUQ (entropy)": -1.285736772678983, "CSL": 0.07540347427129745, "BoostedProbSequence": -0.9709962606430054}},
    {"index": 142, "uncertainty": {"MaximumSequenceProbability": 0.19545818865299225, "Perplexity": 0.04886454716324806, "MeanTokenEntropy": 0.1598847359418869, "MeanPointwiseMutualInformation": -28.076133728027344, "SelfCertainty": -27.06883397886085, "MeanConditionalPointwiseMutualInformation": 0.04886454716324806, "RenyiNeg_uncertainty": -6.442256927490234, "FisherRao_uncertainty": -0.9440314423587598, "AttentionScore (layer=None)": 815.6270751953125, "RAUQ": 1.973452165801104, "RAUQ (entropy)": -1.3328154852706997, "CSL": 0.018906120210886, "BoostedProbSequence": -0.9993086457252502}},
    {"index": 143, "uncertainty": {"MaximumSequenceProbability": 0.8235554695129395, "Perplexity": 0.2745184898376465, "MeanTokenEntropy": 0.3993166983127594, "MeanPointwiseMutualInformation": -24.892148971557617, "SelfCertainty": -25.96325682788022, "MeanConditionalPointwiseMutualInformation": 0.2745184898376465, "RenyiNeg_uncertainty": -6.051039218902588, "FisherRao_uncertainty": -0.9447543555949606, "AttentionScore (layer=None)": 867.1982421875, "RAUQ": 2.148455401068725, "RAUQ (entropy)": -1.327272451424371, "CSL": 0.08638158440589905, "BoostedProbSequence": -0.9975683093070984}},
    {"index": 144, "uncertainty": {"MaximumSequenceProbability": 0.6043907999992371, "Perplexity": 0.12087815999984741, "MeanTokenEntropy": 0.3397785723209381, "MeanPointwiseMutualInformation": -27.554119110107422, "SelfCertainty": -20.651282366006846, "MeanConditionalPointwiseMutualInformation": 0.12087815999984741, "RenyiNeg_uncertainty": -4.076416969299316, "FisherRao_uncertainty": -0.8414441559653241, "AttentionScore (layer=None)": 846.0164794921875, "RAUQ": 2.1746644286467163, "RAUQ (entropy)": -1.307716704281587, "CSL": 0.04977772384881973, "BoostedProbSequence": -0.9832712411880493}},
    {"index": 145, "uncertainty": {"MaximumSequenceProbability": 0.01964312233030796, "Perplexity": 0.00491078058257699, "MeanTokenEntropy": 0.04517602175474167, "MeanPointwiseMutualInformation": -24.68259048461914, "SelfCertainty": -17.79908004590797, "MeanConditionalPointwiseMutualInformation": 0.00491078058257699, "RenyiNeg_uncertainty": -2.805126190185547, "FisherRao_uncertainty": -0.7977791829452228, "AttentionScore (layer=None)": 817.5726318359375, "RAUQ": 1.8364419853851015, "RAUQ (entropy)": -1.352122878494947, "CSL": 0.0012808647006750107, "BoostedProbSequence": -0.9951159954071045}},
    {"index": 146, "uncertainty": {"MaximumSequenceProbability": 0.9330123662948608, "Perplexity": 0.1332874745130539, "MeanTokenEntropy": 0.2701953053474426, "MeanPointwiseMutualInformation": -27.74171257019043, "SelfCertainty": -21.930797932151517, "MeanConditionalPointwiseMutualInformation": -48.51748275756836, "RenyiNeg_uncertainty": -4.572295188903809, "FisherRao_uncertainty": -0.864149783387585, "AttentionScore (layer=None)": 843.1598510742188, "RAUQ": 2.227262805935142, "RAUQ (entropy)": -1.3120301407838495, "CSL": 0.024369504302740097, "BoostedProbSequence": -0.9904427528381348}},
    {"index": 147, "uncertainty": {"MaximumSequenceProbability": 4.328193664550781, "Perplexity": 0.48091042041778564, "MeanTokenEntropy": 0.9383969902992249, "MeanPointwiseMutualInformation": -20.75520133972168, "SelfCertainty": -14.614618505261948, "MeanConditionalPointwiseMutualInformation": -75.9478530883789, "RenyiNeg_uncertainty": -1.9498789310455322, "FisherRao_uncertainty": -0.740518081198646, "AttentionScore (layer=None)": 910.2135620117188, "RAUQ": 2.6691614901718816, "RAUQ (entropy)": -1.2447022431527364, "CSL": 0.35188817977905273, "BoostedProbSequence": -0.9600213170051575}},
    {"index": 148, "uncertainty": {"MaximumSequenceProbability": 1.907342448248528e-05, "Perplexity": 3.814684987446526e-06, "MeanTokenEntropy": 5.1407427235972136e-05, "MeanPointwiseMutualInformation": -27.449996948242188, "SelfCertainty": -32.72811532804298, "MeanConditionalPointwiseMutualInformation": 3.814684987446526e-06, "RenyiNeg_uncertainty": -8.518342018127441, "FisherRao_uncertainty": -0.9831790424203506, "AttentionScore (layer=None)": 833.4469604492188, "RAUQ": 1.9165591872219698, "RAUQ (entropy)": -1.3506246975379232, "CSL": 8.791204209046555e-07, "BoostedProbSequence": -0.9999961853027344}},
    {"index": 149, "uncertainty": {"MaximumSequenceProbability": 1.9556958675384521, "Perplexity": 0.3259493112564087, "MeanTokenEntropy": 0.8777613043785095, "MeanPointwiseMutualInformation": -31.15321922302246, "SelfCertainty": -16.960527094095227, "MeanConditionalPointwiseMutualInformation": -63.4813232421875, "RenyiNeg_uncertainty": -2.989264726638794, "FisherRao_uncertainty": -0.7685159104874107, "AttentionScore (layer=None)": 825.1438598632812, "RAUQ": 2.339936051011165, "RAUQ (entropy)": -1.2609368700215278, "CSL": 0.06923376768827438, "BoostedProbSequence": -0.9336757659912109}},
    {"index": 150, "uncertainty": {"MaximumSequenceProbability": 0.00015329767484217882, "Perplexity": 3.8324418710544705e-05, "MeanTokenEntropy": 0.0004356478457339108, "MeanPointwiseMutualInformation": -25.312461853027344, "SelfCertainty": -28.01915136167335, "MeanConditionalPointwiseMutualInformation": 3.8324418710544705e-05, "RenyiNeg_uncertainty": -6.845812797546387, "FisherRao_uncertainty": -0.95666511007256, "AttentionScore (layer=None)": 813.6747436523438, "RAUQ": 1.8377233890335707, "RAUQ (entropy)": -1.354374376182788, "CSL": 1.764892294886522e-05, "BoostedProbSequence": -0.9999616742134094}},
    {"index": 151, "uncertainty": {"MaximumSequenceProbability": 0.0007776875863783062, "Perplexity": 0.00019442189659457654, "MeanTokenEntropy": 0.0019011846743524075, "MeanPointwiseMutualInformation": -23.999805450439453, "SelfCertainty": -26.798859270303723, "MeanConditionalPointwiseMutualInformation": 0.00019442189659457654, "RenyiNeg_uncertainty": -6.319390773773193, "FisherRao_uncertainty": -0.9553798173104243, "AttentionScore (layer=None)": 820.2551879882812, "RAUQ": 1.7875331190996566, "RAUQ (entropy)": -1.3629804399702232, "CSL": 7.57622328819707e-05, "BoostedProbSequence": -0.9998055696487427}},
    {"index": 152, "uncertainty": {"MaximumSequenceProbability": 1.050054907798767, "Perplexity": 0.21001097559928894, "MeanTokenEntropy": 0.7209308743476868, "MeanPointwiseMutualInformation": -27.439990997314453, "SelfCertainty": -16.350486238687512, "MeanConditionalPointwiseMutualInformation": -74.82913970947266, "RenyiNeg_uncertainty": -2.5146079063415527, "FisherRao_uncertainty": -0.7857026277174941, "AttentionScore (layer=None)": 819.4482421875, "RAUQ": 2.089305374050103, "RAUQ (entropy)": -1.2854689458948498, "CSL": 0.06990151107311249, "BoostedProbSequence": -0.9502779245376587}},
    {"index": 153, "uncertainty": {"MaximumSequenceProbability": 0.1885269433259964, "Perplexity": 0.03770538792014122, "MeanTokenEntropy": 0.1774255782365799, "MeanPointwiseMutualInformation": -28.762292861938477, "SelfCertainty": -19.88672700712013, "MeanConditionalPointwiseMutualInformation": -48.72874069213867, "RenyiNeg_uncertainty": -3.5562844276428223, "FisherRao_uncertainty": -0.8766724249148454, "AttentionScore (layer=None)": 849.3546752929688, "RAUQ": 1.9875622596207534, "RAUQ (entropy)": -1.3332711546204976, "CSL": 0.014165340922772884, "BoostedProbSequence": -0.9932394027709961}},
    {"index": 154, "uncertainty": {"MaximumSequenceProbability": 2.879147529602051, "Perplexity": 0.9597158432006836, "MeanTokenEntropy": 0.9016754627227783, "MeanPointwiseMutualInformation": -26.87361717224121, "SelfCertainty": -20.005921673664727, "MeanConditionalPointwiseMutualInformation": -44.02778625488281, "RenyiNeg_uncertainty": -3.9208152294158936, "FisherRao_uncertainty": -0.9040163177622554, "AttentionScore (layer=None)": 818.279052734375, "RAUQ": 2.934326667929861, "RAUQ (entropy)": -1.294960815353798, "CSL": 0.21073532104492188, "BoostedProbSequence": -0.9362872242927551}},
    {"index": 155, "uncertainty": {"MaximumSequenceProbability": 7.152555099310121e-07, "Perplexity": 1.4305109630186053e-07, "MeanTokenEntropy": 2.764892087725457e-06, "MeanPointwiseMutualInformation": -22.287500381469727, "SelfCertainty": -40.91799569913673, "MeanConditionalPointwiseMutualInformation": 1.4305109630186053e-07, "RenyiNeg_uncertainty": -10.142329216003418, "FisherRao_uncertainty": -0.9826930912144534, "AttentionScore (layer=None)": 836.8729248046875, "RAUQ": 2.0114357511252243, "RAUQ (entropy)": -1.3376711012149212, "CSL": 6.12327085036668e-07, "BoostedProbSequence": -0.9999998211860657}},
    {"index": 156, "uncertainty": {"MaximumSequenceProbability": 0.0003372032369952649, "Perplexity": 8.430080924881622e-05, "MeanTokenEntropy": 0.000886890571564436, "MeanPointwiseMutualInformation": -25.249916076660156, "SelfCertainty": -25.79140535184669, "MeanConditionalPointwiseMutualInformation": 8.430080924881622e-05, "RenyiNeg_uncertainty": -5.853706359863281, "FisherRao_uncertainty": -0.9499359616790992, "AttentionScore (layer=None)": 835.7872314453125, "RAUQ": 1.8041909641445797, "RAUQ (entropy)": -1.3675840133453052, "CSL": 2.0628249330911785e-05, "BoostedProbSequence": -0.9999156594276428}},
    {"index": 157, "uncertainty": {"MaximumSequenceProbability": 3.417938232421875, "Perplexity": 0.5696563720703125, "MeanTokenEntropy": 1.121494174003601, "MeanPointwiseMutualInformation": -24.5761775970459, "SelfCertainty": -17.8927475530796, "MeanConditionalPointwiseMutualInformation": -31.67138671875, "RenyiNeg_uncertainty": -3.1234772205352783, "FisherRao_uncertainty": -0.8418772292737632, "AttentionScore (layer=None)": 855.2863159179688, "RAUQ": 2.559748935975896, "RAUQ (entropy)": -1.2284601078553514, "CSL": 0.07509826123714447, "BoostedProbSequence": -0.9250118732452393}},
    {"index": 158, "uncertainty": {"MaximumSequenceProbability": 0.00017653389659244567, "Perplexity": 5.884463098482229e-05, "MeanTokenEntropy": 0.0006214796449057758, "MeanPointwiseMutualInformation": -23.833274841308594, "SelfCertainty": -27.288383475829438, "MeanConditionalPointwiseMutualInformation": 5.884463098482229e-05, "RenyiNeg_uncertainty": -6.542238235473633, "FisherRao_uncertainty": -0.9613916904094676, "AttentionScore (layer=None)": 850.6895751953125, "RAUQ": 1.665536616512591, "RAUQ (entropy)": -1.3733662159964175, "CSL": 1.6615045751677826e-05, "BoostedProbSequence": -0.9999411702156067}},
    {"index": 159, "uncertainty": {"MaximumSequenceProbability": 1.41215181350708, "Perplexity": 0.2017359733581543, "MeanTokenEntropy": 0.42617321014404297, "MeanPointwiseMutualInformation": -22.735763549804688, "SelfCertainty": -27.253407697340553, "MeanConditionalPointwiseMutualInformation": -37.36282730102539, "RenyiNeg_uncertainty": -6.576901912689209, "FisherRao_uncertainty": -0.9137896370659673, "AttentionScore (layer=None)": 853.2830200195312, "RAUQ": 2.3116364381942605, "RAUQ (entropy)": -1.2875089712029104, "CSL": 0.11328195780515671, "BoostedProbSequence": -0.9858093857765198}},
    {"index": 160, "uncertainty": {"MaximumSequenceProbability": 1.1198452711105347, "Perplexity": 0.13998065888881683, "MeanTokenEntropy": 0.2681064009666443, "MeanPointwiseMutualInformation": -27.48501968383789, "SelfCertainty": -21.081037433832165, "MeanConditionalPointwiseMutualInformation": -61.99900436401367, "RenyiNeg_uncertainty": -4.12658166885376, "FisherRao_uncertainty": -0.8782162442155363, "AttentionScore (layer=None)": 903.7841796875, "RAUQ": 2.268457902371501, "RAUQ (entropy)": -1.306690937546831, "CSL": 0.07277914881706238, "BoostedProbSequence": -0.9927901029586792}},
    {"index": 161, "uncertainty": {"MaximumSequenceProbability": 0.002342646475881338, "Perplexity": 0.0004685292951762676, "MeanTokenEntropy": 0.0036210797261446714, "MeanPointwiseMutualInformation": -24.17453384399414, "SelfCertainty": -36.46650110074806, "MeanConditionalPointwiseMutualInformation": 0.0004685292951762676, "RenyiNeg_uncertainty": -9.203826904296875, "FisherRao_uncertainty": -0.9739628331700052, "AttentionScore (layer=None)": 830.3245239257812, "RAUQ": 1.9823668459420178, "RAUQ (entropy)": -1.3386810713522488, "CSL": 6.014906466589309e-05, "BoostedProbSequence": -0.9995318651199341}},
    {"index": 162, "uncertainty": {"MaximumSequenceProbability": 0.05020447075366974, "Perplexity": 0.012551117688417435, "MeanTokenEntropy": 0.05086018890142441, "MeanPointwiseMutualInformation": -21.799949645996094, "SelfCertainty": -25.726162584512707, "MeanConditionalPointwiseMutualInformation": 0.012551117688417435, "RenyiNeg_uncertainty": -6.031676292419434, "FisherRao_uncertainty": -0.9369020857005594, "AttentionScore (layer=None)": 805.9014282226562, "RAUQ": 1.8114437965742938, "RAUQ (entropy)": -1.3568593262920765, "CSL": 0.004080143757164478, "BoostedProbSequence": -0.9995959997177124}},
    {"index": 163, "uncertainty": {"MaximumSequenceProbability": 0.392210990190506, "Perplexity": 0.13073699176311493, "MeanTokenEntropy": 0.2223268747329712, "MeanPointwiseMutualInformation": -26.1192626953125, "SelfCertainty": -22.926289868244805, "MeanConditionalPointwiseMutualInformation": 0.13073699176311493, "RenyiNeg_uncertainty": -4.819202423095703, "FisherRao_uncertainty": -0.9227242593587622, "AttentionScore (layer=None)": 951.9415893554688, "RAUQ": 1.9806612033689759, "RAUQ (entropy)": -1.3380595303372171, "CSL": 0.017927447333931923, "BoostedProbSequence": -0.9982244372367859}},
    {"index": 164, "uncertainty": {"MaximumSequenceProbability": 5.870996952056885, "Perplexity": 0.8387138247489929, "MeanTokenEntropy": 1.4958688020706177, "MeanPointwiseMutualInformation": -25.71485710144043, "SelfCertainty": -15.361778614524566, "MeanConditionalPointwiseMutualInformation": -47.105106353759766, "RenyiNeg_uncertainty": -2.498753070831299, "FisherRao_uncertainty": -0.7458141356857926, "AttentionScore (layer=None)": 908.4671020507812, "RAUQ": 2.585304233286746, "RAUQ (entropy)": -1.1875531881415564, "CSL": 0.19898353517055511, "BoostedProbSequence": -0.8020286560058594}},
    {"index": 165, "uncertainty": {"MaximumSequenceProbability": 0.30421847105026245, "Perplexity": 0.10140615701675415, "MeanTokenEntropy": 0.28255048394203186, "MeanPointwiseMutualInformation": -24.690261840820312, "SelfCertainty": -25.503498705118176, "MeanConditionalPointwiseMutualInformation": -36.338470458984375, "RenyiNeg_uncertainty": -5.661494731903076, "FisherRao_uncertainty": -0.8139248926083428, "AttentionScore (layer=None)": 826.1500244140625, "RAUQ": 1.8354748452264045, "RAUQ (entropy)": -1.3466496268505872, "CSL": 0.06559896469116211, "BoostedProbSequence": -0.9949633479118347}},
    {"index": 166, "uncertainty": {"MaximumSequenceProbability": 1.332244634628296, "Perplexity": 0.44408154487609863, "MeanTokenEntropy": 1.2582590579986572, "MeanPointwiseMutualInformation": -17.597585678100586, "SelfCertainty": -19.308876029540375, "MeanConditionalPointwiseMutualInformation": -35.246002197265625, "RenyiNeg_uncertainty": -4.152786731719971, "FisherRao_uncertainty": -0.7919504481876714, "AttentionScore (layer=None)": 831.4454956054688, "RAUQ": 1.8090321917015482, "RAUQ (entropy)": -1.2616220891480427, "CSL": 0.23767635226249695, "BoostedProbSequence": -0.9061533808708191}},
    {"index": 167, "uncertainty": {"MaximumSequenceProbability": 0.03341784328222275, "Perplexity": 0.006683568470180035, "MeanTokenEntropy": 0.04337897151708603, "MeanPointwiseMutualInformation": -27.59331703186035, "SelfCertainty": -24.264094789712903, "MeanConditionalPointwiseMutualInformation": -23.746715545654297, "RenyiNeg_uncertainty": -5.187367916107178, "FisherRao_uncertainty": -0.9173415763701351, "AttentionScore (layer=None)": 843.7049560546875, "RAUQ": 1.9749817660145792, "RAUQ (entropy)": -1.3375918727242992, "CSL": 0.001805198029614985, "BoostedProbSequence": -0.9952913522720337}},
    {"index": 168, "uncertainty": {"MaximumSequenceProbability": 1.2552565336227417, "Perplexity": 0.06276282668113708, "MeanTokenEntropy": 0.15426728129386902, "MeanPointwiseMutualInformation": -19.935672760009766, "SelfCertainty": -35.63196664640236, "MeanConditionalPointwiseMutualInformation": -17.786029815673828, "RenyiNeg_uncertainty": -8.77967357635498, "FisherRao_uncertainty": -0.9792731386839554, "AttentionScore (layer=None)": 895.9490966796875, "RAUQ": 2.391754027341642, "RAUQ (entropy)": -1.2975633145051044, "CSL": 0.04186965897679329, "BoostedProbSequence": -0.9986528158187866}},
    {"index": 169, "uncertainty": {"MaximumSequenceProbability": 0.964790940284729, "Perplexity": 0.32159698009490967, "MeanTokenEntropy": 0.7557509541511536, "MeanPointwiseMutualInformation": -27.595069885253906, "SelfCertainty": -19.625730506469086, "MeanConditionalPointwiseMutualInformation": -46.46540451049805, "RenyiNeg_uncertainty": -3.5918922424316406, "FisherRao_uncertainty": -0.893557711602598, "AttentionScore (layer=None)": 804.4840698242188, "RAUQ": 2.129432352399133, "RAUQ (entropy)": -1.2987271763787658, "CSL": 0.08082122355699539, "BoostedProbSequence": -0.9944300055503845}},
    {"index": 170, "uncertainty": {"MaximumSequenceProbability": 0.3414003551006317, "Perplexity": 0.17070017755031586, "MeanTokenEntropy": 0.5209858417510986, "MeanPointwiseMutualInformation": -20.829299926757812, "SelfCertainty": -28.223454149454113, "MeanConditionalPointwiseMutualInformation": -75.4083023071289, "RenyiNeg_uncertainty": -6.233879089355469, "FisherRao_uncertainty": -0.7658655057273369, "AttentionScore (layer=None)": 837.1980590820312, "RAUQ": 1.3722545991636164, "RAUQ (entropy)": -1.3758537130399748, "CSL": 0.3119279742240906, "BoostedProbSequence": -0.990704357624054}},
    {"index": 171, "uncertainty": {"MaximumSequenceProbability": 0.6749000549316406, "Perplexity": 0.22496668994426727, "MeanTokenEntropy": 0.4128243029117584, "MeanPointwiseMutualInformation": -22.858367919921875, "SelfCertainty": -23.164820345132824, "MeanConditionalPointwiseMutualInformation": 0.22496668994426727, "RenyiNeg_uncertainty": -4.896925449371338, "FisherRao_uncertainty": -0.9433831631036235, "AttentionScore (layer=None)": 873.9237060546875, "RAUQ": 2.1138938097455453, "RAUQ (entropy)": -1.3296694901888428, "CSL": 0.05138911306858063, "BoostedProbSequence": -0.9972255229949951}},
    {"index": 172, "uncertainty": {"MaximumSequenceProbability": 0.9924634695053101, "Perplexity": 0.19849269092082977, "MeanTokenEntropy": 0.4017612934112549, "MeanPointwiseMutualInformation": -28.901508331298828, "SelfCertainty": -21.629065950601575, "MeanConditionalPointwiseMutualInformation": -22.295257568359375, "RenyiNeg_uncertainty": -4.404867172241211, "FisherRao_uncertainty": -0.8877534803110546, "AttentionScore (layer=None)": 900.5977783203125, "RAUQ": 2.196032221203677, "RAUQ (entropy)": -1.3155167789610558, "CSL": 0.07337827980518341, "BoostedProbSequence": -0.9952852129936218}},
    {"index": 173, "uncertainty": {"MaximumSequenceProbability": 0.3033154606819153, "Perplexity": 0.10110515356063843, "MeanTokenEntropy": 0.5161188244819641, "MeanPointwiseMutualInformation": -25.732229232788086, "SelfCertainty": -16.090158454467133, "MeanConditionalPointwiseMutualInformation": 0.10110515356063843, "RenyiNeg_uncertainty": -2.2781870365142822, "FisherRao_uncertainty": -0.7807144159116195, "AttentionScore (layer=None)": 836.14013671875, "RAUQ": 1.8270992680380718, "RAUQ (entropy)": -1.3237078825033186, "CSL": 0.03916836529970169, "BoostedProbSequence": -0.939586877822876}},
    {"index": 174, "uncertainty": {"MaximumSequenceProbability": 0.10155736654996872, "Perplexity": 0.02538934163749218, "MeanTokenEntropy": 0.08167645335197449, "MeanPointwiseMutualInformation": -26.537111282348633, "SelfCertainty": -25.748957784860607, "MeanConditionalPointwiseMutualInformation": 0.02538934163749218, "RenyiNeg_uncertainty": -5.772847652435303, "FisherRao_uncertainty": -0.9365409349678202, "AttentionScore (layer=None)": 911.2119140625, "RAUQ": 1.9927255436953026, "RAUQ (entropy)": -1.3417800510869373, "CSL": 0.004105106927454472, "BoostedProbSequence": -0.9996623992919922}},
    {"index": 175, "uncertainty": {"MaximumSequenceProbability": 0.0042036063969135284, "Perplexity": 0.0010509015992283821, "MeanTokenEntropy": 0.009867744520306587, "MeanPointwiseMutualInformation": -26.217700958251953, "SelfCertainty": -24.026123674600598, "MeanConditionalPointwiseMutualInformation": 0.0010509015992283821, "RenyiNeg_uncertainty": -5.213223934173584, "FisherRao_uncertainty": -0.9239342377721189, "AttentionScore (layer=None)": 854.0076904296875, "RAUQ": 1.8189619987097927, "RAUQ (entropy)": -1.3582406711831547, "CSL": 0.00032639974961057305, "BoostedProbSequence": -0.998951256275177}},
    {"index": 176, "uncertainty": {"MaximumSequenceProbability": 6.794909495511092e-06, "Perplexity": 1.698727373877773e-06, "MeanTokenEntropy": 2.535951898607891e-05, "MeanPointwiseMutualInformation": -27.437498092651367, "SelfCertainty": -35.71483770200538, "MeanConditionalPointwiseMutualInformation": 1.698727373877773e-06, "RenyiNeg_uncertainty": -8.506948471069336, "FisherRao_uncertainty": -0.9784537927009991, "AttentionScore (layer=None)": 855.0515747070312, "RAUQ": 1.8674127578173507, "RAUQ (entropy)": -1.3535030690115648, "CSL": 6.953108595553203e-07, "BoostedProbSequence": -0.9999983310699463}},
    {"index": 177, "uncertainty": {"MaximumSequenceProbability": 0.17652195692062378, "Perplexity": 0.05884065106511116, "MeanTokenEntropy": 0.24049760401248932, "MeanPointwiseMutualInformation": -21.482826232910156, "SelfCertainty": -20.439390810220715, "MeanConditionalPointwiseMutualInformation": 0.05884065106511116, "RenyiNeg_uncertainty": -3.884601593017578, "FisherRao_uncertainty": -0.8749973287750136, "AttentionScore (layer=None)": 847.6901245117188, "RAUQ": 1.749204852454913, "RAUQ (entropy)": -1.3523920580359725, "CSL": 0.008265943266451359, "BoostedProbSequence": -0.9889748692512512}},
    {"index": 178, "uncertainty": {"MaximumSequenceProbability": 0.09234417974948883, "Perplexity": 0.030781393870711327, "MeanTokenEntropy": 0.10621020197868347, "MeanPointwiseMutualInformation": -24.05255126953125, "SelfCertainty": -21.65396498828061, "MeanConditionalPointwiseMutualInformation": 0.030781393870711327, "RenyiNeg_uncertainty": -4.1291327476501465, "FisherRao_uncertainty": -0.9175271877459356, "AttentionScore (layer=None)": 856.2081909179688, "RAUQ": 1.7456294084929693, "RAUQ (entropy)": -1.359414849614092, "CSL": 0.010336794890463352, "BoostedProbSequence": -0.9988663792610168}},
    {"index": 179, "uncertainty": {"MaximumSequenceProbability": 0.004690143745392561, "Perplexity": 0.00093802873743698, "MeanTokenEntropy": 0.007293569855391979, "MeanPointwiseMutualInformation": -25.599061965942383, "SelfCertainty": -26.169439180582042, "MeanConditionalPointwiseMutualInformation": 0.00093802873743698, "RenyiNeg_uncertainty": -6.150821208953857, "FisherRao_uncertainty": -0.9625920317399304, "AttentionScore (layer=None)": 811.3124389648438, "RAUQ": 1.9536554799567243, "RAUQ (entropy)": -1.3432341775918126, "CSL": 0.00020789857080671936, "BoostedProbSequence": -0.9990628361701965}},
    {"index": 180, "uncertainty": {"MaximumSequenceProbability": 0.00028010286041535437, "Perplexity": 7.002571510383859e-05, "MeanTokenEntropy": 0.000724620244000107, "MeanPointwiseMutualInformation": -24.28118133544922, "SelfCertainty": -31.761691721170422, "MeanConditionalPointwiseMutualInformation": 7.002571510383859e-05, "RenyiNeg_uncertainty": -8.017873764038086, "FisherRao_uncertainty": -0.9737401389842577, "AttentionScore (layer=None)": 839.5875244140625, "RAUQ": 1.8832486391613719, "RAUQ (entropy)": -1.351471321945359, "CSL": 2.4864075385266915e-05, "BoostedProbSequence": -0.9999299645423889}},
    {"index": 181, "uncertainty": {"MaximumSequenceProbability": 1.0771946907043457, "Perplexity": 0.35906490683555603, "MeanTokenEntropy": 0.7596836686134338, "MeanPointwiseMutualInformation": -24.057601928710938, "SelfCertainty": -22.54291597196388, "MeanConditionalPointwiseMutualInformation": 0.35906490683555603, "RenyiNeg_uncertainty": -4.916360855102539, "FisherRao_uncertainty": -0.9227418518217227, "AttentionScore (layer=None)": 872.865234375, "RAUQ": 2.2122486251314255, "RAUQ (entropy)": -1.3004416715554723, "CSL": 0.09169147908687592, "BoostedProbSequence": -0.9441190361976624}},
    {"index": 182, "uncertainty": {"MaximumSequenceProbability": 0.5759545564651489, "Perplexity": 0.1919848471879959, "MeanTokenEntropy": 0.22853527963161469, "MeanPointwiseMutualInformation": -24.641347885131836, "SelfCertainty": -31.21120833544858, "MeanConditionalPointwiseMutualInformation": 0.1919848471879959, "RenyiNeg_uncertainty": -7.810593128204346, "FisherRao_uncertainty": -0.9657364587342685, "AttentionScore (layer=None)": 829.38134765625, "RAUQ": 2.0072752043624025, "RAUQ (entropy)": -1.3476086697291887, "CSL": 0.04619995877146721, "BoostedProbSequence": -0.9999949336051941}},
    {"index": 183, "uncertainty": {"MaximumSequenceProbability": 0.8635790944099426, "Perplexity": 0.287859708070755, "MeanTokenEntropy": 0.8545884490013123, "MeanPointwiseMutualInformation": -23.462141036987305, "SelfCertainty": -22.943718584268566, "MeanConditionalPointwiseMutualInformation": 0.287859708070755, "RenyiNeg_uncertainty": -5.082952499389648, "FisherRao_uncertainty": -0.9246074869988213, "AttentionScore (layer=None)": 883.5626220703125, "RAUQ": 2.1563078291631177, "RAUQ (entropy)": -1.2804602836616161, "CSL": 0.07986287027597427, "BoostedProbSequence": -0.8072155117988586}},
    {"index": 184, "uncertainty": {"MaximumSequenceProbability": 0.021156514063477516, "Perplexity": 0.005289128515869379, "MeanTokenEntropy": 0.03478312864899635, "MeanPointwiseMutualInformation": -28.49471092224121, "SelfCertainty": -20.250012548654553, "MeanConditionalPointwiseMutualInformation": 0.005289128515869379, "RenyiNeg_uncertainty": -3.526793956756592, "FisherRao_uncertainty": -0.8826979905654643, "AttentionScore (layer=None)": 828.2144775390625, "RAUQ": 1.8981550842119268, "RAUQ (entropy)": -1.3493427394276467, "CSL": 0.0010369960218667984, "BoostedProbSequence": -0.9987826347351074}},
    {"index": 185, "uncertainty": {"MaximumSequenceProbability": 2.6047885417938232, "Perplexity": 0.5209577083587646, "MeanTokenEntropy": 1.0954355001449585, "MeanPointwiseMutualInformation": -30.42904281616211, "SelfCertainty": -17.885110719888683, "MeanConditionalPointwiseMutualInformation": -110.86808776855469, "RenyiNeg_uncertainty": -3.2993111610412598, "FisherRao_uncertainty": -0.7851973819568829, "AttentionScore (layer=None)": 886.5848388671875, "RAUQ": 2.4142161394601835, "RAUQ (entropy)": -1.2496700111386874, "CSL": 0.13534961640834808, "BoostedProbSequence": -0.9401460886001587}},
    {"index": 186, "uncertainty": {"MaximumSequenceProbability": 0.07835453748703003, "Perplexity": 0.02611817978322506, "MeanTokenEntropy": 0.1007314994931221, "MeanPointwiseMutualInformation": -25.640548706054688, "SelfCertainty": -22.63166808276303, "MeanConditionalPointwiseMutualInformation": -41.662296295166016, "RenyiNeg_uncertainty": -4.589589595794678, "FisherRao_uncertainty": -0.8907981193894029, "AttentionScore (layer=None)": 807.8568115234375, "RAUQ": 1.6131370961831817, "RAUQ (entropy)": -1.3749563656498744, "CSL": 0.062330637127161026, "BoostedProbSequence": -0.9994328022003174}},
    {"index": 187, "uncertainty": {"MaximumSequenceProbability": 0.00020442757522687316, "Perplexity": 5.110689380671829e-05, "MeanTokenEntropy": 0.0005292429123073816, "MeanPointwiseMutualInformation": -27.374950408935547, "SelfCertainty": -31.028266580789563, "MeanConditionalPointwiseMutualInformation": 5.110689380671829e-05, "RenyiNeg_uncertainty": -7.722522735595703, "FisherRao_uncertainty": -0.9738045884913202, "AttentionScore (layer=None)": 816.6385498046875, "RAUQ": 1.8521780462237631, "RAUQ (entropy)": -1.3531331212815836, "CSL": 1.7293075870838948e-05, "BoostedProbSequence": -0.9999488592147827}},
    {"index": 188, "uncertainty": {"MaximumSequenceProbability": 0.015319688245654106, "Perplexity": 0.0038299220614135265, "MeanTokenEntropy": 0.021444493904709816, "MeanPointwiseMutualInformation": -28.933670043945312, "SelfCertainty": -26.066491754739758, "MeanConditionalPointwiseMutualInformation": 0.0038299220614135265, "RenyiNeg_uncertainty": -5.87889289855957, "FisherRao_uncertainty": -0.9152396335554209, "AttentionScore (layer=None)": 817.7657470703125, "RAUQ": 1.9220322909107954, "RAUQ (entropy)": -1.350349399023993, "CSL": 0.0006698654615320265, "BoostedProbSequence": -0.9997110366821289}},
    {"index": 189, "uncertainty": {"MaximumSequenceProbability": 0.9145079851150513, "Perplexity": 0.15241800248622894, "MeanTokenEntropy": 0.32135921716690063, "MeanPointwiseMutualInformation": -28.326749801635742, "SelfCertainty": -26.3093579529616, "MeanConditionalPointwiseMutualInformation": -13.19387435913086, "RenyiNeg_uncertainty": -5.9541015625, "FisherRao_uncertainty": -0.9364179572325678, "AttentionScore (layer=None)": 817.9421997070312, "RAUQ": 2.2315093314191286, "RAUQ (entropy)": -1.303628620757018, "CSL": 0.04865547642111778, "BoostedProbSequence": -0.9963006377220154}},
    {"index": 190, "uncertainty": {"MaximumSequenceProbability": 0.04901551082730293, "Perplexity": 0.01633850298821926, "MeanTokenEntropy": 0.08280722796916962, "MeanPointwiseMutualInformation": -23.19199562072754, "SelfCertainty": -24.353612255940117, "MeanConditionalPointwiseMutualInformation": 0.01633850298821926, "RenyiNeg_uncertainty": -5.370222091674805, "FisherRao_uncertainty": -0.9420165959173484, "AttentionScore (layer=None)": 860.27880859375, "RAUQ": 1.954358327088915, "RAUQ (entropy)": -1.3597173720712852, "CSL": 0.0047369590029120445, "BoostedProbSequence": -0.9976350665092468}},
    {"index": 191, "uncertainty": {"MaximumSequenceProbability": 1.9748828411102295, "Perplexity": 0.4937207102775574, "MeanTokenEntropy": 1.095273494720459, "MeanPointwiseMutualInformation": -27.81877899169922, "SelfCertainty": -17.672784002511975, "MeanConditionalPointwiseMutualInformation": -65.18803405761719, "RenyiNeg_uncertainty": -3.131349563598633, "FisherRao_uncertainty": -0.8384035726593337, "AttentionScore (layer=None)": 876.6895751953125, "RAUQ": 2.1826390117387264, "RAUQ (entropy)": -1.2678124674866562, "CSL": 0.12541484832763672, "BoostedProbSequence": -0.9534420967102051}},
    {"index": 192, "uncertainty": {"MaximumSequenceProbability": 0.20957303047180176, "Perplexity": 0.06985767930746078, "MeanTokenEntropy": 0.1757373809814453, "MeanPointwiseMutualInformation": -24.263473510742188, "SelfCertainty": -22.131896328816094, "MeanConditionalPointwiseMutualInformation": -42.2183952331543, "RenyiNeg_uncertainty": -4.451241970062256, "FisherRao_uncertainty": -0.8887450529472889, "AttentionScore (layer=None)": 859.7830200195312, "RAUQ": 1.5767163975607523, "RAUQ (entropy)": -1.3756113332131323, "CSL": 0.18755312263965607, "BoostedProbSequence": -0.9972904324531555}},
    {"index": 193, "uncertainty": {"MaximumSequenceProbability": 0.40976396203041077, "Perplexity": 0.08195279538631439, "MeanTokenEntropy": 0.15018819272518158, "MeanPointwiseMutualInformation": -30.518047332763672, "SelfCertainty": -27.217106111734388, "MeanConditionalPointwiseMutualInformation": -29.42984962463379, "RenyiNeg_uncertainty": -6.552598476409912, "FisherRao_uncertainty": -0.9554002338966292, "AttentionScore (layer=None)": 827.47900390625, "RAUQ": 2.109394390608219, "RAUQ (entropy)": -1.3264389457133103, "CSL": 0.0380108505487442, "BoostedProbSequence": -0.9990530014038086}},
    {"index": 194, "uncertainty": {"MaximumSequenceProbability": 3.876842737197876, "Perplexity": 0.5538346767425537, "MeanTokenEntropy": 0.6914017796516418, "MeanPointwiseMutualInformation": -27.999738693237305, "SelfCertainty": -23.587554741931093, "MeanConditionalPointwiseMutualInformation": -11.01438045501709, "RenyiNeg_uncertainty": -5.34281587600708, "FisherRao_uncertainty": -0.8988595516490673, "AttentionScore (layer=None)": 976.51708984375, "RAUQ": 2.79194774611142, "RAUQ (entropy)": -1.263164298232621, "CSL": 0.17042572796344757, "BoostedProbSequence": -0.9443202018737793}},
    {"index": 195, "uncertainty": {"MaximumSequenceProbability": 3.358210325241089, "Perplexity": 0.5597017407417297, "MeanTokenEntropy": 1.155922293663025, "MeanPointwiseMutualInformation": -25.148630142211914, "SelfCertainty": -19.00903573819923, "MeanConditionalPointwiseMutualInformation": -35.430301666259766, "RenyiNeg_uncertainty": -3.9637107849121094, "FisherRao_uncertainty": -0.8016630811701756, "AttentionScore (layer=None)": 835.2742309570312, "RAUQ": 2.615403700322797, "RAUQ (entropy)": -1.2233972927179884, "CSL": 0.18212959170341492, "BoostedProbSequence": -0.9169599413871765}},
    {"index": 196, "uncertainty": {"MaximumSequenceProbability": 0.00867646373808384, "Perplexity": 0.0017352927243337035, "MeanTokenEntropy": 0.013265835121273994, "MeanPointwiseMutualInformation": -27.9732666015625, "SelfCertainty": -26.797318514078135, "MeanConditionalPointwiseMutualInformation": 0.0017352927243337035, "RenyiNeg_uncertainty": -6.373915672302246, "FisherRao_uncertainty": -0.9613286768582683, "AttentionScore (layer=None)": 857.5484619140625, "RAUQ": 1.9250640815838387, "RAUQ (entropy)": -1.351530277498001, "CSL": 0.0007503270753659308, "BoostedProbSequence": -0.9982697367668152}},
    {"index": 197, "uncertainty": {"MaximumSequenceProbability": 0.6281065940856934, "Perplexity": 0.12562131881713867, "MeanTokenEntropy": 0.5790888667106628, "MeanPointwiseMutualInformation": -29.17437744140625, "SelfCertainty": -17.281173189371106, "MeanConditionalPointwiseMutualInformation": -51.52002716064453, "RenyiNeg_uncertainty": -2.9002232551574707, "FisherRao_uncertainty": -0.8115455695984654, "AttentionScore (layer=None)": 832.43359375, "RAUQ": 2.046311169381, "RAUQ (entropy)": -1.298592971917, "CSL": 0.03481810539960861, "BoostedProbSequence": -0.9483524560928345}},
    {"index": 198, "uncertainty": {"MaximumSequenceProbability": 4.194246768951416, "Perplexity": 0.8388493657112122, "MeanTokenEntropy": 0.8464455604553223, "MeanPointwiseMutualInformation": -28.136150360107422, "SelfCertainty": -19.546366365640637, "MeanConditionalPointwiseMutualInformation": -46.9378776550293, "RenyiNeg_uncertainty": -3.811283826828003, "FisherRao_uncertainty": -0.8565705579456242, "AttentionScore (layer=None)": 877.7479248046875, "RAUQ": 2.9532991877499444, "RAUQ (entropy)": -1.2759606335707305, "CSL": 0.2685239315032959, "BoostedProbSequence": -0.9801338315010071}},
    {"index": 199, "uncertainty": {"MaximumSequenceProbability": 1.9858778715133667, "Perplexity": 0.6619592905044556, "MeanTokenEntropy": 0.9769997596740723, "MeanPointwiseMutualInformation": -22.75470733642578, "SelfCertainty": -17.105888994424816, "MeanConditionalPointwiseMutualInformation": -83.6146240234375, "RenyiNeg_uncertainty": -2.6167993545532227, "FisherRao_uncertainty": -0.8201617066870498, "AttentionScore (layer=None)": 893.62109375, "RAUQ": 2.5862550664777153, "RAUQ (entropy)": -1.2755995923345917, "CSL": 0.17029470205307007, "BoostedProbSequence": -0.9714190363883972}},
    {"index": 200, "uncertainty": {"MaximumSequenceProbability": 2.516549587249756, "Perplexity": 0.1935807317495346, "MeanTokenEntropy": 0.3676087260246277, "MeanPointwiseMutualInformation": -24.883342742919922, "SelfCertainty": -26.647026836456444, "MeanConditionalPointwiseMutualInformation": -22.767345428466797, "RenyiNeg_uncertainty": -6.125929832458496, "FisherRao_uncertainty": -0.9169715991668637, "AttentionScore (layer=None)": 846.9118041992188, "RAUQ": 2.2988082425702157, "RAUQ (entropy)": -1.2834935018699194, "CSL": 0.06459428369998932, "BoostedProbSequence": -0.9555294513702393}},
    {"index": 201, "uncertainty": {"MaximumSequenceProbability": 2.9275834560394287, "Perplexity": 0.975861132144928, "MeanTokenEntropy": 1.2488747835159302, "MeanPointwiseMutualInformation": -25.524139404296875, "SelfCertainty": -18.10316593636004, "MeanConditionalPointwiseMutualInformation": -50.909725189208984, "RenyiNeg_uncertainty": -3.129892110824585, "FisherRao_uncertainty": -0.8629431246099547, "AttentionScore (layer=None)": 832.9026489257812, "RAUQ": 2.9566608566068364, "RAUQ (entropy)": -1.246004739229989, "CSL": 0.2914482057094574, "BoostedProbSequence": -0.9622392654418945}},
    {"index": 202, "uncertainty": {"MaximumSequenceProbability": 0.4735953211784363, "Perplexity": 0.11839883029460907, "MeanTokenEntropy": 0.27793440222740173, "MeanPointwiseMutualInformation": -28.819101333618164, "SelfCertainty": -22.422152193277356, "MeanConditionalPointwiseMutualInformation": 0.11839883029460907, "RenyiNeg_uncertainty": -4.609358787536621, "FisherRao_uncertainty": -0.9268701721925124, "AttentionScore (layer=None)": 903.0640869140625, "RAUQ": 2.05634137279295, "RAUQ (entropy)": -1.325347605396073, "CSL": 0.045028191059827805, "BoostedProbSequence": -0.9946895241737366}},
    {"index": 203, "uncertainty": {"MaximumSequenceProbability": 0.9097691774368286, "Perplexity": 0.22744229435920715, "MeanTokenEntropy": 0.31262773275375366, "MeanPointwiseMutualInformation": -28.64755630493164, "SelfCertainty": -20.3663803655796, "MeanConditionalPointwiseMutualInformation": -37.33712387084961, "RenyiNeg_uncertainty": -3.6821889877319336, "FisherRao_uncertainty": -0.8968886051103788, "AttentionScore (layer=None)": 818.6046142578125, "RAUQ": 2.1539370921944685, "RAUQ (entropy)": -1.3359473422941557, "CSL": 0.07950480282306671, "BoostedProbSequence": -0.9952802062034607}},
    {"index": 204, "uncertainty": {"MaximumSequenceProbability": 0.16119500994682312, "Perplexity": 0.05373166874051094, "MeanTokenEntropy": 0.1430639773607254, "MeanPointwiseMutualInformation": -24.69626808166504, "SelfCertainty": -22.544695528238293, "MeanConditionalPointwiseMutualInformation": 0.05373166874051094, "RenyiNeg_uncertainty": -4.578183174133301, "FisherRao_uncertainty": -0.9060322314279077, "AttentionScore (layer=None)": 844.0391845703125, "RAUQ": 1.7193770026948059, "RAUQ (entropy)": -1.3646691194275746, "CSL": 0.013233127072453499, "BoostedProbSequence": -0.999676525592804}},
    {"index": 205, "uncertainty": {"MaximumSequenceProbability": 4.198340892791748, "Perplexity": 0.5997629761695862, "MeanTokenEntropy": 1.1118319034576416, "MeanPointwiseMutualInformation": -26.18595314025879, "SelfCertainty": -19.64001582111985, "MeanConditionalPointwiseMutualInformation": -26.135663986206055, "RenyiNeg_uncertainty": -4.03739070892334, "FisherRao_uncertainty": -0.8327584716134935, "AttentionScore (layer=None)": 915.8821411132812, "RAUQ": 2.3528592217832514, "RAUQ (entropy)": -1.218871663002011, "CSL": 0.09531816840171814, "BoostedProbSequence": -0.8472269773483276}},
    {"index": 206, "uncertainty": {"MaximumSequenceProbability": 5.030520696891472e-05, "Perplexity": 1.6768402929301374e-05, "MeanTokenEntropy": 0.0002077360259136185, "MeanPointwiseMutualInformation": -25.166650772094727, "SelfCertainty": -25.691458376138684, "MeanConditionalPointwiseMutualInformation": 1.6768402929301374e-05, "RenyiNeg_uncertainty": -5.895484447479248, "FisherRao_uncertainty": -0.9495616772506449, "AttentionScore (layer=None)": 808.2864990234375, "RAUQ": 1.6948324388664102, "RAUQ (entropy)": -1.3690128191196602, "CSL": 4.995453309675213e-06, "BoostedProbSequence": -0.9999832510948181}},
    {"index": 207, "uncertainty": {"MaximumSequenceProbability": 0.40126821398735046, "Perplexity": 0.13375607132911682, "MeanTokenEntropy": 0.23666854202747345, "MeanPointwiseMutualInformation": -18.366243362426758, "SelfCertainty": -25.78742535103289, "MeanConditionalPointwiseMutualInformation": -41.854576110839844, "RenyiNeg_uncertainty": -5.600797653198242, "FisherRao_uncertainty": -0.9239685591124799, "AttentionScore (layer=None)": 849.7662963867188, "RAUQ": 1.9573682948403262, "RAUQ (entropy)": -1.3569727399708333, "CSL": 0.016942249611020088, "BoostedProbSequence": -0.9993711113929749}},
    {"index": 208, "uncertainty": {"MaximumSequenceProbability": 0.1602599024772644, "Perplexity": 0.053419966250658035, "MeanTokenEntropy": 0.13991588354110718, "MeanPointwiseMutualInformation": -25.113245010375977, "SelfCertainty": -31.418936403482434, "MeanConditionalPointwiseMutualInformation": 0.053419966250658035, "RenyiNeg_uncertainty": -7.8648834228515625, "FisherRao_uncertainty": -0.9573457959308177, "AttentionScore (layer=None)": 846.4910888671875, "RAUQ": 1.7483806268336517, "RAUQ (entropy)": -1.3609488285428633, "CSL": 0.00924674328416586, "BoostedProbSequence": -0.9999880790710449}},
    {"index": 209, "uncertainty": {"MaximumSequenceProbability": 0.060110706835985184, "Perplexity": 0.012022141367197037, "MeanTokenEntropy": 0.06821201741695404, "MeanPointwiseMutualInformation": -28.23797607421875, "SelfCertainty": -25.33522210904884, "MeanConditionalPointwiseMutualInformation": 0.012022141367197037, "RenyiNeg_uncertainty": -5.6298346519470215, "FisherRao_uncertainty": -0.9074738528203727, "AttentionScore (layer=None)": 843.4177856445312, "RAUQ": 1.9708517720511392, "RAUQ (entropy)": -1.3424618504586117, "CSL": 0.004097271244972944, "BoostedProbSequence": -0.9966654777526855}},
    {"index": 210, "uncertainty": {"MaximumSequenceProbability": 0.05253838747739792, "Perplexity": 0.017512796446681023, "MeanTokenEntropy": 0.1053113117814064, "MeanPointwiseMutualInformation": -26.23248863220215, "SelfCertainty": -21.78590201525815, "MeanConditionalPointwiseMutualInformation": -46.76948165893555, "RenyiNeg_uncertainty": -4.5929179191589355, "FisherRao_uncertainty": -0.8134762344137014, "AttentionScore (layer=None)": 818.8040771484375, "RAUQ": 1.8011209391013492, "RAUQ (entropy)": -1.3555427419673056, "CSL": 0.0018223738297820091, "BoostedProbSequence": -0.9945226311683655}},
    {"index": 211, "uncertainty": {"MaximumSequenceProbability": 0.9853518009185791, "Perplexity": 0.32845059037208557, "MeanTokenEntropy": 1.0145591497421265, "MeanPointwiseMutualInformation": -22.0048828125, "SelfCertainty": -14.983418138711926, "MeanConditionalPointwiseMutualInformation": -44.359130859375, "RenyiNeg_uncertainty": -2.2994840145111084, "FisherRao_uncertainty": -0.7475985228174006, "AttentionScore (layer=None)": 990.7438354492188, "RAUQ": 2.1638209077223323, "RAUQ (entropy)": -1.2725476214026386, "CSL": 0.080643430352211, "BoostedProbSequence": -0.9172844886779785}},
    {"index": 212, "uncertainty": {"MaximumSequenceProbability": 0.0011264597997069359, "Perplexity": 0.00028161494992673397, "MeanTokenEntropy": 0.002707432024180889, "MeanPointwiseMutualInformation": -26.312217712402344, "SelfCertainty": -24.727001817911145, "MeanConditionalPointwiseMutualInformation": 0.00028161494992673397, "RenyiNeg_uncertainty": -5.38795280456543, "FisherRao_uncertainty": -0.9345227020262683, "AttentionScore (layer=None)": 859.0867919921875, "RAUQ": 1.7873433038008448, "RAUQ (entropy)": -1.3610170782929996, "CSL": 7.919545896584168e-05, "BoostedProbSequence": -0.9997184872627258}},
    {"index": 213, "uncertainty": {"MaximumSequenceProbability": 0.017403494566679, "Perplexity": 0.002900582505390048, "MeanTokenEntropy": 0.0196552574634552, "MeanPointwiseMutualInformation": -30.913766860961914, "SelfCertainty": -25.403016400227227, "MeanConditionalPointwiseMutualInformation": -20.091516494750977, "RenyiNeg_uncertainty": -5.817644119262695, "FisherRao_uncertainty": -0.9503968521386149, "AttentionScore (layer=None)": 833.3009033203125, "RAUQ": 2.035389305960769, "RAUQ (entropy)": -1.3379491880016423, "CSL": 0.0009129318641498685, "BoostedProbSequence": -0.9985394477844238}},
    {"index": 214, "uncertainty": {"MaximumSequenceProbability": 0.0024912941735237837, "Perplexity": 0.0008304314105771482, "MeanTokenEntropy": 0.006505714263767004, "MeanPointwiseMutualInformation": -26.749170303344727, "SelfCertainty": -28.87310535896746, "MeanConditionalPointwiseMutualInformation": 0.0008304314105771482, "RenyiNeg_uncertainty": -6.972951889038086, "FisherRao_uncertainty": -0.9606565402861458, "AttentionScore (layer=None)": 824.2978515625, "RAUQ": 1.7248439594117744, "RAUQ (entropy)": -1.3648072761268324, "CSL": 0.00011391298176022246, "BoostedProbSequence": -0.9991701245307922}},
    {"index": 215, "uncertainty": {"MaximumSequenceProbability": 0.175406813621521, "Perplexity": 0.03508136421442032, "MeanTokenEntropy": 0.13620233535766602, "MeanPointwiseMutualInformation": -28.51491928100586, "SelfCertainty": -19.834578569620128, "MeanConditionalPointwiseMutualInformation": -23.358417510986328, "RenyiNeg_uncertainty": -3.5486366748809814, "FisherRao_uncertainty": -0.839342428810377, "AttentionScore (layer=None)": 820.0430908203125, "RAUQ": 1.9633997466866429, "RAUQ (entropy)": -1.3330034561067645, "CSL": 0.011402972973883152, "BoostedProbSequence": -0.9944608807563782}},
    {"index": 216, "uncertainty": {"MaximumSequenceProbability": 0.00010251536150462925, "Perplexity": 2.050307193712797e-05, "MeanTokenEntropy": 0.00021735085465479642, "MeanPointwiseMutualInformation": -24.774982452392578, "SelfCertainty": -35.29222436734962, "MeanConditionalPointwiseMutualInformation": 2.050307193712797e-05, "RenyiNeg_uncertainty": -9.245307922363281, "FisherRao_uncertainty": -0.9731924419973559, "AttentionScore (layer=None)": 828.5255126953125, "RAUQ": 1.938729780495643, "RAUQ (entropy)": -1.3474713615332168, "CSL": 7.845303116482683e-06, "BoostedProbSequence": -0.9999794960021973}},
    {"index": 217, "uncertainty": {"MaximumSequenceProbability": 0.03818001598119736, "Perplexity": 0.00954500399529934, "MeanTokenEntropy": 0.040204618126153946, "MeanPointwiseMutualInformation": -27.302955627441406, "SelfCertainty": -28.28447404691505, "MeanConditionalPointwiseMutualInformation": -28.782455444335938, "RenyiNeg_uncertainty": -7.023543357849121, "FisherRao_uncertainty": -0.9743638447353357, "AttentionScore (layer=None)": 813.758056640625, "RAUQ": 1.8498598551041476, "RAUQ (entropy)": -1.351693865182313, "CSL": 0.0017293801065534353, "BoostedProbSequence": -0.9999653100967407}},
    {"index": 218, "uncertainty": {"MaximumSequenceProbability": 0.16398495435714722, "Perplexity": 0.05466165021061897, "MeanTokenEntropy": 0.20622950792312622, "MeanPointwiseMutualInformation": -24.11200523376465, "SelfCertainty": -16.231709790119805, "MeanConditionalPointwiseMutualInformation": -47.6320915222168, "RenyiNeg_uncertainty": -2.0441229343414307, "FisherRao_uncertainty": -0.7610942215715345, "AttentionScore (layer=None)": 931.4417724609375, "RAUQ": 1.9852570445406164, "RAUQ (entropy)": -1.3570148267862536, "CSL": 0.010326179675757885, "BoostedProbSequence": -0.998342752456665}},
    {"index": 219, "uncertainty": {"MaximumSequenceProbability": 1.0421466827392578, "Perplexity": 0.13026833534240723, "MeanTokenEntropy": 0.39679890871047974, "MeanPointwiseMutualInformation": -25.065044403076172, "SelfCertainty": -25.430410059183117, "MeanConditionalPointwiseMutualInformation": -29.420894622802734, "RenyiNeg_uncertainty": -5.979457855224609, "FisherRao_uncertainty": -0.9106983862251677, "AttentionScore (layer=None)": 842.93408203125, "RAUQ": 2.300649738394525, "RAUQ (entropy)": -1.2855906684535743, "CSL": 0.055683478713035583, "BoostedProbSequence": -0.9905664324760437}},
    {"index": 220, "uncertainty": {"MaximumSequenceProbability": 2.0226621627807617, "Perplexity": 0.6742207407951355, "MeanTokenEntropy": 1.4441261291503906, "MeanPointwiseMutualInformation": -27.992446899414062, "SelfCertainty": -17.264612189818695, "MeanConditionalPointwiseMutualInformation": -52.7109489440918, "RenyiNeg_uncertainty": -3.064293622970581, "FisherRao_uncertainty": -0.8367152234823975, "AttentionScore (layer=None)": 843.7783203125, "RAUQ": 2.5723153160647714, "RAUQ (entropy)": -1.230646521476848, "CSL": 0.16291013360023499, "BoostedProbSequence": -0.9041873812675476}},
    {"index": 221, "uncertainty": {"MaximumSequenceProbability": 0.00020371036953292787, "Perplexity": 6.790345651097596e-05, "MeanTokenEntropy": 0.0008139170822687447, "MeanPointwiseMutualInformation": -25.833267211914062, "SelfCertainty": -24.755261731037773, "MeanConditionalPointwiseMutualInformation": 6.790345651097596e-05, "RenyiNeg_uncertainty": -5.492412567138672, "FisherRao_uncertainty": -0.9440870081866878, "AttentionScore (layer=None)": 825.4710083007812, "RAUQ": 1.6266552918761161, "RAUQ (entropy)": -1.3820944859650264, "CSL": 2.4883051082724705e-05, "BoostedProbSequence": -0.9999321103096008}},
    {"index": 222, "uncertainty": {"MaximumSequenceProbability": 0.0004489935527089983, "Perplexity": 7.483225635951385e-05, "MeanTokenEntropy": 0.0007919521885924041, "MeanPointwiseMutualInformation": -26.89575958251953, "SelfCertainty": -29.29897879748471, "MeanConditionalPointwiseMutualInformation": 7.483225635951385e-05, "RenyiNeg_uncertainty": -7.384406566619873, "FisherRao_uncertainty": -0.9680150873572608, "AttentionScore (layer=None)": 840.9480590820312, "RAUQ": 2.185032325229958, "RAUQ (entropy)": -1.3296915357119574, "CSL": 2.6436166081111878e-05, "BoostedProbSequence": -0.9999251961708069}},
    {"index": 223, "uncertainty": {"MaximumSequenceProbability": 0.02988016977906227, "Perplexity": 0.007470042444765568, "MeanTokenEntropy": 0.04325811192393303, "MeanPointwiseMutualInformation": -24.430030822753906, "SelfCertainty": -24.879854829996106, "MeanConditionalPointwiseMutualInformation": 0.007470042444765568, "RenyiNeg_uncertainty": -5.576966285705566, "FisherRao_uncertainty": -0.9199935047741534, "AttentionScore (layer=None)": 813.2247314453125, "RAUQ": 1.8329696438755358, "RAUQ (entropy)": -1.3523229522380156, "CSL": 0.0020270468667149544, "BoostedProbSequence": -0.9970841407775879}},
    {"index": 224, "uncertainty": {"MaximumSequenceProbability": 0.656647801399231, "Perplexity": 0.21888260543346405, "MeanTokenEntropy": 0.6676464676856995, "MeanPointwiseMutualInformation": -22.614450454711914, "SelfCertainty": -23.682103466877617, "MeanConditionalPointwiseMutualInformation": -38.470367431640625, "RenyiNeg_uncertainty": -5.475304126739502, "FisherRao_uncertainty": -0.807669406236727, "AttentionScore (layer=None)": 832.1306762695312, "RAUQ": 1.9305124164252176, "RAUQ (entropy)": -1.3088735919537018, "CSL": 0.13918040692806244, "BoostedProbSequence": -0.96366947889328}},
    {"index": 225, "uncertainty": {"MaximumSequenceProbability": 1.245119333267212, "Perplexity": 0.311279833316803, "MeanTokenEntropy": 0.8337681293487549, "MeanPointwiseMutualInformation": -25.438720703125, "SelfCertainty": -13.250527532785412, "MeanConditionalPointwiseMutualInformation": -92.36297607421875, "RenyiNeg_uncertainty": -1.601593017578125, "FisherRao_uncertainty": -0.6708060091239186, "AttentionScore (layer=None)": 845.2350463867188, "RAUQ": 1.9827709844383368, "RAUQ (entropy)": -1.289132552295713, "CSL": 0.228357195854187, "BoostedProbSequence": -0.9387992024421692}},
    {"index": 226, "uncertainty": {"MaximumSequenceProbability": 0.0005762238288298249, "Perplexity": 0.00019207461446058005, "MeanTokenEntropy": 0.0016675739316269755, "MeanPointwiseMutualInformation": -24.499807357788086, "SelfCertainty": -28.19915516365496, "MeanConditionalPointwiseMutualInformation": 0.00019207461446058005, "RenyiNeg_uncertainty": -6.935253143310547, "FisherRao_uncertainty": -0.964110390606491, "AttentionScore (layer=None)": 814.9130859375, "RAUQ": 1.7049056908936464, "RAUQ (entropy)": -1.3675984394007137, "CSL": 3.662204835563898e-05, "BoostedProbSequence": -0.9998080134391785}},
    {"index": 227, "uncertainty": {"MaximumSequenceProbability": 0.31707388162612915, "Perplexity": 0.10569129139184952, "MeanTokenEntropy": 0.3071953058242798, "MeanPointwiseMutualInformation": -26.810976028442383, "SelfCertainty": -24.12241807767677, "MeanConditionalPointwiseMutualInformation": 0.10569129139184952, "RenyiNeg_uncertainty": -5.333506107330322, "FisherRao_uncertainty": -0.9096477021510997, "AttentionScore (layer=None)": 827.7229614257812, "RAUQ": 2.040504370677726, "RAUQ (entropy)": -1.3377070423253512, "CSL": 0.03163870796561241, "BoostedProbSequence": -0.9961233139038086}},
    {"index": 228, "uncertainty": {"MaximumSequenceProbability": 0.5876913666725159, "Perplexity": 0.14692284166812897, "MeanTokenEntropy": 0.3611477017402649, "MeanPointwiseMutualInformation": -27.165576934814453, "SelfCertainty": -24.814679773538586, "MeanConditionalPointwiseMutualInformation": -32.24407958984375, "RenyiNeg_uncertainty": -5.702325820922852, "FisherRao_uncertainty": -0.9340151570511713, "AttentionScore (layer=None)": 853.4002685546875, "RAUQ": 2.046457432845141, "RAUQ (entropy)": -1.3249881138472683, "CSL": 0.05748628452420235, "BoostedProbSequence": -0.9942813515663147}},
    {"index": 229, "uncertainty": {"MaximumSequenceProbability": 3.2449891567230225, "Perplexity": 1.0816630125045776, "MeanTokenEntropy": 1.6283832788467407, "MeanPointwiseMutualInformation": -22.793336868286133, "SelfCertainty": -15.752864829589205, "MeanConditionalPointwiseMutualInformation": -49.904170989990234, "RenyiNeg_uncertainty": -2.3919942378997803, "FisherRao_uncertainty": -0.7944683431782261, "AttentionScore (layer=None)": 822.9173583984375, "RAUQ": 3.1033909070933223, "RAUQ (entropy)": -1.2095252182866312, "CSL": 0.198194220662117, "BoostedProbSequence": -0.8875738978385925}},
    {"index": 230, "uncertainty": {"MaximumSequenceProbability": 1.6629024744033813, "Perplexity": 0.23755750060081482, "MeanTokenEntropy": 0.5062180757522583, "MeanPointwiseMutualInformation": -24.869585037231445, "SelfCertainty": -22.793890082158494, "MeanConditionalPointwiseMutualInformation": -27.461889266967773, "RenyiNeg_uncertainty": -5.035794258117676, "FisherRao_uncertainty": -0.8671968272973299, "AttentionScore (layer=None)": 862.6962890625, "RAUQ": 2.374245530827398, "RAUQ (entropy)": -1.2874475022805902, "CSL": 0.22757217288017273, "BoostedProbSequence": -0.9775375127792358}},
    {"index": 231, "uncertainty": {"MaximumSequenceProbability": 0.0207450520247221, "Perplexity": 0.0025931315030902624, "MeanTokenEntropy": 0.016518693417310715, "MeanPointwiseMutualInformation": -24.630218505859375, "SelfCertainty": -29.682984503000256, "MeanConditionalPointwiseMutualInformation": 0.0025931315030902624, "RenyiNeg_uncertainty": -7.4103851318359375, "FisherRao_uncertainty": -0.9712601005839805, "AttentionScore (layer=None)": 846.4495849609375, "RAUQ": 2.11795423812796, "RAUQ (entropy)": -1.3262208055000748, "CSL": 0.0012783773709088564, "BoostedProbSequence": -0.9991405606269836}},
    {"index": 232, "uncertainty": {"MaximumSequenceProbability": 3.3063576221466064, "Perplexity": 0.8265894055366516, "MeanTokenEntropy": 1.1950591802597046, "MeanPointwiseMutualInformation": -27.673412322998047, "SelfCertainty": -19.22009816953468, "MeanConditionalPointwiseMutualInformation": -27.06566047668457, "RenyiNeg_uncertainty": -3.8012397289276123, "FisherRao_uncertainty": -0.7913902322658521, "AttentionScore (layer=None)": 841.6114501953125, "RAUQ": 2.670002109352812, "RAUQ (entropy)": -1.2348443430720257, "CSL": 0.08318518102169037, "BoostedProbSequence": -0.7605168223381042}},
    {"index": 233, "uncertainty": {"MaximumSequenceProbability": 4.6977386474609375, "Perplexity": 0.23488692939281464, "MeanTokenEntropy": 0.48867926001548767, "MeanPointwiseMutualInformation": -17.229957580566406, "SelfCertainty": -27.998875959604266, "MeanConditionalPointwiseMutualInformation": -28.52056312561035, "RenyiNeg_uncertainty": -6.740038871765137, "FisherRao_uncertainty": -0.9197151109372446, "AttentionScore (layer=None)": 920.2181396484375, "RAUQ": 2.47972679937166, "RAUQ (entropy)": -1.2719015466846582, "CSL": 0.20775966346263885, "BoostedProbSequence": -0.9559322595596313}},
    {"index": 234, "uncertainty": {"MaximumSequenceProbability": 0.003832619870081544, "Perplexity": 0.000958154967520386, "MeanTokenEntropy": 0.007098114117980003, "MeanPointwiseMutualInformation": -27.967792510986328, "SelfCertainty": -30.090137155740734, "MeanConditionalPointwiseMutualInformation": 0.000958154967520386, "RenyiNeg_uncertainty": -7.419528484344482, "FisherRao_uncertainty": -0.9611886618717681, "AttentionScore (layer=None)": 810.553955078125, "RAUQ": 1.8810956271026316, "RAUQ (entropy)": -1.351319442687542, "CSL": 0.00034918091841973364, "BoostedProbSequence": -0.9990437030792236}},
    {"index": 235, "uncertainty": {"MaximumSequenceProbability": 0.0004369561211206019, "Perplexity": 0.00014565204037353396, "MeanTokenEntropy": 0.00146834971383214, "MeanPointwiseMutualInformation": -25.08318519592285, "SelfCertainty": -25.888675681639985, "MeanConditionalPointwiseMutualInformation": 0.00014565204037353396, "RenyiNeg_uncertainty": -5.937351226806641, "FisherRao_uncertainty": -0.9618267024406387, "AttentionScore (layer=None)": 801.4490966796875, "RAUQ": 1.6715197726190731, "RAUQ (entropy)": -1.3722075782067473, "CSL": 2.6683195756049827e-05, "BoostedProbSequence": -0.9998543858528137}},
    {"index": 236, "uncertainty": {"MaximumSequenceProbability": 0.021222038194537163, "Perplexity": 0.0042444076389074326, "MeanTokenEntropy": 0.026917550712823868, "MeanPointwiseMutualInformation": -26.62075424194336, "SelfCertainty": -28.223398836343762, "MeanConditionalPointwiseMutualInformation": -25.18875503540039, "RenyiNeg_uncertainty": -6.590838432312012, "FisherRao_uncertainty": -0.9464774065077103, "AttentionScore (layer=None)": 848.0576171875, "RAUQ": 1.9142804587970845, "RAUQ (entropy)": -1.3463377028598558, "CSL": 0.001172909396700561, "BoostedProbSequence": -0.9979743957519531}},
    {"index": 237, "uncertainty": {"MaximumSequenceProbability": 3.6745505332946777, "Perplexity": 0.7349101305007935, "MeanTokenEntropy": 1.1564819812774658, "MeanPointwiseMutualInformation": -29.915090560913086, "SelfCertainty": -14.137605913370129, "MeanConditionalPointwiseMutualInformation": -109.5744400024414, "RenyiNeg_uncertainty": -1.9164741039276123, "FisherRao_uncertainty": -0.7262824223753771, "AttentionScore (layer=None)": 833.4326171875, "RAUQ": 2.633047567788314, "RAUQ (entropy)": -1.2426435881638804, "CSL": 0.25923952460289, "BoostedProbSequence": -0.9495843052864075}},
    {"index": 238, "uncertainty": {"MaximumSequenceProbability": 0.0017880896339192986, "Perplexity": 0.0005960298585705459, "MeanTokenEntropy": 0.004770881030708551, "MeanPointwiseMutualInformation": -23.66607093811035, "SelfCertainty": -32.540686917194996, "MeanConditionalPointwiseMutualInformation": 0.0005960298585705459, "RenyiNeg_uncertainty": -7.900320529937744, "FisherRao_uncertainty": -0.9452303977173092, "AttentionScore (layer=None)": 798.3829345703125, "RAUQ": 1.6457128978740165, "RAUQ (entropy)": -1.3778604132517192, "CSL": 0.0015673612942919135, "BoostedProbSequence": -0.9994044899940491}},
    {"index": 239, "uncertainty": {"MaximumSequenceProbability": 6.830466008977965e-05, "Perplexity": 2.2768219423596747e-05, "MeanTokenEntropy": 0.00027710010181181133, "MeanPointwiseMutualInformation": -24.749977111816406, "SelfCertainty": -30.817858370035168, "MeanConditionalPointwiseMutualInformation": 2.2768219423596747e-05, "RenyiNeg_uncertainty": -7.414267063140869, "FisherRao_uncertainty": -0.9635812853340807, "AttentionScore (layer=None)": 835.6472778320312, "RAUQ": 1.6859251804836926, "RAUQ (entropy)": -1.370135253154296, "CSL": 6.811560524511151e-06, "BoostedProbSequence": -0.9999772906303406}},
    {"index": 240, "uncertainty": {"MaximumSequenceProbability": 0.00881982035934925, "Perplexity": 0.002939940197393298, "MeanTokenEntropy": 0.0186206866055727, "MeanPointwiseMutualInformation": -22.538726806640625, "SelfCertainty": -28.74056115934181, "MeanConditionalPointwiseMutualInformation": 0.002939940197393298, "RenyiNeg_uncertainty": -7.058238983154297, "FisherRao_uncertainty": -0.96077254662522, "AttentionScore (layer=None)": 821.7083740234375, "RAUQ": 1.7029314786153242, "RAUQ (entropy)": -1.3670030264419926, "CSL": 0.0007735083345323801, "BoostedProbSequence": -0.9970729947090149}},
    {"index": 241, "uncertainty": {"MaximumSequenceProbability": 0.00048101606080308557, "Perplexity": 0.00012025401520077139, "MeanTokenEntropy": 0.0011496160877868533, "MeanPointwiseMutualInformation": -27.187381744384766, "SelfCertainty": -26.093790682046887, "MeanConditionalPointwiseMutualInformation": 0.00012025401520077139, "RenyiNeg_uncertainty": -6.121143341064453, "FisherRao_uncertainty": -0.9599706580156391, "AttentionScore (layer=None)": 822.1803588867188, "RAUQ": 1.863861242303746, "RAUQ (entropy)": -1.351473813404211, "CSL": 4.294822065276094e-05, "BoostedProbSequence": -0.9998797178268433}},
    {"index": 242, "uncertainty": {"MaximumSequenceProbability": 0.05126334726810455, "Perplexity": 0.0170877818018198, "MeanTokenEntropy": 0.08055288344621658, "MeanPointwiseMutualInformation": -23.607912063598633, "SelfCertainty": -23.479960115640637, "MeanConditionalPointwiseMutualInformation": 0.0170877818018198, "RenyiNeg_uncertainty": -4.981297492980957, "FisherRao_uncertainty": -0.9081444415518699, "AttentionScore (layer=None)": 917.3518676757812, "RAUQ": 1.7220463505390837, "RAUQ (entropy)": -1.361945842463971, "CSL": 0.002716965042054653, "BoostedProbSequence": -0.9972565770149231}},
    {"index": 243, "uncertainty": {"MaximumSequenceProbability": 0.6268881559371948, "Perplexity": 0.1567220389842987, "MeanTokenEntropy": 0.4137355089187622, "MeanPointwiseMutualInformation": -26.530776977539062, "SelfCertainty": -19.780819090097424, "MeanConditionalPointwiseMutualInformation": -30.659713745117188, "RenyiNeg_uncertainty": -3.714876413345337, "FisherRao_uncertainty": -0.836873029173502, "AttentionScore (layer=None)": 835.0897216796875, "RAUQ": 2.0205033211877574, "RAUQ (entropy)": -1.3239790902759099, "CSL": 0.26101428270339966, "BoostedProbSequence": -0.988135039806366}},
    {"index": 244, "uncertainty": {"MaximumSequenceProbability": 0.9575993418693542, "Perplexity": 0.3191997706890106, "MeanTokenEntropy": 0.5257922410964966, "MeanPointwiseMutualInformation": -27.264135360717773, "SelfCertainty": -23.58211643684832, "MeanConditionalPointwiseMutualInformation": 0.3191997706890106, "RenyiNeg_uncertainty": -5.087118625640869, "FisherRao_uncertainty": -0.8989831115950558, "AttentionScore (layer=None)": 807.2047729492188, "RAUQ": 2.1864581971333896, "RAUQ (entropy)": -1.3195193990084793, "CSL": 0.09817095845937729, "BoostedProbSequence": -0.9940981268882751}},
    {"index": 245, "uncertainty": {"MaximumSequenceProbability": 0.20539137721061707, "Perplexity": 0.06846379488706589, "MeanTokenEntropy": 0.16791217029094696, "MeanPointwiseMutualInformation": -23.681535720825195, "SelfCertainty": -22.973175040770844, "MeanConditionalPointwiseMutualInformation": 0.06846379488706589, "RenyiNeg_uncertainty": -4.69019079208374, "FisherRao_uncertainty": -0.935150732025452, "AttentionScore (layer=None)": 882.107421875, "RAUQ": 1.716185755139945, "RAUQ (entropy)": -1.3663463966680371, "CSL": 0.014315085485577583, "BoostedProbSequence": -0.9986764788627625}},
    {"index": 246, "uncertainty": {"MaximumSequenceProbability": 0.7472538948059082, "Perplexity": 0.14945077896118164, "MeanTokenEntropy": 0.3822177052497864, "MeanPointwiseMutualInformation": -27.425548553466797, "SelfCertainty": -20.53660150358009, "MeanConditionalPointwiseMutualInformation": -20.63477325439453, "RenyiNeg_uncertainty": -3.9148216247558594, "FisherRao_uncertainty": -0.8813554649582018, "AttentionScore (layer=None)": 922.37353515625, "RAUQ": 2.1051818042500106, "RAUQ (entropy)": -1.3238767930505126, "CSL": 0.052508313208818436, "BoostedProbSequence": -0.9923275113105774}},
    {"index": 247, "uncertainty": {"MaximumSequenceProbability": 1.0282829999923706, "Perplexity": 0.09348027408123016, "MeanTokenEntropy": 0.19247692823410034, "MeanPointwiseMutualInformation": -23.00737190246582, "SelfCertainty": -30.818977810287308, "MeanConditionalPointwiseMutualInformation": -41.21322250366211, "RenyiNeg_uncertainty": -7.488896369934082, "FisherRao_uncertainty": -0.939117175930727, "AttentionScore (layer=None)": 839.1837158203125, "RAUQ": 2.288994859871989, "RAUQ (entropy)": -1.3088281373209623, "CSL": 0.0401688814163208, "BoostedProbSequence": -0.9968542456626892}},
    {"index": 248, "uncertainty": {"MaximumSequenceProbability": 3.5234878063201904, "Perplexity": 0.5033553838729858, "MeanTokenEntropy": 0.9213852882385254, "MeanPointwiseMutualInformation": -25.63949966430664, "SelfCertainty": -16.243823542939047, "MeanConditionalPointwiseMutualInformation": -56.695037841796875, "RenyiNeg_uncertainty": -2.4059906005859375, "FisherRao_uncertainty": -0.7940413751039707, "AttentionScore (layer=None)": 850.1002807617188, "RAUQ": 2.661019209789428, "RAUQ (entropy)": -1.2429405089626027, "CSL": 0.1861409991979599, "BoostedProbSequence": -0.966762125492096}},
    {"index": 249, "uncertainty": {"MaximumSequenceProbability": 0.26112523674964905, "Perplexity": 0.13056261837482452, "MeanTokenEntropy": 0.5486848950386047, "MeanPointwiseMutualInformation": -14.306938171386719, "SelfCertainty": -19.778300913064953, "MeanConditionalPointwiseMutualInformation": -51.83000183105469, "RenyiNeg_uncertainty": -4.2976555824279785, "FisherRao_uncertainty": -0.7355735495694233, "AttentionScore (layer=None)": 820.2745971679688, "RAUQ": 1.4056330582517027, "RAUQ (entropy)": -1.3675412588430564, "CSL": 0.2226436734199524, "BoostedProbSequence": -0.9790582060813904}},
    {"index": 250, "uncertainty": {"MaximumSequenceProbability": 1.4990558624267578, "Perplexity": 0.2998111844062805, "MeanTokenEntropy": 0.8553744554519653, "MeanPointwiseMutualInformation": -28.300189971923828, "SelfCertainty": -16.787148912637708, "MeanConditionalPointwiseMutualInformation": -58.18394088745117, "RenyiNeg_uncertainty": -2.8260061740875244, "FisherRao_uncertainty": -0.7876195540170358, "AttentionScore (layer=None)": 830.8966064453125, "RAUQ": 2.206122959533487, "RAUQ (entropy)": -1.266115984155983, "CSL": 0.05514751747250557, "BoostedProbSequence": -0.9589095115661621}},
    {"index": 251, "uncertainty": {"MaximumSequenceProbability": 0.20153382420539856, "Perplexity": 0.05038345605134964, "MeanTokenEntropy": 0.2046724408864975, "MeanPointwiseMutualInformation": -21.918367385864258, "SelfCertainty": -22.63226285764503, "MeanConditionalPointwiseMutualInformation": -28.74161720275879, "RenyiNeg_uncertainty": -4.630131721496582, "FisherRao_uncertainty": -0.9021064796787549, "AttentionScore (layer=None)": 838.7164916992188, "RAUQ": 1.8986596784721255, "RAUQ (entropy)": -1.3420313445770429, "CSL": 0.014134746044874191, "BoostedProbSequence": -0.9940371513366699}},
    {"index": 252, "uncertainty": {"MaximumSequenceProbability": 1.133517861366272, "Perplexity": 0.18891964852809906, "MeanTokenEntropy": 0.25918400287628174, "MeanPointwiseMutualInformation": -28.6444149017334, "SelfCertainty": -20.722683580606457, "MeanConditionalPointwiseMutualInformation": -19.755538940429688, "RenyiNeg_uncertainty": -3.9235217571258545, "FisherRao_uncertainty": -0.8753536363716544, "AttentionScore (layer=None)": 906.75732421875, "RAUQ": 2.3521824405446283, "RAUQ (entropy)": -1.3067625439899735, "CSL": 0.104093998670578, "BoostedProbSequence": -0.9935811161994934}},
    {"index": 253, "uncertainty": {"MaximumSequenceProbability": 1.1686493158340454, "Perplexity": 0.16694989800453186, "MeanTokenEntropy": 0.25799307227134705, "MeanPointwiseMutualInformation": -26.993764877319336, "SelfCertainty": -20.809872301309582, "MeanConditionalPointwiseMutualInformation": -40.70740509033203, "RenyiNeg_uncertainty": -3.8485312461853027, "FisherRao_uncertainty": -0.892122553131147, "AttentionScore (layer=None)": 836.0822143554688, "RAUQ": 2.244077104129936, "RAUQ (entropy)": -1.3042923352958553, "CSL": 0.04408331587910652, "BoostedProbSequence": -0.9943975210189819}},
    {"index": 254, "uncertainty": {"MaximumSequenceProbability": 1.556368112564087, "Perplexity": 0.1729297935962677, "MeanTokenEntropy": 0.2558478116989136, "MeanPointwiseMutualInformation": -26.229848861694336, "SelfCertainty": -27.140290782076725, "MeanConditionalPointwiseMutualInformation": -12.023681640625, "RenyiNeg_uncertainty": -6.419332027435303, "FisherRao_uncertainty": -0.9388667453049186, "AttentionScore (layer=None)": 873.03271484375, "RAUQ": 2.35707434773746, "RAUQ (entropy)": -1.2999271224796334, "CSL": 0.044682420790195465, "BoostedProbSequence": -0.992522120475769}},
    {"index": 255, "uncertainty": {"MaximumSequenceProbability": 0.0033859764225780964, "Perplexity": 0.0008464941056445241, "MeanTokenEntropy": 0.005946902558207512, "MeanPointwiseMutualInformation": -25.96790313720703, "SelfCertainty": -26.566582353799816, "MeanConditionalPointwiseMutualInformation": 0.0008464941056445241, "RenyiNeg_uncertainty": -6.216047286987305, "FisherRao_uncertainty": -0.9554075382976471, "AttentionScore (layer=None)": 830.6416015625, "RAUQ": 1.8123684474649533, "RAUQ (entropy)": -1.3559603766952693, "CSL": 0.00023032711760606617, "BoostedProbSequence": -0.999154806137085}},
    {"index": 256, "uncertainty": {"MaximumSequenceProbability": 3.010453224182129, "Perplexity": 0.6020906567573547, "MeanTokenEntropy": 1.2631444931030273, "MeanPointwiseMutualInformation": -28.047908782958984, "SelfCertainty": -17.504766329019542, "MeanConditionalPointwiseMutualInformation": -54.462608337402344, "RenyiNeg_uncertainty": -3.31134033203125, "FisherRao_uncertainty": -0.782805183061794, "AttentionScore (layer=None)": 867.2720947265625, "RAUQ": 2.406017912768539, "RAUQ (entropy)": -1.2382704060285947, "CSL": 0.13209673762321472, "BoostedProbSequence": -0.9217065572738647}},
    {"index": 257, "uncertainty": {"MaximumSequenceProbability": 0.004157362040132284, "Perplexity": 0.0013857873855158687, "MeanTokenEntropy": 0.010469723492860794, "MeanPointwiseMutualInformation": -21.956947326660156, "SelfCertainty": -24.33131535042254, "MeanConditionalPointwiseMutualInformation": 0.0013857873855158687, "RenyiNeg_uncertainty": -5.1916279792785645, "FisherRao_uncertainty": -0.9316280961041197, "AttentionScore (layer=None)": 811.2083740234375, "RAUQ": 1.608998604687395, "RAUQ (entropy)": -1.3795647680020005, "CSL": 0.0001866483798949048, "BoostedProbSequence": -0.9986169934272766}},
    {"index": 258, "uncertainty": {"MaximumSequenceProbability": 0.0380716510117054, "Perplexity": 0.00951791275292635, "MeanTokenEntropy": 0.03993980959057808, "MeanPointwiseMutualInformation": -23.084232330322266, "SelfCertainty": -31.057834299295422, "MeanConditionalPointwiseMutualInformation": 0.00951791275292635, "RenyiNeg_uncertainty": -7.49977970123291, "FisherRao_uncertainty": -0.9709443720906086, "AttentionScore (layer=None)": 851.5963134765625, "RAUQ": 1.8315701036027034, "RAUQ (entropy)": -1.3527354844450357, "CSL": 0.0032925819978117943, "BoostedProbSequence": -0.9999924302101135}},
    {"index": 259, "uncertainty": {"MaximumSequenceProbability": 0.06512389332056046, "Perplexity": 0.021707965061068535, "MeanTokenEntropy": 0.08285271376371384, "MeanPointwiseMutualInformation": -24.97829246520996, "SelfCertainty": -29.640677126138684, "MeanConditionalPointwiseMutualInformation": 0.021707965061068535, "RenyiNeg_uncertainty": -7.235406875610352, "FisherRao_uncertainty": -0.9674658469573543, "AttentionScore (layer=None)": 820.6190185546875, "RAUQ": 1.6960822348490927, "RAUQ (entropy)": -1.365991608319232, "CSL": 0.002929359208792448, "BoostedProbSequence": -0.9989495277404785}},
    {"index": 260, "uncertainty": {"MaximumSequenceProbability": 0.7584342956542969, "Perplexity": 0.18960857391357422, "MeanTokenEntropy": 0.4657193720340729, "MeanPointwiseMutualInformation": -27.87289047241211, "SelfCertainty": -20.60587230512428, "MeanConditionalPointwiseMutualInformation": -36.925079345703125, "RenyiNeg_uncertainty": -3.9671988487243652, "FisherRao_uncertainty": -0.8644395775996385, "AttentionScore (layer=None)": 950.4000854492188, "RAUQ": 1.9540673372439308, "RAUQ (entropy)": -1.3240227529981694, "CSL": 0.03850850462913513, "BoostedProbSequence": -0.9912813305854797}},
    {"index": 261, "uncertainty": {"MaximumSequenceProbability": 0.049090124666690826, "Perplexity": 0.012272531166672707, "MeanTokenEntropy": 0.048925552517175674, "MeanPointwiseMutualInformation": -27.737728118896484, "SelfCertainty": -29.154618890970227, "MeanConditionalPointwiseMutualInformation": 0.012272531166672707, "RenyiNeg_uncertainty": -7.276344299316406, "FisherRao_uncertainty": -0.9692598995775765, "AttentionScore (layer=None)": 849.25537109375, "RAUQ": 1.8979088864984615, "RAUQ (entropy)": -1.3444433175852892, "CSL": 0.004477469716221094, "BoostedProbSequence": -0.9998743534088135}},
    {"index": 262, "uncertainty": {"MaximumSequenceProbability": 0.005236256867647171, "Perplexity": 0.0017454189946874976, "MeanTokenEntropy": 0.01089357491582632, "MeanPointwiseMutualInformation": -22.123254776000977, "SelfCertainty": -31.4366887329909, "MeanConditionalPointwiseMutualInformation": 0.0017454189946874976, "RenyiNeg_uncertainty": -8.061659812927246, "FisherRao_uncertainty": -0.9727786251975216, "AttentionScore (layer=None)": 944.9085083007812, "RAUQ": 1.7397707748661255, "RAUQ (entropy)": -1.370248234565378, "CSL": 0.00027721712831407785, "BoostedProbSequence": -0.9999992251396179}},
    {"index": 263, "uncertainty": {"MaximumSequenceProbability": 0.05118781700730324, "Perplexity": 0.017062606289982796, "MeanTokenEntropy": 0.06985292583703995, "MeanPointwiseMutualInformation": -23.316268920898438, "SelfCertainty": -26.350199373453137, "MeanConditionalPointwiseMutualInformation": -41.67135238647461, "RenyiNeg_uncertainty": -6.170227527618408, "FisherRao_uncertainty": -0.9629394573078978, "AttentionScore (layer=None)": 817.650634765625, "RAUQ": 1.6741166571206487, "RAUQ (entropy)": -1.367111826896584, "CSL": 0.00335621926933527, "BoostedProbSequence": -0.9991342425346375}},
    {"index": 264, "uncertainty": {"MaximumSequenceProbability": 0.9753141403198242, "Perplexity": 0.13933059573173523, "MeanTokenEntropy": 0.24199697375297546, "MeanPointwiseMutualInformation": -26.539243698120117, "SelfCertainty": -24.510434914660586, "MeanConditionalPointwiseMutualInformation": 0.13933059573173523, "RenyiNeg_uncertainty": -5.273131847381592, "FisherRao_uncertainty": -0.8825669738904972, "AttentionScore (layer=None)": 820.8123168945312, "RAUQ": 2.305556226867002, "RAUQ (entropy)": -1.3124233725865824, "CSL": 0.06311728805303574, "BoostedProbSequence": -0.9910063743591309}},
    {"index": 265, "uncertainty": {"MaximumSequenceProbability": 0.983984649181366, "Perplexity": 0.19679692387580872, "MeanTokenEntropy": 0.43475469946861267, "MeanPointwiseMutualInformation": -26.97820472717285, "SelfCertainty": -19.080133684366224, "MeanConditionalPointwiseMutualInformation": -49.64935302734375, "RenyiNeg_uncertainty": -3.421849489212036, "FisherRao_uncertainty": -0.8522475502734668, "AttentionScore (layer=None)": 853.0560302734375, "RAUQ": 2.2676807055726798, "RAUQ (entropy)": -1.302152655554599, "CSL": 0.07210730761289597, "BoostedProbSequence": -0.9792970418930054}},
    {"index": 266, "uncertainty": {"MaximumSequenceProbability": 5.6742057495284826e-05, "Perplexity": 1.8914019165094942e-05, "MeanTokenEntropy": 0.0002203346957685426, "MeanPointwiseMutualInformation": -23.74997901916504, "SelfCertainty": -25.70240019946225, "MeanConditionalPointwiseMutualInformation": 1.8914019165094942e-05, "RenyiNeg_uncertainty": -5.918949604034424, "FisherRao_uncertainty": -0.9594738097863443, "AttentionScore (layer=None)": 811.4406127929688, "RAUQ": 1.645258117571029, "RAUQ (entropy)": -1.3753075633585183, "CSL": 5.942213192611234e-06, "BoostedProbSequence": -0.9999811053276062}},
    {"index": 267, "uncertainty": {"MaximumSequenceProbability": 0.36390748620033264, "Perplexity": 0.036390747874975204, "MeanTokenEntropy": 0.1467686891555786, "MeanPointwiseMutualInformation": -23.969860076904297, "SelfCertainty": -25.60758996793556, "MeanConditionalPointwiseMutualInformation": -42.499290466308594, "RenyiNeg_uncertainty": -5.804139614105225, "FisherRao_uncertainty": -0.918853893363756, "AttentionScore (layer=None)": 864.0810546875, "RAUQ": 2.199660491291989, "RAUQ (entropy)": -1.3218751263787745, "CSL": 0.020018262788653374, "BoostedProbSequence": -0.9966974258422852}},
    {"index": 268, "uncertainty": {"MaximumSequenceProbability": 1.2390443086624146, "Perplexity": 0.1376715898513794, "MeanTokenEntropy": 0.10662497580051422, "MeanPointwiseMutualInformation": -22.369272232055664, "SelfCertainty": -29.01894462627432, "MeanConditionalPointwiseMutualInformation": -8.210009574890137, "RenyiNeg_uncertainty": -7.238589763641357, "FisherRao_uncertainty": -0.9605667749668676, "AttentionScore (layer=None)": 876.4366455078125, "RAUQ": 2.354044733442076, "RAUQ (entropy)": -1.311357627882511, "CSL": 0.06776150315999985, "BoostedProbSequence": -0.999781608581543}},
    {"index": 269, "uncertainty": {"MaximumSequenceProbability": 2.74638032913208, "Perplexity": 0.9154601097106934, "MeanTokenEntropy": 0.9664416313171387, "MeanPointwiseMutualInformation": -28.251205444335938, "SelfCertainty": -16.139405560383477, "MeanConditionalPointwiseMutualInformation": -52.46971130371094, "RenyiNeg_uncertainty": -2.4544732570648193, "FisherRao_uncertainty": -0.7852268698422975, "AttentionScore (layer=None)": 799.5209350585938, "RAUQ": 2.9199095997735274, "RAUQ (entropy)": -1.2831050760338467, "CSL": 0.1817474514245987, "BoostedProbSequence": -0.9363425374031067}},
    {"index": 270, "uncertainty": {"MaximumSequenceProbability": 0.14517685770988464, "Perplexity": 0.04839228466153145, "MeanTokenEntropy": 0.20720088481903076, "MeanPointwiseMutualInformation": -27.701608657836914, "SelfCertainty": -18.9098218201491, "MeanConditionalPointwiseMutualInformation": -46.438690185546875, "RenyiNeg_uncertainty": -3.076033353805542, "FisherRao_uncertainty": -0.8543787655018719, "AttentionScore (layer=None)": 839.3216552734375, "RAUQ": 1.6854986252523951, "RAUQ (entropy)": -1.3572440962296013, "CSL": 0.00720679946243763, "BoostedProbSequence": -0.99574214220047}},
    {"index": 271, "uncertainty": {"MaximumSequenceProbability": 0.32263514399528503, "Perplexity": 0.05377252399921417, "MeanTokenEntropy": 0.10904433578252792, "MeanPointwiseMutualInformation": -28.50872802734375, "SelfCertainty": -23.240732502827324, "MeanConditionalPointwiseMutualInformation": 0.05377252399921417, "RenyiNeg_uncertainty": -4.880475997924805, "FisherRao_uncertainty": -0.9227418479199018, "AttentionScore (layer=None)": 882.8111572265625, "RAUQ": 2.1457695003502115, "RAUQ (entropy)": -1.3257375972317473, "CSL": 0.015098115429282188, "BoostedProbSequence": -0.9984426498413086}},
    {"index": 272, "uncertainty": {"MaximumSequenceProbability": 0.5930227041244507, "Perplexity": 0.11860454082489014, "MeanTokenEntropy": 0.44680994749069214, "MeanPointwiseMutualInformation": -30.531396865844727, "SelfCertainty": -16.594403703897473, "MeanConditionalPointwiseMutualInformation": -52.60674285888672, "RenyiNeg_uncertainty": -2.537327289581299, "FisherRao_uncertainty": -0.7774079271390871, "AttentionScore (layer=None)": 839.62646484375, "RAUQ": 1.944381609966943, "RAUQ (entropy)": -1.3162190207254736, "CSL": 0.02240779623389244, "BoostedProbSequence": -0.9696372747421265}},
    {"index": 273, "uncertainty": {"MaximumSequenceProbability": 0.00025007539079524577, "Perplexity": 8.335846359841526e-05, "MeanTokenEntropy": 0.0008423952967859805, "MeanPointwiseMutualInformation": -20.916582107543945, "SelfCertainty": -28.3020706096185, "MeanConditionalPointwiseMutualInformation": 8.335846359841526e-05, "RenyiNeg_uncertainty": -6.939150333404541, "FisherRao_uncertainty": -0.9647722779722615, "AttentionScore (layer=None)": 814.005126953125, "RAUQ": 1.6647968799682524, "RAUQ (entropy)": -1.37278938545791, "CSL": 4.629507748177275e-05, "BoostedProbSequence": -0.9999167323112488}},
    {"index": 274, "uncertainty": {"MaximumSequenceProbability": 0.14439724385738373, "Perplexity": 0.04813241586089134, "MeanTokenEntropy": 0.18325860798358917, "MeanPointwiseMutualInformation": -25.785202026367188, "SelfCertainty": -21.25365192879168, "MeanConditionalPointwiseMutualInformation": 0.04813241586089134, "RenyiNeg_uncertainty": -3.9712131023406982, "FisherRao_uncertainty": -0.9038972449104975, "AttentionScore (layer=None)": 810.1171264648438, "RAUQ": 1.7253480795070577, "RAUQ (entropy)": -1.3587572587973482, "CSL": 0.008264763280749321, "BoostedProbSequence": -0.997194766998291}},
    {"index": 275, "uncertainty": {"MaximumSequenceProbability": 0.37562447786331177, "Perplexity": 0.06260407716035843, "MeanTokenEntropy": 0.2822214663028717, "MeanPointwiseMutualInformation": -27.624895095825195, "SelfCertainty": -20.724592200805024, "MeanConditionalPointwiseMutualInformation": -75.29146575927734, "RenyiNeg_uncertainty": -3.8958520889282227, "FisherRao_uncertainty": -0.8776393875285073, "AttentionScore (layer=None)": 802.7884521484375, "RAUQ": 2.034688863058002, "RAUQ (entropy)": -1.3203853873907359, "CSL": 0.01208277978003025, "BoostedProbSequence": -0.9840130805969238}},
    {"index": 276, "uncertainty": {"MaximumSequenceProbability": 0.0005361802177503705, "Perplexity": 0.00013404505443759263, "MeanTokenEntropy": 0.0013127613347023726, "MeanPointwiseMutualInformation": -23.374866485595703, "SelfCertainty": -29.044798525064465, "MeanConditionalPointwiseMutualInformation": 0.00013404505443759263, "RenyiNeg_uncertainty": -7.081531524658203, "FisherRao_uncertainty": -0.9613869366939699, "AttentionScore (layer=None)": 861.0732421875, "RAUQ": 1.8712387499219587, "RAUQ (entropy)": -1.3553625131886964, "CSL": 4.698132397606969e-05, "BoostedProbSequence": -0.9998660087585449}},
    {"index": 277, "uncertainty": {"MaximumSequenceProbability": 1.4622942209243774, "Perplexity": 0.4874314069747925, "MeanTokenEntropy": 0.5160776972770691, "MeanPointwiseMutualInformation": -23.720901489257812, "SelfCertainty": -20.638717643309906, "MeanConditionalPointwiseMutualInformation": -36.85219192504883, "RenyiNeg_uncertainty": -4.343430995941162, "FisherRao_uncertainty": -0.8141783657686701, "AttentionScore (layer=None)": 890.9041137695312, "RAUQ": 1.8529789466748174, "RAUQ (entropy)": -1.3346046585885198, "CSL": 0.36127516627311707, "BoostedProbSequence": -0.9860684871673584}},
    {"index": 278, "uncertainty": {"MaximumSequenceProbability": 0.7084661722183228, "Perplexity": 0.11807769536972046, "MeanTokenEntropy": 0.244093656539917, "MeanPointwiseMutualInformation": -28.527755737304688, "SelfCertainty": -24.072221747924164, "MeanConditionalPointwiseMutualInformation": -39.99577713012695, "RenyiNeg_uncertainty": -5.219873428344727, "FisherRao_uncertainty": -0.914760315181896, "AttentionScore (layer=None)": 833.5235595703125, "RAUQ": 2.197332035363894, "RAUQ (entropy)": -1.3101268963494745, "CSL": 0.035886250436306, "BoostedProbSequence": -0.9949317574501038}},
    {"index": 279, "uncertainty": {"MaximumSequenceProbability": 1.6724114418029785, "Perplexity": 0.41810286045074463, "MeanTokenEntropy": 1.3146131038665771, "MeanPointwiseMutualInformation": -31.144397735595703, "SelfCertainty": -15.050197752206799, "MeanConditionalPointwiseMutualInformation": -69.98733520507812, "RenyiNeg_uncertainty": -2.136016368865967, "FisherRao_uncertainty": -0.759530970365467, "AttentionScore (layer=None)": 846.9962768554688, "RAUQ": 2.307574495048488, "RAUQ (entropy)": -1.2264171777092994, "CSL": 0.0700906440615654, "BoostedProbSequence": -0.8872909545898438}},
    {"index": 280, "uncertainty": {"MaximumSequenceProbability": 0.35788264870643616, "Perplexity": 0.11929421871900558, "MeanTokenEntropy": 0.22386907041072845, "MeanPointwiseMutualInformation": -19.67237091064453, "SelfCertainty": -20.784165056436535, "MeanConditionalPointwiseMutualInformation": 0.11929421871900558, "RenyiNeg_uncertainty": -3.788005828857422, "FisherRao_uncertainty": -0.8879485975905609, "AttentionScore (layer=None)": 932.1641845703125, "RAUQ": 1.9050464859830183, "RAUQ (entropy)": -1.3511660793810756, "CSL": 0.032722000032663345, "BoostedProbSequence": -0.9968662261962891}},
    {"index": 281, "uncertainty": {"MaximumSequenceProbability": 0.004980103578418493, "Perplexity": 0.0016600345261394978, "MeanTokenEntropy": 0.013087901286780834, "MeanPointwiseMutualInformation": -23.998342514038086, "SelfCertainty": -25.780871065347668, "MeanConditionalPointwiseMutualInformation": 0.0016600345261394978, "RenyiNeg_uncertainty": -5.802378177642822, "FisherRao_uncertainty": -0.9521670712982101, "AttentionScore (layer=None)": 824.4859619140625, "RAUQ": 1.7756585248992915, "RAUQ (entropy)": -1.3701003024044414, "CSL": 0.00021974672563374043, "BoostedProbSequence": -0.9983441233634949}},
    {"index": 282, "uncertainty": {"MaximumSequenceProbability": 0.790657103061676, "Perplexity": 0.26355236768722534, "MeanTokenEntropy": 0.4240112602710724, "MeanPointwiseMutualInformation": -20.444780349731445, "SelfCertainty": -21.827739071736016, "MeanConditionalPointwiseMutualInformation": -37.675907135009766, "RenyiNeg_uncertainty": -4.763722896575928, "FisherRao_uncertainty": -0.816818642636934, "AttentionScore (layer=None)": 820.9031982421875, "RAUQ": 1.970162365187396, "RAUQ (entropy)": -1.3282142507225219, "CSL": 0.1485326737165451, "BoostedProbSequence": -0.9765542149543762}},
    {"index": 283, "uncertainty": {"MaximumSequenceProbability": 1.6077996492385864, "Perplexity": 0.2679665982723236, "MeanTokenEntropy": 0.7818927764892578, "MeanPointwiseMutualInformation": -28.52370262145996, "SelfCertainty": -19.55625596830177, "MeanConditionalPointwiseMutualInformation": -59.56541061401367, "RenyiNeg_uncertainty": -3.7795827388763428, "FisherRao_uncertainty": -0.8313496800297108, "AttentionScore (layer=None)": 860.2214965820312, "RAUQ": 2.2278315955294725, "RAUQ (entropy)": -1.268938374211737, "CSL": 0.05903560295701027, "BoostedProbSequence": -0.9624813199043274}},
    {"index": 284, "uncertainty": {"MaximumSequenceProbability": 2.0236988067626953, "Perplexity": 0.6745662689208984, "MeanTokenEntropy": 1.9621891975402832, "MeanPointwiseMutualInformation": -26.242101669311523, "SelfCertainty": -10.635691316812512, "MeanConditionalPointwiseMutualInformation": -96.19851684570312, "RenyiNeg_uncertainty": -1.1447099447250366, "FisherRao_uncertainty": -0.6146949036374982, "AttentionScore (layer=None)": 914.0257568359375, "RAUQ": 2.5398741061228183, "RAUQ (entropy)": -1.1846336844441896, "CSL": 0.22023504972457886, "BoostedProbSequence": -0.8272144794464111}},
    {"index": 285, "uncertainty": {"MaximumSequenceProbability": 2.526437282562256, "Perplexity": 0.4210728704929352, "MeanTokenEntropy": 0.8424880504608154, "MeanPointwiseMutualInformation": -27.203927993774414, "SelfCertainty": -18.8145488022658, "MeanConditionalPointwiseMutualInformation": -38.942989349365234, "RenyiNeg_uncertainty": -3.4277217388153076, "FisherRao_uncertainty": -0.845769047577175, "AttentionScore (layer=None)": 907.7159423828125, "RAUQ": 2.310043656538955, "RAUQ (entropy)": -1.2600554378307662, "CSL": 0.11205770820379257, "BoostedProbSequence": -0.9358381628990173}},
    {"index": 286, "uncertainty": {"MaximumSequenceProbability": 0.04222823679447174, "Perplexity": 0.008445647545158863, "MeanTokenEntropy": 0.05987878888845444, "MeanPointwiseMutualInformation": -29.641555786132812, "SelfCertainty": -24.64392686673927, "MeanConditionalPointwiseMutualInformation": 0.008445647545158863, "RenyiNeg_uncertainty": -5.506964683532715, "FisherRao_uncertainty": -0.9289678508870294, "AttentionScore (layer=None)": 818.111083984375, "RAUQ": 1.9551848982406073, "RAUQ (entropy)": -1.347561722056279, "CSL": 0.003315842943266034, "BoostedProbSequence": -0.9917076826095581}},
    {"index": 287, "uncertainty": {"MaximumSequenceProbability": 0.10000740736722946, "Perplexity": 0.03333580121397972, "MeanTokenEntropy": 0.1255992203950882, "MeanPointwiseMutualInformation": -24.049997329711914, "SelfCertainty": -23.62403868823178, "MeanConditionalPointwiseMutualInformation": 0.03333580121397972, "RenyiNeg_uncertainty": -5.067138671875, "FisherRao_uncertainty": -0.9348306642003176, "AttentionScore (layer=None)": 834.05322265625, "RAUQ": 1.824428807062771, "RAUQ (entropy)": -1.3541164981260816, "CSL": 0.00565398158505559, "BoostedProbSequence": -0.9992939829826355}},
    {"index": 288, "uncertainty": {"MaximumSequenceProbability": 1.453899621963501, "Perplexity": 0.2423166036605835, "MeanTokenEntropy": 0.22539310157299042, "MeanPointwiseMutualInformation": -28.528518676757812, "SelfCertainty": -27.765399289021172, "MeanConditionalPointwiseMutualInformation": -17.677703857421875, "RenyiNeg_uncertainty": -6.676551818847656, "FisherRao_uncertainty": -0.9513568617427558, "AttentionScore (layer=None)": 808.0213623046875, "RAUQ": 2.1731486110476523, "RAUQ (entropy)": -1.3252242474883782, "CSL": 0.05719544366002083, "BoostedProbSequence": -0.9993858933448792}},
    {"index": 289, "uncertainty": {"MaximumSequenceProbability": 0.0003792584757320583, "Perplexity": 7.58516980567947e-05, "MeanTokenEntropy": 0.000767907069530338, "MeanPointwiseMutualInformation": -29.19992446899414, "SelfCertainty": -26.849745424478527, "MeanConditionalPointwiseMutualInformation": 7.58516980567947e-05, "RenyiNeg_uncertainty": -6.388238430023193, "FisherRao_uncertainty": -0.9569043586845168, "AttentionScore (layer=None)": 853.2093505859375, "RAUQ": 1.895128980544752, "RAUQ (entropy)": -1.3501728065320728, "CSL": 2.5866920623229817e-05, "BoostedProbSequence": -0.9999241828918457}},
    {"index": 290, "uncertainty": {"MaximumSequenceProbability": 0.3969653248786926, "Perplexity": 0.1323217749595642, "MeanTokenEntropy": 0.23124776780605316, "MeanPointwiseMutualInformation": -24.117677688598633, "SelfCertainty": -24.683761588622406, "MeanConditionalPointwiseMutualInformation": -38.55692672729492, "RenyiNeg_uncertainty": -5.373121738433838, "FisherRao_uncertainty": -0.902236974605608, "AttentionScore (layer=None)": 813.9141845703125, "RAUQ": 1.750426741218341, "RAUQ (entropy)": -1.3575337523736324, "CSL": 0.3188951313495636, "BoostedProbSequence": -0.9988492131233215}},
    {"index": 291, "uncertainty": {"MaximumSequenceProbability": 2.160419225692749, "Perplexity": 0.4320838451385498, "MeanTokenEntropy": 1.098206639289856, "MeanPointwiseMutualInformation": -30.66791343688965, "SelfCertainty": -17.05138955900001, "MeanConditionalPointwiseMutualInformation": -77.66621398925781, "RenyiNeg_uncertainty": -2.8365137577056885, "FisherRao_uncertainty": -0.8110383730237999, "AttentionScore (layer=None)": 925.86962890625, "RAUQ": 2.343172850170315, "RAUQ (entropy)": -1.2482585184574626, "CSL": 0.09568758308887482, "BoostedProbSequence": -0.9321590662002563}},
    {"index": 292, "uncertainty": {"MaximumSequenceProbability": 0.32620614767074585, "Perplexity": 0.08155153691768646, "MeanTokenEntropy": 0.32969945669174194, "MeanPointwiseMutualInformation": -28.51219940185547, "SelfCertainty": -18.17143693754005, "MeanConditionalPointwiseMutualInformation": -64.13810729980469, "RenyiNeg_uncertainty": -3.0083377361297607, "FisherRao_uncertainty": -0.8291168282499196, "AttentionScore (layer=None)": 866.6988525390625, "RAUQ": 1.9333475844406691, "RAUQ (entropy)": -1.3272347153346518, "CSL": 0.021287797018885612, "BoostedProbSequence": -0.9783060550689697}},
    {"index": 293, "uncertainty": {"MaximumSequenceProbability": 0.0019218738889321685, "Perplexity": 0.0006406246102415025, "MeanTokenEntropy": 0.004957649856805801, "MeanPointwiseMutualInformation": -27.249359130859375, "SelfCertainty": -26.745980572590508, "MeanConditionalPointwiseMutualInformation": 0.0006406246102415025, "RenyiNeg_uncertainty": -6.359292507171631, "FisherRao_uncertainty": -0.9616718390709674, "AttentionScore (layer=None)": 885.1107177734375, "RAUQ": 1.710211001002611, "RAUQ (entropy)": -1.3668918199830369, "CSL": 0.0001493979652877897, "BoostedProbSequence": -0.9993599057197571}},
    {"index": 294, "uncertainty": {"MaximumSequenceProbability": 0.7236366868019104, "Perplexity": 0.14472733438014984, "MeanTokenEntropy": 0.4408022463321686, "MeanPointwiseMutualInformation": -23.530271530151367, "SelfCertainty": -22.17974191495704, "MeanConditionalPointwiseMutualInformation": -25.588123321533203, "RenyiNeg_uncertainty": -4.916777610778809, "FisherRao_uncertainty": -0.8597234735399084, "AttentionScore (layer=None)": 827.6878051757812, "RAUQ": 2.0505060308682506, "RAUQ (entropy)": -1.3129755684882247, "CSL": 0.07639198750257492, "BoostedProbSequence": -0.9739667177200317}},
    {"index": 295, "uncertainty": {"MaximumSequenceProbability": 0.16026215255260468, "Perplexity": 0.04006553813815117, "MeanTokenEntropy": 0.10494546592235565, "MeanPointwiseMutualInformation": -27.49118423461914, "SelfCertainty": -31.410621317117688, "MeanConditionalPointwiseMutualInformation": -34.37537384033203, "RenyiNeg_uncertainty": -8.005632400512695, "FisherRao_uncertainty": -0.9758936346120067, "AttentionScore (layer=None)": 822.1912841796875, "RAUQ": 1.9226699773257818, "RAUQ (entropy)": -1.3386606096844447, "CSL": 0.006717543117702007, "BoostedProbSequence": -0.9999905228614807}},
    {"index": 296, "uncertainty": {"MaximumSequenceProbability": 0.011649786494672298, "Perplexity": 0.003883262164890766, "MeanTokenEntropy": 0.023522978648543358, "MeanPointwiseMutualInformation": -29.91278076171875, "SelfCertainty": -25.02315901904233, "MeanConditionalPointwiseMutualInformation": 0.003883262164890766, "RenyiNeg_uncertainty": -5.607147216796875, "FisherRao_uncertainty": -0.9464133122397108, "AttentionScore (layer=None)": 816.2179565429688, "RAUQ": 1.6738854238176515, "RAUQ (entropy)": -1.3746500353361761, "CSL": 0.0009770294418558478, "BoostedProbSequence": -0.999369204044342}},
    {"index": 297, "uncertainty": {"MaximumSequenceProbability": 2.6911208629608154, "Perplexity": 0.44852015376091003, "MeanTokenEntropy": 0.7572352290153503, "MeanPointwiseMutualInformation": -31.84314727783203, "SelfCertainty": -17.569945645222344, "MeanConditionalPointwiseMutualInformation": -64.18352508544922, "RenyiNeg_uncertainty": -2.8389368057250977, "FisherRao_uncertainty": -0.8305782600836036, "AttentionScore (layer=None)": 824.5265502929688, "RAUQ": 2.2911314609051683, "RAUQ (entropy)": -1.2739232478545741, "CSL": 0.09250505268573761, "BoostedProbSequence": -0.9821403622627258}},
    {"index": 298, "uncertainty": {"MaximumSequenceProbability": 0.5670206546783447, "Perplexity": 0.14175516366958618, "MeanTokenEntropy": 0.3247891962528229, "MeanPointwiseMutualInformation": -26.545745849609375, "SelfCertainty": -24.842180402963635, "MeanConditionalPointwiseMutualInformation": 0.14175516366958618, "RenyiNeg_uncertainty": -5.73043966293335, "FisherRao_uncertainty": -0.9341796631887489, "AttentionScore (layer=None)": 920.5452880859375, "RAUQ": 2.015165325798513, "RAUQ (entropy)": -1.3336473978094636, "CSL": 0.027721699327230453, "BoostedProbSequence": -0.990106999874115}},
    {"index": 299, "uncertainty": {"MaximumSequenceProbability": 1.368086576461792, "Perplexity": 0.27361732721328735, "MeanTokenEntropy": 0.49169039726257324, "MeanPointwiseMutualInformation": -29.176382064819336, "SelfCertainty": -24.370601900308607, "MeanConditionalPointwiseMutualInformation": 0.27361732721328735, "RenyiNeg_uncertainty": -5.4816389083862305, "FisherRao_uncertainty": -0.9168132034630221, "AttentionScore (layer=None)": 840.3592529296875, "RAUQ": 2.423962359936816, "RAUQ (entropy)": -1.2854668283115727, "CSL": 0.1308942437171936, "BoostedProbSequence": -0.9743849039077759}},
    {"index": 300, "uncertainty": {"MaximumSequenceProbability": 0.09826717525720596, "Perplexity": 0.02456679381430149, "MeanTokenEntropy": 0.1067943125963211, "MeanPointwiseMutualInformation": -24.662933349609375, "SelfCertainty": -25.805275591104504, "MeanConditionalPointwiseMutualInformation": 0.02456679381430149, "RenyiNeg_uncertainty": -5.975689888000488, "FisherRao_uncertainty": -0.9335448953860619, "AttentionScore (layer=None)": 846.0264892578125, "RAUQ": 1.8320189515003331, "RAUQ (entropy)": -1.3534872954023904, "CSL": 0.008376353420317173, "BoostedProbSequence": -0.9992513656616211}},
    {"index": 301, "uncertainty": {"MaximumSequenceProbability": 0.01201429683715105, "Perplexity": 0.0030035742092877626, "MeanTokenEntropy": 0.023101316764950752, "MeanPointwiseMutualInformation": -24.903247833251953, "SelfCertainty": -19.471266897409436, "MeanConditionalPointwiseMutualInformation": 0.0030035742092877626, "RenyiNeg_uncertainty": -3.259873867034912, "FisherRao_uncertainty": -0.8474177170597589, "AttentionScore (layer=None)": 822.81982421875, "RAUQ": 1.8523180529873402, "RAUQ (entropy)": -1.3511310182431777, "CSL": 0.0007426475640386343, "BoostedProbSequence": -0.9970040321350098}},
    {"index": 302, "uncertainty": {"MaximumSequenceProbability": 0.04134037345647812, "Perplexity": 0.006890062242746353, "MeanTokenEntropy": 0.04941464960575104, "MeanPointwiseMutualInformation": -30.53477668762207, "SelfCertainty": -22.197644225646332, "MeanConditionalPointwiseMutualInformation": -22.936735153198242, "RenyiNeg_uncertainty": -4.477639675140381, "FisherRao_uncertainty": -0.9031564280383373, "AttentionScore (layer=None)": 853.2177734375, "RAUQ": 2.0583532221405996, "RAUQ (entropy)": -1.3280217421946872, "CSL": 0.002076847478747368, "BoostedProbSequence": -0.9931833148002625}},
    {"index": 303, "uncertainty": {"MaximumSequenceProbability": 0.01418144442141056, "Perplexity": 0.004727147985249758, "MeanTokenEntropy": 0.024725044146180153, "MeanPointwiseMutualInformation": -27.8286075592041, "SelfCertainty": -31.98437753507423, "MeanConditionalPointwiseMutualInformation": 0.004727147985249758, "RenyiNeg_uncertainty": -7.991076946258545, "FisherRao_uncertainty": -0.9710485332432675, "AttentionScore (layer=None)": 847.1385498046875, "RAUQ": 1.576293162766305, "RAUQ (entropy)": -1.3836153697598044, "CSL": 0.0012190141715109348, "BoostedProbSequence": -0.9999939799308777}},
    {"index": 304, "uncertainty": {"MaximumSequenceProbability": 1.2081366777420044, "Perplexity": 0.24162733554840088, "MeanTokenEntropy": 0.7459931373596191, "MeanPointwiseMutualInformation": -29.608373641967773, "SelfCertainty": -19.543295915811534, "MeanConditionalPointwiseMutualInformation": -51.404014587402344, "RenyiNeg_uncertainty": -3.826016664505005, "FisherRao_uncertainty": -0.8584758431684065, "AttentionScore (layer=None)": 936.0568237304688, "RAUQ": 2.279180292446979, "RAUQ (entropy)": -1.2784078362650733, "CSL": 0.09879910945892334, "BoostedProbSequence": -0.9548157453536987}},
    {"index": 305, "uncertainty": {"MaximumSequenceProbability": 0.4768914580345154, "Perplexity": 0.15896381437778473, "MeanTokenEntropy": 0.22817085683345795, "MeanPointwiseMutualInformation": -26.42436981201172, "SelfCertainty": -25.406899762043633, "MeanConditionalPointwiseMutualInformation": -47.52778625488281, "RenyiNeg_uncertainty": -5.701572418212891, "FisherRao_uncertainty": -0.9366593020174392, "AttentionScore (layer=None)": 830.5291137695312, "RAUQ": 1.687359160814347, "RAUQ (entropy)": -1.364120075579573, "CSL": 0.4141518771648407, "BoostedProbSequence": -0.9990628361701965}},
    {"index": 306, "uncertainty": {"MaximumSequenceProbability": 1.6781984567642212, "Perplexity": 0.33563968539237976, "MeanTokenEntropy": 0.7695637941360474, "MeanPointwiseMutualInformation": -30.014362335205078, "SelfCertainty": -16.601382692544934, "MeanConditionalPointwiseMutualInformation": -81.54161071777344, "RenyiNeg_uncertainty": -2.5904693603515625, "FisherRao_uncertainty": -0.794988677630293, "AttentionScore (layer=None)": 817.1967163085938, "RAUQ": 2.3923482866832675, "RAUQ (entropy)": -1.2736263254796287, "CSL": 0.09580230712890625, "BoostedProbSequence": -0.9674474596977234}},
    {"index": 307, "uncertainty": {"MaximumSequenceProbability": 0.6904994249343872, "Perplexity": 0.2301664799451828, "MeanTokenEntropy": 0.4188563823699951, "MeanPointwiseMutualInformation": -25.686500549316406, "SelfCertainty": -17.17307153531837, "MeanConditionalPointwiseMutualInformation": 0.2301664799451828, "RenyiNeg_uncertainty": -2.436016082763672, "FisherRao_uncertainty": -0.8031616765586129, "AttentionScore (layer=None)": 852.0733642578125, "RAUQ": 2.081640572798393, "RAUQ (entropy)": -1.3259642338295596, "CSL": 0.05624624341726303, "BoostedProbSequence": -0.9920352101325989}},
    {"index": 308, "uncertainty": {"MaximumSequenceProbability": 0.007017977070063353, "Perplexity": 0.002339325612410903, "MeanTokenEntropy": 0.015044397674500942, "MeanPointwiseMutualInformation": -24.58099365234375, "SelfCertainty": -23.963709505289074, "MeanConditionalPointwiseMutualInformation": 0.002339325612410903, "RenyiNeg_uncertainty": -5.165132999420166, "FisherRao_uncertainty": -0.9396798012785167, "AttentionScore (layer=None)": 812.0573120117188, "RAUQ": 1.6515740579346034, "RAUQ (entropy)": -1.3740522788758347, "CSL": 0.0005793892196379602, "BoostedProbSequence": -0.9976689219474792}},
    {"index": 309, "uncertainty": {"MaximumSequenceProbability": 0.00047827334492467344, "Perplexity": 0.0001594244531588629, "MeanTokenEntropy": 0.0014477091608569026, "MeanPointwiseMutualInformation": -23.749841690063477, "SelfCertainty": -29.326250704019543, "MeanConditionalPointwiseMutualInformation": 0.0001594244531588629, "RenyiNeg_uncertainty": -7.231009006500244, "FisherRao_uncertainty": -0.966447724790452, "AttentionScore (layer=None)": 887.3806762695312, "RAUQ": 1.6488452247637342, "RAUQ (entropy)": -1.3748388372084905, "CSL": 3.986615047324449e-05, "BoostedProbSequence": -0.9998405575752258}},
    {"index": 310, "uncertainty": {"MaximumSequenceProbability": 0.000164733748533763, "Perplexity": 4.118343713344075e-05, "MeanTokenEntropy": 0.00048231042455881834, "MeanPointwiseMutualInformation": -24.374958038330078, "SelfCertainty": -31.136577280252453, "MeanConditionalPointwiseMutualInformation": 4.118343713344075e-05, "RenyiNeg_uncertainty": -7.636361122131348, "FisherRao_uncertainty": -0.9689090712336774, "AttentionScore (layer=None)": 816.6846923828125, "RAUQ": 1.890841404957751, "RAUQ (entropy)": -1.354683732026893, "CSL": 1.628019344934728e-05, "BoostedProbSequence": -0.9999587535858154}},
    {"index": 311, "uncertainty": {"MaximumSequenceProbability": 2.313992977142334, "Perplexity": 0.4627985954284668, "MeanTokenEntropy": 1.0950385332107544, "MeanPointwiseMutualInformation": -31.837200164794922, "SelfCertainty": -17.110269029825208, "MeanConditionalPointwiseMutualInformation": -53.16230010986328, "RenyiNeg_uncertainty": -2.8337066173553467, "FisherRao_uncertainty": -0.8276925284723793, "AttentionScore (layer=None)": 832.0304565429688, "RAUQ": 2.487632966774347, "RAUQ (entropy)": -1.2432926089459988, "CSL": 0.13364076614379883, "BoostedProbSequence": -0.9345715641975403}},
    {"index": 312, "uncertainty": {"MaximumSequenceProbability": 0.004249076824635267, "Perplexity": 0.0010622692061588168, "MeanTokenEntropy": 0.008139264769852161, "MeanPointwiseMutualInformation": -25.342687606811523, "SelfCertainty": -26.137126596658703, "MeanConditionalPointwiseMutualInformation": 0.0010622692061588168, "RenyiNeg_uncertainty": -6.006077289581299, "FisherRao_uncertainty": -0.9479841964350006, "AttentionScore (layer=None)": 816.3392333984375, "RAUQ": 1.9706600063485191, "RAUQ (entropy)": -1.354260200392257, "CSL": 0.0003669849247671664, "BoostedProbSequence": -0.9989399909973145}},
    {"index": 313, "uncertainty": {"MaximumSequenceProbability": 0.18521250784397125, "Perplexity": 0.09260625392198563, "MeanTokenEntropy": 0.4663105010986328, "MeanPointwiseMutualInformation": -18.532394409179688, "SelfCertainty": -23.39302125760841, "MeanConditionalPointwiseMutualInformation": -66.93876647949219, "RenyiNeg_uncertainty": -5.748673915863037, "FisherRao_uncertainty": -0.7402918343286291, "AttentionScore (layer=None)": 804.4159545898438, "RAUQ": 1.5055180703018423, "RAUQ (entropy)": -1.3593188465964543, "CSL": 0.16849380731582642, "BoostedProbSequence": -0.9723621606826782}},
    {"index": 314, "uncertainty": {"MaximumSequenceProbability": 0.0005436936626210809, "Perplexity": 0.00018123122572433203, "MeanTokenEntropy": 0.001894208020530641, "MeanPointwiseMutualInformation": -23.624818801879883, "SelfCertainty": -26.35422896533139, "MeanConditionalPointwiseMutualInformation": 0.00018123122572433203, "RenyiNeg_uncertainty": -6.032260894775391, "FisherRao_uncertainty": -0.9498826155331653, "AttentionScore (layer=None)": 830.4512939453125, "RAUQ": 1.8249205942493454, "RAUQ (entropy)": -1.3673172189833802, "CSL": 5.168874849914573e-05, "BoostedProbSequence": -0.9998188018798828}},
    {"index": 315, "uncertainty": {"MaximumSequenceProbability": 2.6226023237541085e-06, "Perplexity": 5.245204874881892e-07, "MeanTokenEntropy": 7.865681254770607e-06, "MeanPointwiseMutualInformation": -24.875, "SelfCertainty": -38.06896234342384, "MeanConditionalPointwiseMutualInformation": 5.245204874881892e-07, "RenyiNeg_uncertainty": -9.937479972839355, "FisherRao_uncertainty": -0.9839398764483569, "AttentionScore (layer=None)": 828.2916870117188, "RAUQ": 1.8774753835045275, "RAUQ (entropy)": -1.3547639099217177, "CSL": 4.661713433051773e-07, "BoostedProbSequence": -0.9999994039535522}},
    {"index": 316, "uncertainty": {"MaximumSequenceProbability": 1.2386225461959839, "Perplexity": 0.2064370959997177, "MeanTokenEntropy": 0.46593165397644043, "MeanPointwiseMutualInformation": -30.25189781188965, "SelfCertainty": -19.767609270303723, "MeanConditionalPointwiseMutualInformation": -62.32618713378906, "RenyiNeg_uncertainty": -3.7705695629119873, "FisherRao_uncertainty": -0.8388969269679403, "AttentionScore (layer=None)": 843.08740234375, "RAUQ": 2.1522983689427067, "RAUQ (entropy)": -1.3067656666444267, "CSL": 0.03696761280298233, "BoostedProbSequence": -0.9786067605018616}},
    {"index": 317, "uncertainty": {"MaximumSequenceProbability": 6.261529922485352, "Perplexity": 0.8945042490959167, "MeanTokenEntropy": 0.7989689707756042, "MeanPointwiseMutualInformation": -27.801923751831055, "SelfCertainty": -20.316412872249874, "MeanConditionalPointwiseMutualInformation": -51.933677673339844, "RenyiNeg_uncertainty": -3.9982240200042725, "FisherRao_uncertainty": -0.8633801923285063, "AttentionScore (layer=None)": 914.74951171875, "RAUQ": 2.945222640077006, "RAUQ (entropy)": -1.2660084801943938, "CSL": 0.2052030861377716, "BoostedProbSequence": -0.9695085883140564}},
    {"index": 318, "uncertainty": {"MaximumSequenceProbability": 0.01656343974173069, "Perplexity": 0.0041408599354326725, "MeanTokenEntropy": 0.021766146644949913, "MeanPointwiseMutualInformation": -25.089609146118164, "SelfCertainty": -26.320476206033703, "MeanConditionalPointwiseMutualInformation": -25.638734817504883, "RenyiNeg_uncertainty": -6.028120994567871, "FisherRao_uncertainty": -0.9489983877429116, "AttentionScore (layer=None)": 845.15966796875, "RAUQ": 1.769837764135006, "RAUQ (entropy)": -1.3634783178938097, "CSL": 0.00043965119402855635, "BoostedProbSequence": -0.9998677372932434}},
    {"index": 319, "uncertainty": {"MaximumSequenceProbability": 0.24793867766857147, "Perplexity": 0.08264622837305069, "MeanTokenEntropy": 0.2493942230939865, "MeanPointwiseMutualInformation": -27.084020614624023, "SelfCertainty": -26.227485648681, "MeanConditionalPointwiseMutualInformation": 0.08264622837305069, "RenyiNeg_uncertainty": -5.995542049407959, "FisherRao_uncertainty": -0.9122663560150815, "AttentionScore (layer=None)": 807.5264892578125, "RAUQ": 1.7809885950906548, "RAUQ (entropy)": -1.3532050263156843, "CSL": 0.01930202730000019, "BoostedProbSequence": -0.9953016638755798}},
    {"index": 320, "uncertainty": {"MaximumSequenceProbability": 0.00010680637933546677, "Perplexity": 3.560212644515559e-05, "MeanTokenEntropy": 0.00038351654075086117, "MeanPointwiseMutualInformation": -23.5416316986084, "SelfCertainty": -26.116737357665375, "MeanConditionalPointwiseMutualInformation": 3.560212644515559e-05, "RenyiNeg_uncertainty": -6.059969425201416, "FisherRao_uncertainty": -0.947610701801708, "AttentionScore (layer=None)": 810.170654296875, "RAUQ": 1.6288743674805923, "RAUQ (entropy)": -1.3779312950377833, "CSL": 8.523009455529973e-06, "BoostedProbSequence": -0.9999644160270691}},
    {"index": 321, "uncertainty": {"MaximumSequenceProbability": 0.003180254716426134, "Perplexity": 0.000530042452737689, "MeanTokenEntropy": 0.0047173514030873775, "MeanPointwiseMutualInformation": -29.49947166442871, "SelfCertainty": -26.38985569466082, "MeanConditionalPointwiseMutualInformation": 0.000530042452737689, "RenyiNeg_uncertainty": -6.198184490203857, "FisherRao_uncertainty": -0.9628799462737113, "AttentionScore (layer=None)": 854.4138793945312, "RAUQ": 2.0342798211096182, "RAUQ (entropy)": -1.3356723362060081, "CSL": 0.00017604250751901418, "BoostedProbSequence": -0.9994702935218811}},
    {"index": 322, "uncertainty": {"MaximumSequenceProbability": 0.00034519945620559156, "Perplexity": 8.629986405139789e-05, "MeanTokenEntropy": 0.0008526487508788705, "MeanPointwiseMutualInformation": -26.249914169311523, "SelfCertainty": -35.90463414975929, "MeanConditionalPointwiseMutualInformation": 8.629986405139789e-05, "RenyiNeg_uncertainty": -8.27738094329834, "FisherRao_uncertainty": -0.9768453417459351, "AttentionScore (layer=None)": 872.8817138671875, "RAUQ": 1.8661161427365753, "RAUQ (entropy)": -1.3499441238112304, "CSL": 1.7950096662389114e-05, "BoostedProbSequence": -0.9999136924743652}},
    {"index": 323, "uncertainty": {"MaximumSequenceProbability": 3.0292062759399414, "Perplexity": 0.23301586508750916, "MeanTokenEntropy": 0.4868406057357788, "MeanPointwiseMutualInformation": -22.05544662475586, "SelfCertainty": -23.61120594881747, "MeanConditionalPointwiseMutualInformation": -47.79979705810547, "RenyiNeg_uncertainty": -5.043421745300293, "FisherRao_uncertainty": -0.9089928330301842, "AttentionScore (layer=None)": 854.8006591796875, "RAUQ": 2.4658642243060704, "RAUQ (entropy)": -1.277082502902518, "CSL": 0.28253188729286194, "BoostedProbSequence": -0.9941667914390564}},
    {"index": 324, "uncertainty": {"MaximumSequenceProbability": 0.8138366341590881, "Perplexity": 0.27127888798713684, "MeanTokenEntropy": 0.3066891133785248, "MeanPointwiseMutualInformation": -26.562055587768555, "SelfCertainty": -28.099292747069672, "MeanConditionalPointwiseMutualInformation": -43.21664047241211, "RenyiNeg_uncertainty": -6.995100498199463, "FisherRao_uncertainty": -0.9265383733711609, "AttentionScore (layer=None)": 860.0064697265625, "RAUQ": 1.9154941479297247, "RAUQ (entropy)": -1.3423847906993287, "CSL": 0.6768349409103394, "BoostedProbSequence": -0.9955113530158997}},
    {"index": 325, "uncertainty": {"MaximumSequenceProbability": 1.1136952638626099, "Perplexity": 0.3712317645549774, "MeanTokenEntropy": 0.615604817867279, "MeanPointwiseMutualInformation": -22.46210289001465, "SelfCertainty": -21.43528683174578, "MeanConditionalPointwiseMutualInformation": -37.418270111083984, "RenyiNeg_uncertainty": -4.725071430206299, "FisherRao_uncertainty": -0.8127237430833958, "AttentionScore (layer=None)": 804.8587036132812, "RAUQ": 1.9723941157746725, "RAUQ (entropy)": -1.318999867729865, "CSL": 0.2480641007423401, "BoostedProbSequence": -0.9734857678413391}},
    {"index": 326, "uncertainty": {"MaximumSequenceProbability": 0.006252019200474024, "Perplexity": 0.0020840063225477934, "MeanTokenEntropy": 0.015908541157841682, "MeanPointwiseMutualInformation": -26.247915267944336, "SelfCertainty": -25.144327791421887, "MeanConditionalPointwiseMutualInformation": 0.0020840063225477934, "RenyiNeg_uncertainty": -5.504751205444336, "FisherRao_uncertainty": -0.9190672299371769, "AttentionScore (layer=None)": 877.20654296875, "RAUQ": 1.8447036437729154, "RAUQ (entropy)": -1.3764187256909586, "CSL": 0.00047360261669382453, "BoostedProbSequence": -0.997922420501709}},
    {"index": 327, "uncertainty": {"MaximumSequenceProbability": 0.7321842908859253, "Perplexity": 0.14643685519695282, "MeanTokenEntropy": 0.41774535179138184, "MeanPointwiseMutualInformation": -27.528564453125, "SelfCertainty": -20.12148576566505, "MeanConditionalPointwiseMutualInformation": -49.06988525390625, "RenyiNeg_uncertainty": -3.7286105155944824, "FisherRao_uncertainty": -0.8582893537428241, "AttentionScore (layer=None)": 823.8753051757812, "RAUQ": 2.095272021563726, "RAUQ (entropy)": -1.308244254998681, "CSL": 0.20344118773937225, "BoostedProbSequence": -0.9915105104446411}},
    {"index": 328, "uncertainty": {"MaximumSequenceProbability": 0.02988016977906227, "Perplexity": 0.007470042444765568, "MeanTokenEntropy": 0.04325811192393303, "MeanPointwiseMutualInformation": -24.430030822753906, "SelfCertainty": -24.879854829996106, "MeanConditionalPointwiseMutualInformation": 0.007470042444765568, "RenyiNeg_uncertainty": -5.576966285705566, "FisherRao_uncertainty": -0.9199935047741534, "AttentionScore (layer=None)": 813.2247314453125, "RAUQ": 1.8329696438755358, "RAUQ (entropy)": -1.3523229522380156, "CSL": 0.0020270468667149544, "BoostedProbSequence": -0.9970841407775879}},
    {"index": 329, "uncertainty": {"MaximumSequenceProbability": 0.599577784538269, "Perplexity": 0.11991555988788605, "MeanTokenEntropy": 0.417926162481308, "MeanPointwiseMutualInformation": -30.630081176757812, "SelfCertainty": -16.99139886686134, "MeanConditionalPointwiseMutualInformation": -80.4976806640625, "RenyiNeg_uncertainty": -2.5637080669403076, "FisherRao_uncertainty": -0.805037022796806, "AttentionScore (layer=None)": 845.6470947265625, "RAUQ": 2.035770277477599, "RAUQ (entropy)": -1.3199278343034964, "CSL": 0.043363697826862335, "BoostedProbSequence": -0.979658305644989}},
    {"index": 330, "uncertainty": {"MaximumSequenceProbability": 0.44122421741485596, "Perplexity": 0.11030605435371399, "MeanTokenEntropy": 0.27197620272636414, "MeanPointwiseMutualInformation": -25.358444213867188, "SelfCertainty": -21.503470571725842, "MeanConditionalPointwiseMutualInformation": -63.99687957763672, "RenyiNeg_uncertainty": -4.288315296173096, "FisherRao_uncertainty": -0.8687579863049687, "AttentionScore (layer=None)": 823.673828125, "RAUQ": 1.9827720151880468, "RAUQ (entropy)": -1.3370360815240212, "CSL": 0.03098120726644993, "BoostedProbSequence": -0.9937888383865356}},
    {"index": 331, "uncertainty": {"MaximumSequenceProbability": 0.1027073934674263, "Perplexity": 0.014672485180199146, "MeanTokenEntropy": 0.07587378472089767, "MeanPointwiseMutualInformation": -27.89604377746582, "SelfCertainty": -22.53431546450015, "MeanConditionalPointwiseMutualInformation": 0.014672485180199146, "RenyiNeg_uncertainty": -4.656800270080566, "FisherRao_uncertainty": -0.9090128713455353, "AttentionScore (layer=None)": 863.9822998046875, "RAUQ": 2.129842307005036, "RAUQ (entropy)": -1.3176200663566542, "CSL": 0.007258217316120863, "BoostedProbSequence": -0.9974895119667053}},
    {"index": 332, "uncertainty": {"MaximumSequenceProbability": 1.8122656345367432, "Perplexity": 0.604088544845581, "MeanTokenEntropy": 1.081485629081726, "MeanPointwiseMutualInformation": -23.7292423248291, "SelfCertainty": -16.291571291177746, "MeanConditionalPointwiseMutualInformation": -86.9715805053711, "RenyiNeg_uncertainty": -2.64546799659729, "FisherRao_uncertainty": -0.7703440366754055, "AttentionScore (layer=None)": 814.949951171875, "RAUQ": 2.521604162145767, "RAUQ (entropy)": -1.2698778875939554, "CSL": 0.2782299518585205, "BoostedProbSequence": -0.892227828502655}},
    {"index": 333, "uncertainty": {"MaximumSequenceProbability": 0.23658959567546844, "Perplexity": 0.05914739891886711, "MeanTokenEntropy": 0.2868579030036926, "MeanPointwiseMutualInformation": -25.128353118896484, "SelfCertainty": -21.10413423368263, "MeanConditionalPointwiseMutualInformation": 0.05914739891886711, "RenyiNeg_uncertainty": -4.1620378494262695, "FisherRao_uncertainty": -0.8930680906228927, "AttentionScore (layer=None)": 823.3387451171875, "RAUQ": 1.9930371742672075, "RAUQ (entropy)": -1.3267260465288349, "CSL": 0.015859996899962425, "BoostedProbSequence": -0.9776899218559265}},
    {"index": 334, "uncertainty": {"MaximumSequenceProbability": 0.17575731873512268, "Perplexity": 0.02510818839073181, "MeanTokenEntropy": 0.08742652833461761, "MeanPointwiseMutualInformation": -26.948104858398438, "SelfCertainty": -29.194121307308468, "MeanConditionalPointwiseMutualInformation": -35.83635711669922, "RenyiNeg_uncertainty": -7.265833854675293, "FisherRao_uncertainty": -0.9579435345305294, "AttentionScore (layer=None)": 871.0421752929688, "RAUQ": 2.0562666014683897, "RAUQ (entropy)": -1.336138713011306, "CSL": 0.07426153868436813, "BoostedProbSequence": -0.9997145533561707}},
    {"index": 335, "uncertainty": {"MaximumSequenceProbability": 0.16182349622249603, "Perplexity": 0.032364699989557266, "MeanTokenEntropy": 0.0866999477148056, "MeanPointwiseMutualInformation": -26.442636489868164, "SelfCertainty": -25.569920595376963, "MeanConditionalPointwiseMutualInformation": -27.32003402709961, "RenyiNeg_uncertainty": -5.668074607849121, "FisherRao_uncertainty": -0.9364073336546509, "AttentionScore (layer=None)": 831.24462890625, "RAUQ": 1.9544731558276185, "RAUQ (entropy)": -1.3400375823252224, "CSL": 0.007634055335074663, "BoostedProbSequence": -0.9996803402900696}},
    {"index": 336, "uncertainty": {"MaximumSequenceProbability": 0.017659125849604607, "Perplexity": 0.005886375438421965, "MeanTokenEntropy": 0.03686151280999184, "MeanPointwiseMutualInformation": -23.410781860351562, "SelfCertainty": -26.281487774738945, "MeanConditionalPointwiseMutualInformation": 0.005886375438421965, "RenyiNeg_uncertainty": -6.11327600479126, "FisherRao_uncertainty": -0.9496570154632645, "AttentionScore (layer=None)": 861.0836181640625, "RAUQ": 1.718158219129415, "RAUQ (entropy)": -1.3641349770538596, "CSL": 0.0018014588858932257, "BoostedProbSequence": -0.9941652417182922}},
    {"index": 337, "uncertainty": {"MaximumSequenceProbability": 0.043273840099573135, "Perplexity": 0.008654767647385597, "MeanTokenEntropy": 0.035473212599754333, "MeanPointwiseMutualInformation": -22.166345596313477, "SelfCertainty": -33.142360170572275, "MeanConditionalPointwiseMutualInformation": 0.008654767647385597, "RenyiNeg_uncertainty": -8.430033683776855, "FisherRao_uncertainty": -0.9687913927677625, "AttentionScore (layer=None)": 800.3201904296875, "RAUQ": 1.9725095183252546, "RAUQ (entropy)": -1.3439896841775854, "CSL": 0.001590438769198954, "BoostedProbSequence": -0.9999450445175171}},
    {"index": 338, "uncertainty": {"MaximumSequenceProbability": 0.0012896154075860977, "Perplexity": 0.00042987181222997606, "MeanTokenEntropy": 0.0040877643041312695, "MeanPointwiseMutualInformation": -23.416236877441406, "SelfCertainty": -27.586360923339203, "MeanConditionalPointwiseMutualInformation": 0.00042987181222997606, "RenyiNeg_uncertainty": -6.420528888702393, "FisherRao_uncertainty": -0.9522234193667646, "AttentionScore (layer=None)": 882.6613159179688, "RAUQ": 1.6469832596259901, "RAUQ (entropy)": -1.3750584236384618, "CSL": 5.76846141484566e-05, "BoostedProbSequence": -0.999570369720459}},
    {"index": 339, "uncertainty": {"MaximumSequenceProbability": 3.075572385569103e-05, "Perplexity": 7.688930963922758e-06, "MeanTokenEntropy": 0.00010083230881718919, "MeanPointwiseMutualInformation": -27.37499237060547, "SelfCertainty": -31.38985505887794, "MeanConditionalPointwiseMutualInformation": 7.688930963922758e-06, "RenyiNeg_uncertainty": -7.8564019203186035, "FisherRao_uncertainty": -0.9764339180604713, "AttentionScore (layer=None)": 809.4591674804688, "RAUQ": 1.8687255962772786, "RAUQ (entropy)": -1.3512862258267724, "CSL": 2.6537904886936303e-06, "BoostedProbSequence": -0.9999922513961792}},
    {"index": 340, "uncertainty": {"MaximumSequenceProbability": 1.459067463874817, "Perplexity": 0.24317790567874908, "MeanTokenEntropy": 0.4205361604690552, "MeanPointwiseMutualInformation": -26.110990524291992, "SelfCertainty": -19.55865223396746, "MeanConditionalPointwiseMutualInformation": -55.54132080078125, "RenyiNeg_uncertainty": -3.686814308166504, "FisherRao_uncertainty": -0.8498198616271324, "AttentionScore (layer=None)": 861.3204345703125, "RAUQ": 2.331950867582091, "RAUQ (entropy)": -1.294925843185803, "CSL": 0.06304313242435455, "BoostedProbSequence": -0.9839875102043152}},
    {"index": 341, "uncertainty": {"MaximumSequenceProbability": 0.4385037422180176, "Perplexity": 0.14616791903972626, "MeanTokenEntropy": 0.39352595806121826, "MeanPointwiseMutualInformation": -24.770498275756836, "SelfCertainty": -21.219392768431977, "MeanConditionalPointwiseMutualInformation": -46.94075393676758, "RenyiNeg_uncertainty": -4.151241779327393, "FisherRao_uncertainty": -0.8995122257337956, "AttentionScore (layer=None)": 854.3143310546875, "RAUQ": 1.8881345681447157, "RAUQ (entropy)": -1.3379293365274996, "CSL": 0.0368184968829155, "BoostedProbSequence": -0.9967052340507507}},
    {"index": 342, "uncertainty": {"MaximumSequenceProbability": 1.398129940032959, "Perplexity": 0.34953248500823975, "MeanTokenEntropy": 0.5787920355796814, "MeanPointwiseMutualInformation": -25.525466918945312, "SelfCertainty": -20.059423120706555, "MeanConditionalPointwiseMutualInformation": 0.34953248500823975, "RenyiNeg_uncertainty": -3.8497562408447266, "FisherRao_uncertainty": -0.8250858420447553, "AttentionScore (layer=None)": 850.2833251953125, "RAUQ": 2.3638335349814414, "RAUQ (entropy)": -1.3013547593046724, "CSL": 0.10196775943040848, "BoostedProbSequence": -0.9675536751747131}},
    {"index": 343, "uncertainty": {"MaximumSequenceProbability": 0.21799378097057343, "Perplexity": 0.043598756194114685, "MeanTokenEntropy": 0.20547807216644287, "MeanPointwiseMutualInformation": -27.75640296936035, "SelfCertainty": -22.109926088541027, "MeanConditionalPointwiseMutualInformation": -23.889751434326172, "RenyiNeg_uncertainty": -4.5856194496154785, "FisherRao_uncertainty": -0.8738815366100552, "AttentionScore (layer=None)": 852.8284301757812, "RAUQ": 2.011875315344243, "RAUQ (entropy)": -1.324833255920768, "CSL": 0.01786637306213379, "BoostedProbSequence": -0.9914979934692383}},
    {"index": 344, "uncertainty": {"MaximumSequenceProbability": 1.603824496269226, "Perplexity": 0.4009561240673065, "MeanTokenEntropy": 1.1237691640853882, "MeanPointwiseMutualInformation": -24.505294799804688, "SelfCertainty": -13.280784280984875, "MeanConditionalPointwiseMutualInformation": -59.319950103759766, "RenyiNeg_uncertainty": -1.6457164287567139, "FisherRao_uncertainty": -0.690313686686901, "AttentionScore (layer=None)": 879.9840087890625, "RAUQ": 2.348252438334748, "RAUQ (entropy)": -1.2459192938807542, "CSL": 0.10787715017795563, "BoostedProbSequence": -0.8983898162841797}},
    {"index": 345, "uncertainty": {"MaximumSequenceProbability": 1.5388216972351074, "Perplexity": 0.38470542430877686, "MeanTokenEntropy": 0.971863329410553, "MeanPointwiseMutualInformation": -26.33404541015625, "SelfCertainty": -15.619705351083752, "MeanConditionalPointwiseMutualInformation": -67.09654998779297, "RenyiNeg_uncertainty": -2.303356170654297, "FisherRao_uncertainty": -0.7773608958471558, "AttentionScore (layer=None)": 887.6031494140625, "RAUQ": 2.3584424704754183, "RAUQ (entropy)": -1.2654616417294702, "CSL": 0.11142991483211517, "BoostedProbSequence": -0.9025379419326782}},
    {"index": 346, "uncertainty": {"MaximumSequenceProbability": 0.418921560049057, "Perplexity": 0.10473039001226425, "MeanTokenEntropy": 0.29151180386543274, "MeanPointwiseMutualInformation": -23.08277130126953, "SelfCertainty": -24.276079328744885, "MeanConditionalPointwiseMutualInformation": 0.10473039001226425, "RenyiNeg_uncertainty": -5.433635711669922, "FisherRao_uncertainty": -0.9054981530022264, "AttentionScore (layer=None)": 881.8924560546875, "RAUQ": 2.020176223985105, "RAUQ (entropy)": -1.3253792123524546, "CSL": 0.03014964796602726, "BoostedProbSequence": -0.9927570819854736}},
    {"index": 347, "uncertainty": {"MaximumSequenceProbability": 4.704758644104004, "Perplexity": 1.176189661026001, "MeanTokenEntropy": 1.575067400932312, "MeanPointwiseMutualInformation": -30.198810577392578, "SelfCertainty": -14.812715681283947, "MeanConditionalPointwiseMutualInformation": -70.1290054321289, "RenyiNeg_uncertainty": -2.195173501968384, "FisherRao_uncertainty": -0.7573654618046671, "AttentionScore (layer=None)": 841.7330322265625, "RAUQ": 3.2842466150413223, "RAUQ (entropy)": -1.2048600237763125, "CSL": 0.30393946170806885, "BoostedProbSequence": -0.8891806602478027}},
    {"index": 348, "uncertainty": {"MaximumSequenceProbability": 2.8498058319091797, "Perplexity": 0.4749676287174225, "MeanTokenEntropy": 0.8170899748802185, "MeanPointwiseMutualInformation": -28.81669807434082, "SelfCertainty": -18.95596249092547, "MeanConditionalPointwiseMutualInformation": -67.45616149902344, "RenyiNeg_uncertainty": -3.4770901203155518, "FisherRao_uncertainty": -0.8041139223645352, "AttentionScore (layer=None)": 859.0579833984375, "RAUQ": 2.488524625515325, "RAUQ (entropy)": -1.2553308035694202, "CSL": 0.21278530359268188, "BoostedProbSequence": -0.9610496163368225}},
    {"index": 349, "uncertainty": {"MaximumSequenceProbability": 0.0691860243678093, "Perplexity": 0.023062007501721382, "MeanTokenEntropy": 0.12285668402910233, "MeanPointwiseMutualInformation": -25.97693634033203, "SelfCertainty": -19.531100582966484, "MeanConditionalPointwiseMutualInformation": 0.023062007501721382, "RenyiNeg_uncertainty": -3.3038828372955322, "FisherRao_uncertainty": -0.8740961289694237, "AttentionScore (layer=None)": 827.0850830078125, "RAUQ": 1.6979478332955518, "RAUQ (entropy)": -1.3622802218517038, "CSL": 0.006206810940057039, "BoostedProbSequence": -0.9921346306800842}},
    {"index": 350, "uncertainty": {"MaximumSequenceProbability": 0.0002976349205709994, "Perplexity": 5.952698484179564e-05, "MeanTokenEntropy": 0.0006113568088039756, "MeanPointwiseMutualInformation": -27.84994125366211, "SelfCertainty": -27.704244478433605, "MeanConditionalPointwiseMutualInformation": 5.952698484179564e-05, "RenyiNeg_uncertainty": -6.688803195953369, "FisherRao_uncertainty": -0.9634648437835045, "AttentionScore (layer=None)": 808.0550537109375, "RAUQ": 1.9352757095985629, "RAUQ (entropy)": -1.3445630661302497, "CSL": 2.6329933461965993e-05, "BoostedProbSequence": -0.9999405145645142}},
    {"index": 351, "uncertainty": {"MaximumSequenceProbability": 5.24520100952941e-06, "Perplexity": 1.7484003365098033e-06, "MeanTokenEntropy": 2.6059404262923636e-05, "MeanPointwiseMutualInformation": -23.04166603088379, "SelfCertainty": -30.219656618326184, "MeanConditionalPointwiseMutualInformation": 1.7484003365098033e-06, "RenyiNeg_uncertainty": -7.720286846160889, "FisherRao_uncertainty": -0.9740581963769657, "AttentionScore (layer=None)": 818.1328735351562, "RAUQ": 1.616315578002141, "RAUQ (entropy)": -1.3794915691411358, "CSL": 4.997312998966663e-07, "BoostedProbSequence": -0.9999982714653015}},
    {"index": 352, "uncertainty": {"MaximumSequenceProbability": 0.7984713315963745, "Perplexity": 0.15969426929950714, "MeanTokenEntropy": 0.26396843791007996, "MeanPointwiseMutualInformation": -26.96530532836914, "SelfCertainty": -23.60884614774513, "MeanConditionalPointwiseMutualInformation": -23.95360565185547, "RenyiNeg_uncertainty": -5.031590461730957, "FisherRao_uncertainty": -0.9073689509751979, "AttentionScore (layer=None)": 866.0993041992188, "RAUQ": 2.237063287771869, "RAUQ (entropy)": -1.3204782069797387, "CSL": 0.049645815044641495, "BoostedProbSequence": -0.9923179745674133}},
    {"index": 353, "uncertainty": {"MaximumSequenceProbability": 5.3644089348381385e-06, "Perplexity": 1.7881362737171003e-06, "MeanTokenEntropy": 2.678980672499165e-05, "MeanPointwiseMutualInformation": -23.33333396911621, "SelfCertainty": -29.91371281136004, "MeanConditionalPointwiseMutualInformation": 1.7881362737171003e-06, "RenyiNeg_uncertainty": -7.649647235870361, "FisherRao_uncertainty": -0.9742001954539498, "AttentionScore (layer=None)": 820.5469970703125, "RAUQ": 1.637167163748158, "RAUQ (entropy)": -1.3763848902299038, "CSL": 6.7293660777068e-07, "BoostedProbSequence": -0.9999982714653015}},
    {"index": 354, "uncertainty": {"MaximumSequenceProbability": 0.1792633980512619, "Perplexity": 0.05975446477532387, "MeanTokenEntropy": 0.3174279034137726, "MeanPointwiseMutualInformation": -26.19024658203125, "SelfCertainty": -14.887328457722342, "MeanConditionalPointwiseMutualInformation": -50.626163482666016, "RenyiNeg_uncertainty": -1.8571802377700806, "FisherRao_uncertainty": -0.7141430614519538, "AttentionScore (layer=None)": 832.6300048828125, "RAUQ": 1.720626220404864, "RAUQ (entropy)": -1.3481025711015797, "CSL": 0.018339935690164566, "BoostedProbSequence": -0.966200053691864}},
    {"index": 355, "uncertainty": {"MaximumSequenceProbability": 0.06883227080106735, "Perplexity": 0.0137664545327425, "MeanTokenEntropy": 0.060695745050907135, "MeanPointwiseMutualInformation": -28.336233139038086, "SelfCertainty": -26.041626985757823, "MeanConditionalPointwiseMutualInformation": -25.17923355102539, "RenyiNeg_uncertainty": -5.97200870513916, "FisherRao_uncertainty": -0.9534101901944444, "AttentionScore (layer=None)": 862.5099487304688, "RAUQ": 1.957718122494496, "RAUQ (entropy)": -1.337949862682151, "CSL": 0.004070371389389038, "BoostedProbSequence": -0.9995733499526978}},
    {"index": 356, "uncertainty": {"MaximumSequenceProbability": 0.3067207932472229, "Perplexity": 0.06134415790438652, "MeanTokenEntropy": 0.2167373150587082, "MeanPointwiseMutualInformation": -29.138656616210938, "SelfCertainty": -21.87369752713966, "MeanConditionalPointwiseMutualInformation": -30.710107803344727, "RenyiNeg_uncertainty": -4.470465660095215, "FisherRao_uncertainty": -0.8632285498516159, "AttentionScore (layer=None)": 840.5758056640625, "RAUQ": 2.0859212481831144, "RAUQ (entropy)": -1.3188776886843931, "CSL": 0.014183038845658302, "BoostedProbSequence": -0.9905436635017395}},
    {"index": 357, "uncertainty": {"MaximumSequenceProbability": 0.0010722868610173464, "Perplexity": 0.0002680717152543366, "MeanTokenEntropy": 0.0023438185453414917, "MeanPointwiseMutualInformation": -25.437232971191406, "SelfCertainty": -27.047609003274914, "MeanConditionalPointwiseMutualInformation": 0.0002680717152543366, "RenyiNeg_uncertainty": -6.43939208984375, "FisherRao_uncertainty": -0.9593595790680505, "AttentionScore (layer=None)": 826.3857421875, "RAUQ": 1.866473921472919, "RAUQ (entropy)": -1.3590599006497008, "CSL": 6.338515959214419e-05, "BoostedProbSequence": -0.9997320175170898}},
    {"index": 358, "uncertainty": {"MaximumSequenceProbability": 0.01041499525308609, "Perplexity": 0.0026037488132715225, "MeanTokenEntropy": 0.01536157913506031, "MeanPointwiseMutualInformation": -24.24739646911621, "SelfCertainty": -28.58976426908302, "MeanConditionalPointwiseMutualInformation": 0.0026037488132715225, "RenyiNeg_uncertainty": -6.620349884033203, "FisherRao_uncertainty": -0.9526653495692122, "AttentionScore (layer=None)": 822.9898681640625, "RAUQ": 1.7981181241961621, "RAUQ (entropy)": -1.3583368929525736, "CSL": 0.000896262121386826, "BoostedProbSequence": -0.9998352527618408}},
    {"index": 359, "uncertainty": {"MaximumSequenceProbability": 1.5400539636611938, "Perplexity": 0.22000770270824432, "MeanTokenEntropy": 0.39974865317344666, "MeanPointwiseMutualInformation": -25.672849655151367, "SelfCertainty": -19.230299896175655, "MeanConditionalPointwiseMutualInformation": -22.916418075561523, "RenyiNeg_uncertainty": -3.3300857543945312, "FisherRao_uncertainty": -0.8580812638895843, "AttentionScore (layer=None)": 888.2210083007812, "RAUQ": 2.3905434272620747, "RAUQ (entropy)": -1.2950979505955158, "CSL": 0.042470626533031464, "BoostedProbSequence": -0.9845532178878784}},
    {"index": 360, "uncertainty": {"MaximumSequenceProbability": 1.1028728485107422, "Perplexity": 0.36762428283691406, "MeanTokenEntropy": 0.5214253664016724, "MeanPointwiseMutualInformation": -21.965707778930664, "SelfCertainty": -23.70831615913836, "MeanConditionalPointwiseMutualInformation": 0.36762428283691406, "RenyiNeg_uncertainty": -5.146923542022705, "FisherRao_uncertainty": -0.8503927713941075, "AttentionScore (layer=None)": 836.4293823242188, "RAUQ": 2.2736021262468187, "RAUQ (entropy)": -1.3274226761508383, "CSL": 0.06796091049909592, "BoostedProbSequence": -0.9866724610328674}},
    {"index": 361, "uncertainty": {"MaximumSequenceProbability": 0.09826717525720596, "Perplexity": 0.02456679381430149, "MeanTokenEntropy": 0.1067943125963211, "MeanPointwiseMutualInformation": -24.662933349609375, "SelfCertainty": -25.805275591104504, "MeanConditionalPointwiseMutualInformation": 0.02456679381430149, "RenyiNeg_uncertainty": -5.975689888000488, "FisherRao_uncertainty": -0.9335448953860619, "AttentionScore (layer=None)": 846.0264892578125, "RAUQ": 1.8320189515003331, "RAUQ (entropy)": -1.3534872954023904, "CSL": 0.008376353420317173, "BoostedProbSequence": -0.9992513656616211}},
    {"index": 362, "uncertainty": {"MaximumSequenceProbability": 0.034800078719854355, "Perplexity": 0.006960015743970871, "MeanTokenEntropy": 0.040992144495248795, "MeanPointwiseMutualInformation": -28.46803855895996, "SelfCertainty": -22.041864259927745, "MeanConditionalPointwiseMutualInformation": -26.98554039001465, "RenyiNeg_uncertainty": -4.3432135581970215, "FisherRao_uncertainty": -0.8891609377155298, "AttentionScore (layer=None)": 857.6475830078125, "RAUQ": 2.033966499343649, "RAUQ (entropy)": -1.3391723984567099, "CSL": 0.002158037619665265, "BoostedProbSequence": -0.9987127184867859}},
    {"index": 363, "uncertainty": {"MaximumSequenceProbability": 0.37562447786331177, "Perplexity": 0.06260407716035843, "MeanTokenEntropy": 0.2822214663028717, "MeanPointwiseMutualInformation": -27.624895095825195, "SelfCertainty": -20.724592200805024, "MeanConditionalPointwiseMutualInformation": -75.29146575927734, "RenyiNeg_uncertainty": -3.8958520889282227, "FisherRao_uncertainty": -0.8776393875285073, "AttentionScore (layer=None)": 802.7884521484375, "RAUQ": 2.034688863058002, "RAUQ (entropy)": -1.3203853873907359, "CSL": 0.01208277978003025, "BoostedProbSequence": -0.9840130805969238}},
    {"index": 364, "uncertainty": {"MaximumSequenceProbability": 0.4853399395942688, "Perplexity": 0.2426699697971344, "MeanTokenEntropy": 0.8790751099586487, "MeanPointwiseMutualInformation": -18.7573299407959, "SelfCertainty": -16.535451563089367, "MeanConditionalPointwiseMutualInformation": -68.1383285522461, "RenyiNeg_uncertainty": -3.1649279594421387, "FisherRao_uncertainty": -0.7179200085668627, "AttentionScore (layer=None)": 805.6104736328125, "RAUQ": 1.6464208317053437, "RAUQ (entropy)": -1.3195537335310163, "CSL": 0.3788147270679474, "BoostedProbSequence": -0.978234052658081}},
    {"index": 365, "uncertainty": {"MaximumSequenceProbability": 1.138054370880127, "Perplexity": 0.22761087119579315, "MeanTokenEntropy": 0.6175919771194458, "MeanPointwiseMutualInformation": -30.372386932373047, "SelfCertainty": -17.74793077298927, "MeanConditionalPointwiseMutualInformation": -82.72933197021484, "RenyiNeg_uncertainty": -2.946882724761963, "FisherRao_uncertainty": -0.8323684177425033, "AttentionScore (layer=None)": 888.7850341796875, "RAUQ": 2.258516739679731, "RAUQ (entropy)": -1.2891497713327902, "CSL": 0.0747673511505127, "BoostedProbSequence": -0.9725931286811829}},
    {"index": 366, "uncertainty": {"MaximumSequenceProbability": 0.04003337398171425, "Perplexity": 0.0057190535590052605, "MeanTokenEntropy": 0.029906973242759705, "MeanPointwiseMutualInformation": -27.512136459350586, "SelfCertainty": -26.636636271820883, "MeanConditionalPointwiseMutualInformation": -12.140907287597656, "RenyiNeg_uncertainty": -6.178338527679443, "FisherRao_uncertainty": -0.9484256043508464, "AttentionScore (layer=None)": 883.95361328125, "RAUQ": 2.034563195914781, "RAUQ (entropy)": -1.3342911710318708, "CSL": 0.0008252040715888143, "BoostedProbSequence": -0.9985355734825134}},
    {"index": 367, "uncertainty": {"MaximumSequenceProbability": 0.6664049029350281, "Perplexity": 0.16660122573375702, "MeanTokenEntropy": 0.23247496783733368, "MeanPointwiseMutualInformation": -27.770898818969727, "SelfCertainty": -23.335073621957775, "MeanConditionalPointwiseMutualInformation": -32.449337005615234, "RenyiNeg_uncertainty": -4.994600296020508, "FisherRao_uncertainty": -0.8351495393137102, "AttentionScore (layer=None)": 818.538818359375, "RAUQ": 2.067376021851554, "RAUQ (entropy)": -1.3286801871302885, "CSL": 0.07853803783655167, "BoostedProbSequence": -0.9916123151779175}},
    {"index": 368, "uncertainty": {"MaximumSequenceProbability": 1.517754077911377, "Perplexity": 0.3035508096218109, "MeanTokenEntropy": 0.8500226140022278, "MeanPointwiseMutualInformation": -29.646448135375977, "SelfCertainty": -14.271024950235363, "MeanConditionalPointwiseMutualInformation": -75.45539855957031, "RenyiNeg_uncertainty": -1.7990871667861938, "FisherRao_uncertainty": -0.7240531309841225, "AttentionScore (layer=None)": 885.3370361328125, "RAUQ": 2.144529059071521, "RAUQ (entropy)": -1.2726603297350687, "CSL": 0.3875342011451721, "BoostedProbSequence": -0.9635313749313354}},
    {"index": 369, "uncertainty": {"MaximumSequenceProbability": 0.057531848549842834, "Perplexity": 0.014382962137460709, "MeanTokenEntropy": 0.07440099120140076, "MeanPointwiseMutualInformation": -25.98561668395996, "SelfCertainty": -22.12810722181129, "MeanConditionalPointwiseMutualInformation": 0.014382962137460709, "RenyiNeg_uncertainty": -4.518385887145996, "FisherRao_uncertainty": -0.9025802459647286, "AttentionScore (layer=None)": 827.9176635742188, "RAUQ": 1.843125374391169, "RAUQ (entropy)": -1.3509741695543838, "CSL": 0.004572909791022539, "BoostedProbSequence": -0.9974880218505859}},
    {"index": 370, "uncertainty": {"MaximumSequenceProbability": 2.8462531566619873, "Perplexity": 0.40660759806632996, "MeanTokenEntropy": 0.9136728644371033, "MeanPointwiseMutualInformation": -26.611248016357422, "SelfCertainty": -15.982207517286842, "MeanConditionalPointwiseMutualInformation": -37.83277130126953, "RenyiNeg_uncertainty": -2.42048978805542, "FisherRao_uncertainty": -0.7854368333959127, "AttentionScore (layer=None)": 860.1671142578125, "RAUQ": 2.3870123216095696, "RAUQ (entropy)": -1.2524368227926521, "CSL": 0.07328960299491882, "BoostedProbSequence": -0.927725613117218}},
    {"index": 371, "uncertainty": {"MaximumSequenceProbability": 0.07772985845804214, "Perplexity": 0.02590995281934738, "MeanTokenEntropy": 0.1392926722764969, "MeanPointwiseMutualInformation": -23.182424545288086, "SelfCertainty": -23.53434943347104, "MeanConditionalPointwiseMutualInformation": 0.02590995281934738, "RenyiNeg_uncertainty": -4.976459980010986, "FisherRao_uncertainty": -0.8567577076069202, "AttentionScore (layer=None)": 830.1515502929688, "RAUQ": 1.6615905128333432, "RAUQ (entropy)": -1.3661588932150686, "CSL": 0.007479384541511536, "BoostedProbSequence": -0.9886207580566406}},
    {"index": 372, "uncertainty": {"MaximumSequenceProbability": 0.8003379702568054, "Perplexity": 0.4001689851284027, "MeanTokenEntropy": 0.831217348575592, "MeanPointwiseMutualInformation": -14.662331581115723, "SelfCertainty": -21.914893778055188, "MeanConditionalPointwiseMutualInformation": -53.80976867675781, "RenyiNeg_uncertainty": -5.176314353942871, "FisherRao_uncertainty": -0.7480734985607321, "AttentionScore (layer=None)": 813.0398559570312, "RAUQ": 1.443718119952675, "RAUQ (entropy)": -1.3478263993339894, "CSL": 0.738427996635437, "BoostedProbSequence": -0.9656124114990234}},
    {"index": 373, "uncertainty": {"MaximumSequenceProbability": 0.6474735736846924, "Perplexity": 0.10791226476430893, "MeanTokenEntropy": 0.2471589893102646, "MeanPointwiseMutualInformation": -28.017087936401367, "SelfCertainty": -24.499762209146496, "MeanConditionalPointwiseMutualInformation": -20.58633804321289, "RenyiNeg_uncertainty": -5.4541916847229, "FisherRao_uncertainty": -0.9170091155456651, "AttentionScore (layer=None)": 852.900390625, "RAUQ": 2.2204387845588167, "RAUQ (entropy)": -1.3166489814297146, "CSL": 0.0457952544093132, "BoostedProbSequence": -0.9953662753105164}},
    {"index": 374, "uncertainty": {"MaximumSequenceProbability": 0.5447612404823303, "Perplexity": 0.10895224660634995, "MeanTokenEntropy": 0.16810816526412964, "MeanPointwiseMutualInformation": -27.6910457611084, "SelfCertainty": -20.16129175016212, "MeanConditionalPointwiseMutualInformation": -28.32314682006836, "RenyiNeg_uncertainty": -3.5816092491149902, "FisherRao_uncertainty": -0.8777443050342845, "AttentionScore (layer=None)": 909.2252807617188, "RAUQ": 1.9810555068566875, "RAUQ (entropy)": -1.3416708487736595, "CSL": 0.017752304673194885, "BoostedProbSequence": -0.9971996545791626}},
    {"index": 375, "uncertainty": {"MaximumSequenceProbability": 0.13000546395778656, "Perplexity": 0.04333515465259552, "MeanTokenEntropy": 0.12910790741443634, "MeanPointwiseMutualInformation": -21.41499900817871, "SelfCertainty": -26.63674035856056, "MeanConditionalPointwiseMutualInformation": 0.04333515465259552, "RenyiNeg_uncertainty": -6.190552234649658, "FisherRao_uncertainty": -0.9495751234822712, "AttentionScore (layer=None)": 811.7321166992188, "RAUQ": 1.9519698434975186, "RAUQ (entropy)": -1.3590529155906848, "CSL": 0.015479237772524357, "BoostedProbSequence": -0.9989757537841797}},
    {"index": 376, "uncertainty": {"MaximumSequenceProbability": 0.6554191708564758, "Perplexity": 0.16385479271411896, "MeanTokenEntropy": 0.21637481451034546, "MeanPointwiseMutualInformation": -27.086143493652344, "SelfCertainty": -19.778112562387463, "MeanConditionalPointwiseMutualInformation": -28.85308265686035, "RenyiNeg_uncertainty": -3.42824387550354, "FisherRao_uncertainty": -0.8538411609088673, "AttentionScore (layer=None)": 808.6817016601562, "RAUQ": 2.1637770964693956, "RAUQ (entropy)": -1.3251144193012463, "CSL": 0.04383685067296028, "BoostedProbSequence": -0.9943261742591858}},
    {"index": 377, "uncertainty": {"MaximumSequenceProbability": 3.862138509750366, "Perplexity": 0.5517340898513794, "MeanTokenEntropy": 1.2809451818466187, "MeanPointwiseMutualInformation": -28.358978271484375, "SelfCertainty": -15.312294089116502, "MeanConditionalPointwiseMutualInformation": -79.97589111328125, "RenyiNeg_uncertainty": -2.2428479194641113, "FisherRao_uncertainty": -0.7674251549233914, "AttentionScore (layer=None)": 823.7223510742188, "RAUQ": 2.51978204877459, "RAUQ (entropy)": -1.2064276485388734, "CSL": 0.15052789449691772, "BoostedProbSequence": -0.8820504546165466}},
    {"index": 378, "uncertainty": {"MaximumSequenceProbability": 1.0468180179595947, "Perplexity": 0.2617045044898987, "MeanTokenEntropy": 0.7463810443878174, "MeanPointwiseMutualInformation": -27.86329460144043, "SelfCertainty": -16.668970735757824, "MeanConditionalPointwiseMutualInformation": -62.27091979980469, "RenyiNeg_uncertainty": -2.547290325164795, "FisherRao_uncertainty": -0.8111766236520976, "AttentionScore (layer=None)": 806.0543212890625, "RAUQ": 2.1486274102937433, "RAUQ (entropy)": -1.2826199356802568, "CSL": 0.05896911770105362, "BoostedProbSequence": -0.9782217741012573}},
    {"index": 379, "uncertainty": {"MaximumSequenceProbability": 1.1527475118637085, "Perplexity": 0.2881868779659271, "MeanTokenEntropy": 0.18414649367332458, "MeanPointwiseMutualInformation": -23.805564880371094, "SelfCertainty": -23.687318475931164, "MeanConditionalPointwiseMutualInformation": -31.203062057495117, "RenyiNeg_uncertainty": -4.988895893096924, "FisherRao_uncertainty": -0.9219778314713605, "AttentionScore (layer=None)": 863.876953125, "RAUQ": 1.9741004915846403, "RAUQ (entropy)": -1.3416671112007559, "CSL": 0.07412698119878769, "BoostedProbSequence": -0.9960614442825317}},
    {"index": 380, "uncertainty": {"MaximumSequenceProbability": 0.10028698295354843, "Perplexity": 0.033428993076086044, "MeanTokenEntropy": 0.10523182898759842, "MeanPointwiseMutualInformation": -23.799903869628906, "SelfCertainty": -26.476338060586926, "MeanConditionalPointwiseMutualInformation": 0.033428993076086044, "RenyiNeg_uncertainty": -6.153408050537109, "FisherRao_uncertainty": -0.9382108511649164, "AttentionScore (layer=None)": 817.9830932617188, "RAUQ": 1.7069882104499339, "RAUQ (entropy)": -1.3651890008778298, "CSL": 0.00699593173339963, "BoostedProbSequence": -0.9999732375144958}},
    {"index": 381, "uncertainty": {"MaximumSequenceProbability": 0.3586741089820862, "Perplexity": 0.07173482328653336, "MeanTokenEntropy": 0.22785142064094543, "MeanPointwiseMutualInformation": -29.4782657623291, "SelfCertainty": -22.014919908731457, "MeanConditionalPointwiseMutualInformation": 0.07173482328653336, "RenyiNeg_uncertainty": -4.498124599456787, "FisherRao_uncertainty": -0.8897726390654487, "AttentionScore (layer=None)": 833.7625732421875, "RAUQ": 2.0770714775517023, "RAUQ (entropy)": -1.3209406748361796, "CSL": 0.02268296852707863, "BoostedProbSequence": -0.9916248321533203}},
    {"index": 382, "uncertainty": {"MaximumSequenceProbability": 4.887569502898259e-06, "Perplexity": 1.2218923757245648e-06, "MeanTokenEntropy": 1.8433691366226412e-05, "MeanPointwiseMutualInformation": -26.5625, "SelfCertainty": -36.037317903726574, "MeanConditionalPointwiseMutualInformation": 1.2218923757245648e-06, "RenyiNeg_uncertainty": -9.170879364013672, "FisherRao_uncertainty": -0.9723214872935944, "AttentionScore (layer=None)": 842.95947265625, "RAUQ": 1.8698778708666817, "RAUQ (entropy)": -1.3508419305073605, "CSL": 4.065956545673544e-06, "BoostedProbSequence": -0.9999988079071045}},
    {"index": 383, "uncertainty": {"MaximumSequenceProbability": 0.10050491243600845, "Perplexity": 0.03350163623690605, "MeanTokenEntropy": 0.10600943118333817, "MeanPointwiseMutualInformation": -26.049829483032227, "SelfCertainty": -26.337141664712902, "MeanConditionalPointwiseMutualInformation": 0.03350163623690605, "RenyiNeg_uncertainty": -6.139537811279297, "FisherRao_uncertainty": -0.950489467149, "AttentionScore (layer=None)": 823.1383666992188, "RAUQ": 1.6802566398421224, "RAUQ (entropy)": -1.3695794052900774, "CSL": 0.010089813731610775, "BoostedProbSequence": -0.9999005794525146}},
    {"index": 384, "uncertainty": {"MaximumSequenceProbability": 7.188195741036907e-05, "Perplexity": 1.1980326235061511e-05, "MeanTokenEntropy": 0.00014201046724338084, "MeanPointwiseMutualInformation": -28.916654586791992, "SelfCertainty": -33.683993013589856, "MeanConditionalPointwiseMutualInformation": 1.1980326235061511e-05, "RenyiNeg_uncertainty": -8.824644088745117, "FisherRao_uncertainty": -0.9845709565932973, "AttentionScore (layer=None)": 811.8121337890625, "RAUQ": 2.11986338379078, "RAUQ (entropy)": -1.332022203282921, "CSL": 4.16109378420515e-06, "BoostedProbSequence": -0.9999880194664001}},
    {"index": 385, "uncertainty": {"MaximumSequenceProbability": 0.0014497534139081836, "Perplexity": 0.0003624383534770459, "MeanTokenEntropy": 0.002876289887353778, "MeanPointwiseMutualInformation": -26.624637603759766, "SelfCertainty": -30.588308962076184, "MeanConditionalPointwiseMutualInformation": 0.0003624383534770459, "RenyiNeg_uncertainty": -7.359984397888184, "FisherRao_uncertainty": -0.9705662393023456, "AttentionScore (layer=None)": 842.4103393554688, "RAUQ": 1.8111556588987243, "RAUQ (entropy)": -1.3605291399884365, "CSL": 8.384930697502568e-05, "BoostedProbSequence": -0.9996378421783447}},
    {"index": 386, "uncertainty": {"MaximumSequenceProbability": 0.48525145649909973, "Perplexity": 0.09705029428005219, "MeanTokenEntropy": 0.14744405448436737, "MeanPointwiseMutualInformation": -29.302947998046875, "SelfCertainty": -26.32231698819923, "MeanConditionalPointwiseMutualInformation": 0.09705029428005219, "RenyiNeg_uncertainty": -6.2114458084106445, "FisherRao_uncertainty": -0.9652177539881166, "AttentionScore (layer=None)": 836.8779296875, "RAUQ": 2.133795427978234, "RAUQ (entropy)": -1.3260283175333103, "CSL": 0.035216521471738815, "BoostedProbSequence": -0.9988147020339966}},
    {"index": 387, "uncertainty": {"MaximumSequenceProbability": 0.09316857159137726, "Perplexity": 0.013309796340763569, "MeanTokenEntropy": 0.05226832628250122, "MeanPointwiseMutualInformation": -27.84383201599121, "SelfCertainty": -24.699538722382407, "MeanConditionalPointwiseMutualInformation": 0.013309796340763569, "RenyiNeg_uncertainty": -5.51311731338501, "FisherRao_uncertainty": -0.9400679747100333, "AttentionScore (layer=None)": 873.8956298828125, "RAUQ": 2.1374611106182475, "RAUQ (entropy)": -1.3194134333138967, "CSL": 0.006086032371968031, "BoostedProbSequence": -0.9992495179176331}},
    {"index": 388, "uncertainty": {"MaximumSequenceProbability": 5.694224834442139, "Perplexity": 1.4235562086105347, "MeanTokenEntropy": 1.7000190019607544, "MeanPointwiseMutualInformation": -29.138944625854492, "SelfCertainty": -13.088951261728283, "MeanConditionalPointwiseMutualInformation": -70.55644989013672, "RenyiNeg_uncertainty": -1.6691677570343018, "FisherRao_uncertainty": -0.7035439814777185, "AttentionScore (layer=None)": 832.92431640625, "RAUQ": 3.327896763847675, "RAUQ (entropy)": -1.1948489351404423, "CSL": 0.28885531425476074, "BoostedProbSequence": -0.8661894202232361}},
    {"index": 389, "uncertainty": {"MaximumSequenceProbability": 1.902457594871521, "Perplexity": 0.6341525316238403, "MeanTokenEntropy": 0.5044047236442566, "MeanPointwiseMutualInformation": -20.032514572143555, "SelfCertainty": -19.925896954426445, "MeanConditionalPointwiseMutualInformation": -37.30530548095703, "RenyiNeg_uncertainty": -4.059484004974365, "FisherRao_uncertainty": -0.8031145325920219, "AttentionScore (layer=None)": 868.4845581054688, "RAUQ": 2.0172866327228105, "RAUQ (entropy)": -1.3202437410151053, "CSL": 0.36799517273902893, "BoostedProbSequence": -0.9853435158729553}},
    {"index": 390, "uncertainty": {"MaximumSequenceProbability": 0.4195157289505005, "Perplexity": 0.08390314877033234, "MeanTokenEntropy": 0.3416512906551361, "MeanPointwiseMutualInformation": -26.766098022460938, "SelfCertainty": -20.519922884195324, "MeanConditionalPointwiseMutualInformation": -22.049945831298828, "RenyiNeg_uncertainty": -3.897428512573242, "FisherRao_uncertainty": -0.8845698516959031, "AttentionScore (layer=None)": 851.283203125, "RAUQ": 2.112569480855556, "RAUQ (entropy)": -1.3101229326815775, "CSL": 0.028004100546240807, "BoostedProbSequence": -0.9774768948554993}},
    {"index": 391, "uncertainty": {"MaximumSequenceProbability": 0.26898160576820374, "Perplexity": 0.04483026638627052, "MeanTokenEntropy": 0.1094202771782875, "MeanPointwiseMutualInformation": -27.205169677734375, "SelfCertainty": -21.981451980162934, "MeanConditionalPointwiseMutualInformation": -16.375608444213867, "RenyiNeg_uncertainty": -4.387904644012451, "FisherRao_uncertainty": -0.9188049888479827, "AttentionScore (layer=None)": 859.1881713867188, "RAUQ": 2.105699909104062, "RAUQ (entropy)": -1.3280146368864165, "CSL": 0.01570071466267109, "BoostedProbSequence": -0.9971694946289062}},
    {"index": 392, "uncertainty": {"MaximumSequenceProbability": 0.20240139961242676, "Perplexity": 0.04048027843236923, "MeanTokenEntropy": 0.1625228077173233, "MeanPointwiseMutualInformation": -26.78451919555664, "SelfCertainty": -24.66699128934669, "MeanConditionalPointwiseMutualInformation": 0.04048027843236923, "RenyiNeg_uncertainty": -5.487477779388428, "FisherRao_uncertainty": -0.9298756115995443, "AttentionScore (layer=None)": 851.7161865234375, "RAUQ": 2.003939987056584, "RAUQ (entropy)": -1.3311136865201694, "CSL": 0.014545279555022717, "BoostedProbSequence": -0.9919500350952148}},
    {"index": 393, "uncertainty": {"MaximumSequenceProbability": 0.0005819301004521549, "Perplexity": 0.00019397669530007988, "MeanTokenEntropy": 0.001679629203863442, "MeanPointwiseMutualInformation": -23.583139419555664, "SelfCertainty": -30.80952452807553, "MeanConditionalPointwiseMutualInformation": 0.00019397669530007988, "RenyiNeg_uncertainty": -7.891476154327393, "FisherRao_uncertainty": -0.9751081431157491, "AttentionScore (layer=None)": 869.2908325195312, "RAUQ": 1.6146647581127573, "RAUQ (entropy)": -1.379915580653535, "CSL": 6.24014573986642e-05, "BoostedProbSequence": -0.9998061060905457}},
    {"index": 394, "uncertainty": {"MaximumSequenceProbability": 0.07376847416162491, "Perplexity": 0.009221059270203114, "MeanTokenEntropy": 0.049180466681718826, "MeanPointwiseMutualInformation": -24.83452796936035, "SelfCertainty": -24.232197674005505, "MeanConditionalPointwiseMutualInformation": -18.435653686523438, "RenyiNeg_uncertainty": -5.1462721824646, "FisherRao_uncertainty": -0.9100246685168607, "AttentionScore (layer=None)": 870.271484375, "RAUQ": 2.1725079362977744, "RAUQ (entropy)": -1.316073712183563, "CSL": 0.003054792992770672, "BoostedProbSequence": -0.9977951049804688}},
    {"index": 395, "uncertainty": {"MaximumSequenceProbability": 0.001053615938872099, "Perplexity": 0.0003512053226586431, "MeanTokenEntropy": 0.0029966523870825768, "MeanPointwiseMutualInformation": -23.582983016967773, "SelfCertainty": -30.219596854735688, "MeanConditionalPointwiseMutualInformation": 0.0003512053226586431, "RenyiNeg_uncertainty": -7.600327968597412, "FisherRao_uncertainty": -0.9721751463146435, "AttentionScore (layer=None)": 845.75439453125, "RAUQ": 1.6656618843350923, "RAUQ (entropy)": -1.3775570604567062, "CSL": 0.000113562164187897, "BoostedProbSequence": -0.9996489882469177}},
    {"index": 396, "uncertainty": {"MaximumSequenceProbability": 0.2336650937795639, "Perplexity": 0.04673301801085472, "MeanTokenEntropy": 0.13342250883579254, "MeanPointwiseMutualInformation": -31.153268814086914, "SelfCertainty": -23.383518083780285, "MeanConditionalPointwiseMutualInformation": -55.737770080566406, "RenyiNeg_uncertainty": -4.902989387512207, "FisherRao_uncertainty": -0.923677545628979, "AttentionScore (layer=None)": 819.6697387695312, "RAUQ": 1.9791119601149396, "RAUQ (entropy)": -1.3392414025030024, "CSL": 0.009401154704391956, "BoostedProbSequence": -0.9987560510635376}},
    {"index": 397, "uncertainty": {"MaximumSequenceProbability": 0.01833411119878292, "Perplexity": 0.006111370399594307, "MeanTokenEntropy": 0.030687779188156128, "MeanPointwiseMutualInformation": -22.49388885498047, "SelfCertainty": -24.763206473876313, "MeanConditionalPointwiseMutualInformation": -40.782554626464844, "RenyiNeg_uncertainty": -5.4850640296936035, "FisherRao_uncertainty": -0.9399124861790691, "AttentionScore (layer=None)": 830.23974609375, "RAUQ": 1.667578780078839, "RAUQ (entropy)": -1.3705978699302777, "CSL": 0.0016651462065055966, "BoostedProbSequence": -0.9999385476112366}},
    {"index": 398, "uncertainty": {"MaximumSequenceProbability": 0.020095134153962135, "Perplexity": 0.005023783538490534, "MeanTokenEntropy": 0.031095605343580246, "MeanPointwiseMutualInformation": -23.244976043701172, "SelfCertainty": -21.909664304941174, "MeanConditionalPointwiseMutualInformation": 0.005023783538490534, "RenyiNeg_uncertainty": -4.274444103240967, "FisherRao_uncertainty": -0.9030985710188663, "AttentionScore (layer=None)": 812.1422119140625, "RAUQ": 1.8694496430430112, "RAUQ (entropy)": -1.3592045345034043, "CSL": 0.001709762029349804, "BoostedProbSequence": -0.9950244426727295}},
    {"index": 399, "uncertainty": {"MaximumSequenceProbability": 0.06177317723631859, "Perplexity": 0.02059105969965458, "MeanTokenEntropy": 0.12178778648376465, "MeanPointwiseMutualInformation": -26.39607810974121, "SelfCertainty": -24.90848158984311, "MeanConditionalPointwiseMutualInformation": 0.02059105969965458, "RenyiNeg_uncertainty": -5.548614025115967, "FisherRao_uncertainty": -0.8976982533653586, "AttentionScore (layer=None)": 816.7174072265625, "RAUQ": 1.7469436944700707, "RAUQ (entropy)": -1.3555945283102684, "CSL": 0.004488068167120218, "BoostedProbSequence": -0.9874016642570496}},
    {"index": 400, "uncertainty": {"MaximumSequenceProbability": 0.003106259275227785, "Perplexity": 0.0006212518783286214, "MeanTokenEntropy": 0.004603324458003044, "MeanPointwiseMutualInformation": -28.099376678466797, "SelfCertainty": -30.828998048990247, "MeanConditionalPointwiseMutualInformation": 0.0006212518783286214, "RenyiNeg_uncertainty": -7.877859592437744, "FisherRao_uncertainty": -0.9731402762217858, "AttentionScore (layer=None)": 869.4635009765625, "RAUQ": 1.8906091525083595, "RAUQ (entropy)": -1.3523836946168695, "CSL": 0.00026169183547608554, "BoostedProbSequence": -0.9993796348571777}},
    {"index": 401, "uncertainty": {"MaximumSequenceProbability": 1.2598834037780762, "Perplexity": 0.15748542547225952, "MeanTokenEntropy": 0.26181134581565857, "MeanPointwiseMutualInformation": -25.256576538085938, "SelfCertainty": -27.022563131540295, "MeanConditionalPointwiseMutualInformation": -6.928045749664307, "RenyiNeg_uncertainty": -6.060834884643555, "FisherRao_uncertainty": -0.9198356405223796, "AttentionScore (layer=None)": 845.8284912109375, "RAUQ": 2.3036937145106178, "RAUQ (entropy)": -1.3169528557570898, "CSL": 0.09358615428209305, "BoostedProbSequence": -0.9865861535072327}},
    {"index": 402, "uncertainty": {"MaximumSequenceProbability": 4.1066813468933105, "Perplexity": 1.0266703367233276, "MeanTokenEntropy": 1.1961911916732788, "MeanPointwiseMutualInformation": -26.910829544067383, "SelfCertainty": -17.811283262460705, "MeanConditionalPointwiseMutualInformation": -99.5203857421875, "RenyiNeg_uncertainty": -3.309368848800659, "FisherRao_uncertainty": -0.7960734064970003, "AttentionScore (layer=None)": 900.6993408203125, "RAUQ": 2.9618657004828117, "RAUQ (entropy)": -1.2349388434517508, "CSL": 0.24353674054145813, "BoostedProbSequence": -0.9535742998123169}},
    {"index": 403, "uncertainty": {"MaximumSequenceProbability": 0.0182449109852314, "Perplexity": 0.006081636995077133, "MeanTokenEntropy": 0.04045559838414192, "MeanPointwiseMutualInformation": -25.91058349609375, "SelfCertainty": -26.1798839488519, "MeanConditionalPointwiseMutualInformation": 0.006081636995077133, "RenyiNeg_uncertainty": -5.914405345916748, "FisherRao_uncertainty": -0.9198939565202968, "AttentionScore (layer=None)": 838.0906372070312, "RAUQ": 1.7406833504139199, "RAUQ (entropy)": -1.3608228799012352, "CSL": 0.0011380321811884642, "BoostedProbSequence": -0.9976096153259277}},
    {"index": 404, "uncertainty": {"MaximumSequenceProbability": 0.0003081087488681078, "Perplexity": 0.00010270291386405006, "MeanTokenEntropy": 0.0009953683475032449, "MeanPointwiseMutualInformation": -23.99989891052246, "SelfCertainty": -29.24250792651303, "MeanConditionalPointwiseMutualInformation": 0.00010270291386405006, "RenyiNeg_uncertainty": -7.188699722290039, "FisherRao_uncertainty": -0.9665337021929923, "AttentionScore (layer=None)": 867.0491333007812, "RAUQ": 1.6377528986669654, "RAUQ (entropy)": -1.3764161921887954, "CSL": 1.3210628821980208e-05, "BoostedProbSequence": -0.999897301197052}},
    {"index": 405, "uncertainty": {"MaximumSequenceProbability": 0.20137432217597961, "Perplexity": 0.06712477654218674, "MeanTokenEntropy": 0.4299902021884918, "MeanPointwiseMutualInformation": -24.59954071044922, "SelfCertainty": -18.152259818602875, "MeanConditionalPointwiseMutualInformation": -38.02229309082031, "RenyiNeg_uncertainty": -3.469633102416992, "FisherRao_uncertainty": -0.7909856448753741, "AttentionScore (layer=None)": 816.0740966796875, "RAUQ": 1.7211912482212655, "RAUQ (entropy)": -1.3388448607955037, "CSL": 0.03856877237558365, "BoostedProbSequence": -0.9737684726715088}},
    {"index": 406, "uncertainty": {"MaximumSequenceProbability": 2.0108346939086914, "Perplexity": 0.4021669328212738, "MeanTokenEntropy": 0.7356457114219666, "MeanPointwiseMutualInformation": -26.547832489013672, "SelfCertainty": -21.68554025480079, "MeanConditionalPointwiseMutualInformation": -20.472034454345703, "RenyiNeg_uncertainty": -4.561406135559082, "FisherRao_uncertainty": -0.8942554083056546, "AttentionScore (layer=None)": 864.0651245117188, "RAUQ": 2.2302834897538824, "RAUQ (entropy)": -1.2904937769327, "CSL": 0.11460530757904053, "BoostedProbSequence": -0.9803150296211243}},
    {"index": 407, "uncertainty": {"MaximumSequenceProbability": 7.329223155975342, "Perplexity": 0.48861488699913025, "MeanTokenEntropy": 0.8617711663246155, "MeanPointwiseMutualInformation": -20.39888572692871, "SelfCertainty": -22.94433783679136, "MeanConditionalPointwiseMutualInformation": -44.00402069091797, "RenyiNeg_uncertainty": -4.924136161804199, "FisherRao_uncertainty": -0.9103374302986322, "AttentionScore (layer=None)": 866.0765380859375, "RAUQ": 2.6983464080516244, "RAUQ (entropy)": -1.2396383107851294, "CSL": 0.17586028575897217, "BoostedProbSequence": -0.9534547328948975}},
    {"index": 408, "uncertainty": {"MaximumSequenceProbability": 0.03904169797897339, "Perplexity": 0.013013899326324463, "MeanTokenEntropy": 0.056696146726608276, "MeanPointwiseMutualInformation": -23.82032012939453, "SelfCertainty": -21.202113461384453, "MeanConditionalPointwiseMutualInformation": 0.013013899326324463, "RenyiNeg_uncertainty": -3.991421937942505, "FisherRao_uncertainty": -0.899754057891128, "AttentionScore (layer=None)": 807.0799560546875, "RAUQ": 1.8300791111326307, "RAUQ (entropy)": -1.3753093342217309, "CSL": 0.0037576877512037754, "BoostedProbSequence": -0.999666690826416}},
    {"index": 409, "uncertainty": {"MaximumSequenceProbability": 1.0816463232040405, "Perplexity": 0.21632926166057587, "MeanTokenEntropy": 0.44217562675476074, "MeanPointwiseMutualInformation": -30.73366928100586, "SelfCertainty": -23.16988130399513, "MeanConditionalPointwiseMutualInformation": -26.596221923828125, "RenyiNeg_uncertainty": -5.059724807739258, "FisherRao_uncertainty": -0.9147089484119431, "AttentionScore (layer=None)": 856.6988525390625, "RAUQ": 2.299876954425048, "RAUQ (entropy)": -1.3000395907190212, "CSL": 0.08735264837741852, "BoostedProbSequence": -0.9872319102287292}},
    {"index": 410, "uncertainty": {"MaximumSequenceProbability": 1.180525779724121, "Perplexity": 0.2951314449310303, "MeanTokenEntropy": 1.1331895589828491, "MeanPointwiseMutualInformation": -28.39236831665039, "SelfCertainty": -14.76146140882301, "MeanConditionalPointwiseMutualInformation": -73.03450012207031, "RenyiNeg_uncertainty": -2.0802505016326904, "FisherRao_uncertainty": -0.7573528388227414, "AttentionScore (layer=None)": 878.29296875, "RAUQ": 2.0249511035824614, "RAUQ (entropy)": -1.2730497821049358, "CSL": 0.045005399733781815, "BoostedProbSequence": -0.9178714752197266}},
    {"index": 411, "uncertainty": {"MaximumSequenceProbability": 0.45535334944725037, "Perplexity": 0.09107066690921783, "MeanTokenEntropy": 0.18867437541484833, "MeanPointwiseMutualInformation": -31.358928680419922, "SelfCertainty": -30.212875993936535, "MeanConditionalPointwiseMutualInformation": 0.09107066690921783, "RenyiNeg_uncertainty": -7.134938716888428, "FisherRao_uncertainty": -0.9542933637213938, "AttentionScore (layer=None)": 807.4415893554688, "RAUQ": 2.1704019114523723, "RAUQ (entropy)": -1.3172788408592107, "CSL": 0.05325908213853836, "BoostedProbSequence": -0.9984827041625977}},
    {"index": 412, "uncertainty": {"MaximumSequenceProbability": 0.006563890725374222, "Perplexity": 0.0016409726813435555, "MeanTokenEntropy": 0.011750110425055027, "MeanPointwiseMutualInformation": -24.62335968017578, "SelfCertainty": -28.076102407663342, "MeanConditionalPointwiseMutualInformation": 0.0016409726813435555, "RenyiNeg_uncertainty": -6.714439392089844, "FisherRao_uncertainty": -0.9475704913190239, "AttentionScore (layer=None)": 819.4434814453125, "RAUQ": 1.8826383344675206, "RAUQ (entropy)": -1.3482147077454485, "CSL": 0.0006155630690045655, "BoostedProbSequence": -0.9983643889427185}},
    {"index": 413, "uncertainty": {"MaximumSequenceProbability": 0.7256463766098022, "Perplexity": 0.1451292783021927, "MeanTokenEntropy": 0.5420659780502319, "MeanPointwiseMutualInformation": -28.954870223999023, "SelfCertainty": -16.69426828214454, "MeanConditionalPointwiseMutualInformation": -77.2333755493164, "RenyiNeg_uncertainty": -2.500328540802002, "FisherRao_uncertainty": -0.8042060814415803, "AttentionScore (layer=None)": 816.5792236328125, "RAUQ": 2.0785599042918155, "RAUQ (entropy)": -1.3036652229294008, "CSL": 0.04353565722703934, "BoostedProbSequence": -0.9818891286849976}},
    {"index": 414, "uncertainty": {"MaximumSequenceProbability": 0.0007270374917425215, "Perplexity": 0.00024234583543147892, "MeanTokenEntropy": 0.0022871086839586496, "MeanPointwiseMutualInformation": -23.999757766723633, "SelfCertainty": -25.143399548420586, "MeanConditionalPointwiseMutualInformation": 0.00024234583543147892, "RenyiNeg_uncertainty": -5.686540126800537, "FisherRao_uncertainty": -0.9539835687498677, "AttentionScore (layer=None)": 817.2539672851562, "RAUQ": 1.6666689088197395, "RAUQ (entropy)": -1.3725032395377301, "CSL": 6.360240513458848e-05, "BoostedProbSequence": -0.9997577667236328}},
    {"index": 415, "uncertainty": {"MaximumSequenceProbability": 0.19262097775936127, "Perplexity": 0.04815524443984032, "MeanTokenEntropy": 0.1318647861480713, "MeanPointwiseMutualInformation": -24.826847076416016, "SelfCertainty": -23.8762680608921, "MeanConditionalPointwiseMutualInformation": 0.04815524443984032, "RenyiNeg_uncertainty": -5.1356658935546875, "FisherRao_uncertainty": -0.9265747535780458, "AttentionScore (layer=None)": 829.46337890625, "RAUQ": 1.909990734025322, "RAUQ (entropy)": -1.3442004004305197, "CSL": 0.014568106271326542, "BoostedProbSequence": -0.9988224506378174}},
    {"index": 416, "uncertainty": {"MaximumSequenceProbability": 0.29916223883628845, "Perplexity": 0.05983244627714157, "MeanTokenEntropy": 0.13841913640499115, "MeanPointwiseMutualInformation": -27.940166473388672, "SelfCertainty": -24.93291307279396, "MeanConditionalPointwiseMutualInformation": 0.05983244627714157, "RenyiNeg_uncertainty": -5.685792446136475, "FisherRao_uncertainty": -0.9144373617289172, "AttentionScore (layer=None)": 835.3986206054688, "RAUQ": 2.028224723191011, "RAUQ (entropy)": -1.3376196646382659, "CSL": 0.02088499255478382, "BoostedProbSequence": -0.996423602104187}},
    {"index": 417, "uncertainty": {"MaximumSequenceProbability": 2.4676093744346872e-05, "Perplexity": 4.9352188398188446e-06, "MeanTokenEntropy": 6.320624379441142e-05, "MeanPointwiseMutualInformation": -24.324995040893555, "SelfCertainty": -37.459241350381845, "MeanConditionalPointwiseMutualInformation": 4.9352188398188446e-06, "RenyiNeg_uncertainty": -9.607120513916016, "FisherRao_uncertainty": -0.9731747068478362, "AttentionScore (layer=None)": 836.02392578125, "RAUQ": 2.078909255087214, "RAUQ (entropy)": -1.3421890678717405, "CSL": 1.8468505004420877e-05, "BoostedProbSequence": -0.9999950528144836}},
    {"index": 418, "uncertainty": {"MaximumSequenceProbability": 0.741038978099823, "Perplexity": 0.14820779860019684, "MeanTokenEntropy": 0.34988176822662354, "MeanPointwiseMutualInformation": -29.801794052124023, "SelfCertainty": -25.355363329141614, "MeanConditionalPointwiseMutualInformation": -76.15058898925781, "RenyiNeg_uncertainty": -6.2033562660217285, "FisherRao_uncertainty": -0.887303553909768, "AttentionScore (layer=None)": 837.7532348632812, "RAUQ": 2.148838047004835, "RAUQ (entropy)": -1.3113044425999818, "CSL": 0.034464746713638306, "BoostedProbSequence": -0.9901588559150696}},
    {"index": 419, "uncertainty": {"MaximumSequenceProbability": 0.3177013695240021, "Perplexity": 0.07942534238100052, "MeanTokenEntropy": 0.15372443199157715, "MeanPointwiseMutualInformation": -25.795574188232422, "SelfCertainty": -27.677876146524426, "MeanConditionalPointwiseMutualInformation": 0.07942534238100052, "RenyiNeg_uncertainty": -6.642354965209961, "FisherRao_uncertainty": -0.9622065633297876, "AttentionScore (layer=None)": 815.7330322265625, "RAUQ": 1.9931562554684605, "RAUQ (entropy)": -1.3372577229596407, "CSL": 0.024095844477415085, "BoostedProbSequence": -0.9988923668861389}},
    {"index": 420, "uncertainty": {"MaximumSequenceProbability": 0.024855272844433784, "Perplexity": 0.006213818211108446, "MeanTokenEntropy": 0.03229283168911934, "MeanPointwiseMutualInformation": -26.993785858154297, "SelfCertainty": -28.47803560087013, "MeanConditionalPointwiseMutualInformation": 0.006213818211108446, "RenyiNeg_uncertainty": -6.882026195526123, "FisherRao_uncertainty": -0.9639995973137495, "AttentionScore (layer=None)": 944.0309448242188, "RAUQ": 1.7866699661507268, "RAUQ (entropy)": -1.3601968054036062, "CSL": 0.0020942550618201494, "BoostedProbSequence": -0.9989238977432251}},
    {"index": 421, "uncertainty": {"MaximumSequenceProbability": 0.001502621453255415, "Perplexity": 0.0005008738371543586, "MeanTokenEntropy": 0.004253367893397808, "MeanPointwiseMutualInformation": -26.08283233642578, "SelfCertainty": -27.009871156900402, "MeanConditionalPointwiseMutualInformation": 0.0005008738371543586, "RenyiNeg_uncertainty": -6.330333232879639, "FisherRao_uncertainty": -0.9603680371507402, "AttentionScore (layer=None)": 880.0284423828125, "RAUQ": 1.7146180177585482, "RAUQ (entropy)": -1.3671294379993437, "CSL": 0.00010306840704288334, "BoostedProbSequence": -0.999499499797821}},
    {"index": 422, "uncertainty": {"MaximumSequenceProbability": 0.20744511485099792, "Perplexity": 0.03457418456673622, "MeanTokenEntropy": 0.138191357254982, "MeanPointwiseMutualInformation": -28.73626136779785, "SelfCertainty": -28.51097773699887, "MeanConditionalPointwiseMutualInformation": 0.03457418456673622, "RenyiNeg_uncertainty": -6.680807590484619, "FisherRao_uncertainty": -0.9191648115586929, "AttentionScore (layer=None)": 850.3402099609375, "RAUQ": 2.130760121996869, "RAUQ (entropy)": -1.3205033333562484, "CSL": 0.013126389123499393, "BoostedProbSequence": -0.9928631782531738}},
    {"index": 423, "uncertainty": {"MaximumSequenceProbability": 0.052166081964969635, "Perplexity": 0.010433216579258442, "MeanTokenEntropy": 0.052238136529922485, "MeanPointwiseMutualInformation": -30.439565658569336, "SelfCertainty": -22.22731653043556, "MeanConditionalPointwiseMutualInformation": -25.182565689086914, "RenyiNeg_uncertainty": -4.4095683097839355, "FisherRao_uncertainty": -0.9081060251424559, "AttentionScore (layer=None)": 895.97216796875, "RAUQ": 1.9330284694123276, "RAUQ (entropy)": -1.3407419488619978, "CSL": 0.0016846365761011839, "BoostedProbSequence": -0.9994834661483765}},
    {"index": 424, "uncertainty": {"MaximumSequenceProbability": 4.464138031005859, "Perplexity": 1.4880460500717163, "MeanTokenEntropy": 1.6940746307373047, "MeanPointwiseMutualInformation": -24.511953353881836, "SelfCertainty": -14.533894212930676, "MeanConditionalPointwiseMutualInformation": -45.89878845214844, "RenyiNeg_uncertainty": -2.059034585952759, "FisherRao_uncertainty": -0.7593853307818512, "AttentionScore (layer=None)": 846.0294799804688, "RAUQ": 3.2131037311364343, "RAUQ (entropy)": -1.2170702881494857, "CSL": 0.40342408418655396, "BoostedProbSequence": -0.867612361907959}},
    {"index": 425, "uncertainty": {"MaximumSequenceProbability": 0.04654308408498764, "Perplexity": 0.015514361672103405, "MeanTokenEntropy": 0.06688294559717178, "MeanPointwiseMutualInformation": -24.984487533569336, "SelfCertainty": -24.458335868407563, "MeanConditionalPointwiseMutualInformation": -51.57015609741211, "RenyiNeg_uncertainty": -5.35561990737915, "FisherRao_uncertainty": -0.9446505190877962, "AttentionScore (layer=None)": 852.0377197265625, "RAUQ": 1.815972757689408, "RAUQ (entropy)": -1.3666245012184182, "CSL": 0.003285191487520933, "BoostedProbSequence": -0.9988205432891846}},
    {"index": 426, "uncertainty": {"MaximumSequenceProbability": 1.6047813892364502, "Perplexity": 0.2674635648727417, "MeanTokenEntropy": 0.08991220593452454, "MeanPointwiseMutualInformation": -28.54503631591797, "SelfCertainty": -25.691858919351574, "MeanConditionalPointwiseMutualInformation": -21.176576614379883, "RenyiNeg_uncertainty": -5.881711483001709, "FisherRao_uncertainty": -0.9412924490020619, "AttentionScore (layer=None)": 847.3216552734375, "RAUQ": 2.303692889507463, "RAUQ (entropy)": -1.3223404445827058, "CSL": 0.0672859326004982, "BoostedProbSequence": -0.999272346496582}},
    {"index": 427, "uncertainty": {"MaximumSequenceProbability": 0.8084517121315002, "Perplexity": 0.1616903394460678, "MeanTokenEntropy": 0.342853844165802, "MeanPointwiseMutualInformation": -29.538311004638672, "SelfCertainty": -18.98362871000099, "MeanConditionalPointwiseMutualInformation": -26.650859832763672, "RenyiNeg_uncertainty": -3.2883992195129395, "FisherRao_uncertainty": -0.8153886324321873, "AttentionScore (layer=None)": 840.1075439453125, "RAUQ": 2.0312774218424705, "RAUQ (entropy)": -1.311366596709449, "CSL": 0.04374955967068672, "BoostedProbSequence": -0.992702841758728}},
    {"index": 428, "uncertainty": {"MaximumSequenceProbability": 5.603976249694824, "Perplexity": 0.700497031211853, "MeanTokenEntropy": 1.479446530342102, "MeanPointwiseMutualInformation": -25.440128326416016, "SelfCertainty": -15.829287679880139, "MeanConditionalPointwiseMutualInformation": -46.81755065917969, "RenyiNeg_uncertainty": -2.609795093536377, "FisherRao_uncertainty": -0.7558403667077568, "AttentionScore (layer=None)": 924.7908325195312, "RAUQ": 2.690416854845145, "RAUQ (entropy)": -1.1965793458657705, "CSL": 0.1560487449169159, "BoostedProbSequence": -0.9094776511192322}},
    {"index": 429, "uncertainty": {"MaximumSequenceProbability": 1.552128553390503, "Perplexity": 0.2586880922317505, "MeanTokenEntropy": 0.9031057953834534, "MeanPointwiseMutualInformation": -27.34547996520996, "SelfCertainty": -17.82081444252459, "MeanConditionalPointwiseMutualInformation": -40.080101013183594, "RenyiNeg_uncertainty": -3.2928526401519775, "FisherRao_uncertainty": -0.8090119318048155, "AttentionScore (layer=None)": 852.1007690429688, "RAUQ": 2.2649579084712412, "RAUQ (entropy)": -1.2587800530859692, "CSL": 0.09768308699131012, "BoostedProbSequence": -0.8651935458183289}},
    {"index": 430, "uncertainty": {"MaximumSequenceProbability": 2.0344831943511963, "Perplexity": 0.5086207985877991, "MeanTokenEntropy": 0.889082670211792, "MeanPointwiseMutualInformation": -27.366378784179688, "SelfCertainty": -12.748259695260998, "MeanConditionalPointwiseMutualInformation": -64.94819641113281, "RenyiNeg_uncertainty": -1.621673345565796, "FisherRao_uncertainty": -0.6622276049715645, "AttentionScore (layer=None)": 818.8406982421875, "RAUQ": 2.5428330991835955, "RAUQ (entropy)": -1.276938180221821, "CSL": 0.18498247861862183, "BoostedProbSequence": -0.9098330736160278}},
    {"index": 431, "uncertainty": {"MaximumSequenceProbability": 0.8103829026222229, "Perplexity": 0.16207657754421234, "MeanTokenEntropy": 0.3771016597747803, "MeanPointwiseMutualInformation": -29.03792381286621, "SelfCertainty": -19.796623094766613, "MeanConditionalPointwiseMutualInformation": -24.671022415161133, "RenyiNeg_uncertainty": -3.7191436290740967, "FisherRao_uncertainty": -0.8465646012739475, "AttentionScore (layer=None)": 888.4484252929688, "RAUQ": 2.208582410430389, "RAUQ (entropy)": -1.3073394892662131, "CSL": 0.0660315752029419, "BoostedProbSequence": -0.9916133880615234}},
    {"index": 432, "uncertainty": {"MaximumSequenceProbability": 0.01132545992732048, "Perplexity": 0.00283136498183012, "MeanTokenEntropy": 0.021819056943058968, "MeanPointwiseMutualInformation": -27.684669494628906, "SelfCertainty": -22.091696890085217, "MeanConditionalPointwiseMutualInformation": 0.00283136498183012, "RenyiNeg_uncertainty": -4.320694923400879, "FisherRao_uncertainty": -0.9061866617708991, "AttentionScore (layer=None)": 834.5496215820312, "RAUQ": 1.8014886109893742, "RAUQ (entropy)": -1.3572611751063786, "CSL": 0.0007114358595572412, "BoostedProbSequence": -0.9971771240234375}},
    {"index": 433, "uncertainty": {"MaximumSequenceProbability": 1.9584150314331055, "Perplexity": 0.6528050303459167, "MeanTokenEntropy": 0.7517580986022949, "MeanPointwiseMutualInformation": -21.13886070251465, "SelfCertainty": -16.050086967040375, "MeanConditionalPointwiseMutualInformation": -77.77539825439453, "RenyiNeg_uncertainty": -2.2737791538238525, "FisherRao_uncertainty": -0.7642681557742783, "AttentionScore (layer=None)": 853.8180541992188, "RAUQ": 2.2643072363827184, "RAUQ (entropy)": -1.3156195761164038, "CSL": 1.38046133518219, "BoostedProbSequence": -0.9948729872703552}},
    {"index": 434, "uncertainty": {"MaximumSequenceProbability": 0.19995807111263275, "Perplexity": 0.04998951777815819, "MeanTokenEntropy": 0.14152443408966064, "MeanPointwiseMutualInformation": -26.793758392333984, "SelfCertainty": -23.032711179941174, "MeanConditionalPointwiseMutualInformation": -29.86669921875, "RenyiNeg_uncertainty": -4.832139492034912, "FisherRao_uncertainty": -0.930198309688254, "AttentionScore (layer=None)": 838.4611206054688, "RAUQ": 1.8481113216163008, "RAUQ (entropy)": -1.3488684139470202, "CSL": 0.012858710251748562, "BoostedProbSequence": -0.999140739440918}},
    {"index": 435, "uncertainty": {"MaximumSequenceProbability": 0.7404863834381104, "Perplexity": 0.24682879447937012, "MeanTokenEntropy": 0.8910717368125916, "MeanPointwiseMutualInformation": -27.503171920776367, "SelfCertainty": -13.975003552326834, "MeanConditionalPointwiseMutualInformation": -51.33884048461914, "RenyiNeg_uncertainty": -1.8280740976333618, "FisherRao_uncertainty": -0.7208067507464418, "AttentionScore (layer=None)": 812.3223876953125, "RAUQ": 1.8793601765066574, "RAUQ (entropy)": -1.2946001325217504, "CSL": 0.06274134665727615, "BoostedProbSequence": -0.9203380942344666}},
    {"index": 436, "uncertainty": {"MaximumSequenceProbability": 0.18252579867839813, "Perplexity": 0.03650515899062157, "MeanTokenEntropy": 0.17478446662425995, "MeanPointwiseMutualInformation": -29.76349449157715, "SelfCertainty": -20.482510240762707, "MeanConditionalPointwiseMutualInformation": 0.03650515899062157, "RenyiNeg_uncertainty": -3.807952880859375, "FisherRao_uncertainty": -0.8865389014096128, "AttentionScore (layer=None)": 854.3521728515625, "RAUQ": 1.9579240194402285, "RAUQ (entropy)": -1.3378214276365652, "CSL": 0.015283659100532532, "BoostedProbSequence": -0.9926908612251282}},
    {"index": 437, "uncertainty": {"MaximumSequenceProbability": 0.43827369809150696, "Perplexity": 0.14609123766422272, "MeanTokenEntropy": 0.3166704773902893, "MeanPointwiseMutualInformation": -24.603910446166992, "SelfCertainty": -21.212917955606457, "MeanConditionalPointwiseMutualInformation": 0.14609123766422272, "RenyiNeg_uncertainty": -4.264944076538086, "FisherRao_uncertainty": -0.8872848681948167, "AttentionScore (layer=None)": 816.1204833984375, "RAUQ": 1.8907641044591137, "RAUQ (entropy)": -1.345604946088681, "CSL": 0.03027588315308094, "BoostedProbSequence": -0.9872371554374695}},
    {"index": 438, "uncertainty": {"MaximumSequenceProbability": 0.0011180959409102798, "Perplexity": 0.00018634932348504663, "MeanTokenEntropy": 0.0019294465892016888, "MeanPointwiseMutualInformation": -29.62481117248535, "SelfCertainty": -27.368253064045586, "MeanConditionalPointwiseMutualInformation": 0.00018634932348504663, "RenyiNeg_uncertainty": -6.626016616821289, "FisherRao_uncertainty": -0.9539217582547144, "AttentionScore (layer=None)": 821.1585693359375, "RAUQ": 2.0322401103461836, "RAUQ (entropy)": -1.3325310723962236, "CSL": 3.246797132305801e-05, "BoostedProbSequence": -0.9998137354850769}},
    {"index": 439, "uncertainty": {"MaximumSequenceProbability": 0.01903572864830494, "Perplexity": 0.004758932162076235, "MeanTokenEntropy": 0.024561909958720207, "MeanPointwiseMutualInformation": -27.432743072509766, "SelfCertainty": -27.85232988187599, "MeanConditionalPointwiseMutualInformation": 0.004758932162076235, "RenyiNeg_uncertainty": -6.771059989929199, "FisherRao_uncertainty": -0.9697882858482305, "AttentionScore (layer=None)": 813.3113403320312, "RAUQ": 1.8954898518818817, "RAUQ (entropy)": -1.3452608892282707, "CSL": 0.001314635039307177, "BoostedProbSequence": -0.9997786283493042}},
    {"index": 440, "uncertainty": {"MaximumSequenceProbability": 0.0005467835580930114, "Perplexity": 0.00018226118118036538, "MeanTokenEntropy": 0.0018701882800087333, "MeanPointwiseMutualInformation": -24.16648292541504, "SelfCertainty": -27.166788728921887, "MeanConditionalPointwiseMutualInformation": 0.00018226118118036538, "RenyiNeg_uncertainty": -6.483062267303467, "FisherRao_uncertainty": -0.964142328883561, "AttentionScore (layer=None)": 862.4426879882812, "RAUQ": 1.7166287189524674, "RAUQ (entropy)": -1.366599349022756, "CSL": 5.2303872507764027e-05, "BoostedProbSequence": -0.9998178482055664}},
    {"index": 441, "uncertainty": {"MaximumSequenceProbability": 0.7773975133895874, "Perplexity": 0.2591325044631958, "MeanTokenEntropy": 0.6875602602958679, "MeanPointwiseMutualInformation": -24.240867614746094, "SelfCertainty": -17.868305834024426, "MeanConditionalPointwiseMutualInformation": -87.9163589477539, "RenyiNeg_uncertainty": -3.010174036026001, "FisherRao_uncertainty": -0.8039886112652748, "AttentionScore (layer=None)": 882.9793090820312, "RAUQ": 1.9703194496806264, "RAUQ (entropy)": -1.318033854136718, "CSL": 0.22888366878032684, "BoostedProbSequence": -0.9851710200309753}},
    {"index": 442, "uncertainty": {"MaximumSequenceProbability": 0.5037763714790344, "Perplexity": 0.16792546212673187, "MeanTokenEntropy": 0.38089418411254883, "MeanPointwiseMutualInformation": -23.415407180786133, "SelfCertainty": -25.390068046141938, "MeanConditionalPointwiseMutualInformation": -84.70849609375, "RenyiNeg_uncertainty": -5.875157833099365, "FisherRao_uncertainty": -0.9167988672388486, "AttentionScore (layer=None)": 825.2120361328125, "RAUQ": 1.7602434232316795, "RAUQ (entropy)": -1.3443375842412517, "CSL": 0.3922719657421112, "BoostedProbSequence": -0.9958760142326355}},
    {"index": 443, "uncertainty": {"MaximumSequenceProbability": 2.6821911887964234e-05, "Perplexity": 5.364382559491787e-06, "MeanTokenEntropy": 7.08181323716417e-05, "MeanPointwiseMutualInformation": -29.2499942779541, "SelfCertainty": -34.95169778653907, "MeanConditionalPointwiseMutualInformation": 5.364382559491787e-06, "RenyiNeg_uncertainty": -9.055591583251953, "FisherRao_uncertainty": -0.9839813074124558, "AttentionScore (layer=None)": 834.7467651367188, "RAUQ": 1.9467240852103818, "RAUQ (entropy)": -1.3458436038794628, "CSL": 1.411957100572181e-06, "BoostedProbSequence": -0.9999946355819702}},
    {"index": 444, "uncertainty": {"MaximumSequenceProbability": 0.21684551239013672, "Perplexity": 0.05421137809753418, "MeanTokenEntropy": 0.14751675724983215, "MeanPointwiseMutualInformation": -25.320789337158203, "SelfCertainty": -20.37258020231056, "MeanConditionalPointwiseMutualInformation": 0.05421137809753418, "RenyiNeg_uncertainty": -3.683739423751831, "FisherRao_uncertainty": -0.8791693360835345, "AttentionScore (layer=None)": 841.7160034179688, "RAUQ": 1.9017877242642363, "RAUQ (entropy)": -1.3458771974707102, "CSL": 0.018034934997558594, "BoostedProbSequence": -0.9961689710617065}},
    {"index": 445, "uncertainty": {"MaximumSequenceProbability": 0.07072348892688751, "Perplexity": 0.017680872231721878, "MeanTokenEntropy": 0.07257291674613953, "MeanPointwiseMutualInformation": -26.232318878173828, "SelfCertainty": -22.128860624521252, "MeanConditionalPointwiseMutualInformation": -35.74738693237305, "RenyiNeg_uncertainty": -4.347777366638184, "FisherRao_uncertainty": -0.9164734530892277, "AttentionScore (layer=None)": 958.3621826171875, "RAUQ": 1.8569374778719618, "RAUQ (entropy)": -1.3481991488872485, "CSL": 0.003985442686825991, "BoostedProbSequence": -0.9978157877922058}},
    {"index": 446, "uncertainty": {"MaximumSequenceProbability": 0.2786155045032501, "Perplexity": 0.06965387612581253, "MeanTokenEntropy": 0.2368428260087967, "MeanPointwiseMutualInformation": -26.39909553527832, "SelfCertainty": -18.708616407602307, "MeanConditionalPointwiseMutualInformation": -33.67096710205078, "RenyiNeg_uncertainty": -3.118288278579712, "FisherRao_uncertainty": -0.8488028387371171, "AttentionScore (layer=None)": 875.0430908203125, "RAUQ": 1.9046381339913938, "RAUQ (entropy)": -1.334626130566968, "CSL": 0.011051060631871223, "BoostedProbSequence": -0.9915681481361389}},
    {"index": 447, "uncertainty": {"MaximumSequenceProbability": 4.337457180023193, "Perplexity": 0.7229095101356506, "MeanTokenEntropy": 0.9565485119819641, "MeanPointwiseMutualInformation": -27.443758010864258, "SelfCertainty": -19.20881175189145, "MeanConditionalPointwiseMutualInformation": -35.11713409423828, "RenyiNeg_uncertainty": -3.7223498821258545, "FisherRao_uncertainty": -0.8124507371894308, "AttentionScore (layer=None)": 823.3263549804688, "RAUQ": 2.2467689685702528, "RAUQ (entropy)": -1.2481274360979824, "CSL": 0.10487903654575348, "BoostedProbSequence": -0.9173237681388855}},
    {"index": 448, "uncertainty": {"MaximumSequenceProbability": 0.030846351757645607, "Perplexity": 0.007711587939411402, "MeanTokenEntropy": 0.04448489472270012, "MeanPointwiseMutualInformation": -23.36728858947754, "SelfCertainty": -25.12018600293922, "MeanConditionalPointwiseMutualInformation": 0.007711587939411402, "RenyiNeg_uncertainty": -5.571115016937256, "FisherRao_uncertainty": -0.9317125994288596, "AttentionScore (layer=None)": 830.5827026367188, "RAUQ": 1.7913599039639512, "RAUQ (entropy)": -1.3642428805360884, "CSL": 0.0027000484988093376, "BoostedProbSequence": -0.998421311378479}},
    {"index": 449, "uncertainty": {"MaximumSequenceProbability": 1.1399403810501099, "Perplexity": 0.1899900585412979, "MeanTokenEntropy": 0.1081434115767479, "MeanPointwiseMutualInformation": -26.60167694091797, "SelfCertainty": -27.729496629922863, "MeanConditionalPointwiseMutualInformation": 0.1899900585412979, "RenyiNeg_uncertainty": -6.72557258605957, "FisherRao_uncertainty": -0.965105785413037, "AttentionScore (layer=None)": 832.77001953125, "RAUQ": 2.3868345068897066, "RAUQ (entropy)": -1.3181499712204814, "CSL": 0.08468899875879288, "BoostedProbSequence": -0.9994892477989197}},
    {"index": 450, "uncertainty": {"MaximumSequenceProbability": 2.7639107704162598, "Perplexity": 0.5527821779251099, "MeanTokenEntropy": 0.6944078803062439, "MeanPointwiseMutualInformation": -28.022216796875, "SelfCertainty": -16.17225595304298, "MeanConditionalPointwiseMutualInformation": -73.8565444946289, "RenyiNeg_uncertainty": -2.431795358657837, "FisherRao_uncertainty": -0.7775158087368161, "AttentionScore (layer=None)": 885.7972412109375, "RAUQ": 2.6957935795715047, "RAUQ (entropy)": -1.2825957962711723, "CSL": 0.30502599477767944, "BoostedProbSequence": -0.9543946385383606}},
    {"index": 451, "uncertainty": {"MaximumSequenceProbability": 0.2638810873031616, "Perplexity": 0.0659702718257904, "MeanTokenEntropy": 0.15269134938716888, "MeanPointwiseMutualInformation": -26.87152862548828, "SelfCertainty": -22.671843679635998, "MeanConditionalPointwiseMutualInformation": 0.0659702718257904, "RenyiNeg_uncertainty": -4.621416091918945, "FisherRao_uncertainty": -0.8959136771794691, "AttentionScore (layer=None)": 843.6823120117188, "RAUQ": 2.0085290226174166, "RAUQ (entropy)": -1.3331699087511084, "CSL": 0.025812145322561264, "BoostedProbSequence": -0.9970275163650513}},
    {"index": 452, "uncertainty": {"MaximumSequenceProbability": 2.861020902855671e-06, "Perplexity": 7.152552257139178e-07, "MeanTokenEntropy": 1.2296619388507679e-05, "MeanPointwiseMutualInformation": -24.96875, "SelfCertainty": -34.066187532632824, "MeanConditionalPointwiseMutualInformation": 7.152552257139178e-07, "RenyiNeg_uncertainty": -8.342881202697754, "FisherRao_uncertainty": -0.9783734097744782, "AttentionScore (layer=None)": 811.162353515625, "RAUQ": 1.820375940935194, "RAUQ (entropy)": -1.357558436925955, "CSL": 7.077067039062968e-07, "BoostedProbSequence": -0.9999992847442627}},
    {"index": 453, "uncertainty": {"MaximumSequenceProbability": 0.00016199250239878893, "Perplexity": 5.399750079959631e-05, "MeanTokenEntropy": 0.0005328381666913629, "MeanPointwiseMutualInformation": -26.833280563354492, "SelfCertainty": -27.946552268554047, "MeanConditionalPointwiseMutualInformation": 5.399750079959631e-05, "RenyiNeg_uncertainty": -6.868736267089844, "FisherRao_uncertainty": -0.9662921583749419, "AttentionScore (layer=None)": 821.4188232421875, "RAUQ": 1.6017108971200518, "RAUQ (entropy)": -1.3809750655457154, "CSL": 1.128445910580922e-05, "BoostedProbSequence": -0.9999459385871887}},
    {"index": 454, "uncertainty": {"MaximumSequenceProbability": 0.3401438593864441, "Perplexity": 0.0680287703871727, "MeanTokenEntropy": 0.3291741609573364, "MeanPointwiseMutualInformation": -27.281970977783203, "SelfCertainty": -18.338696153848645, "MeanConditionalPointwiseMutualInformation": -48.33852005004883, "RenyiNeg_uncertainty": -3.240236759185791, "FisherRao_uncertainty": -0.8047853828174784, "AttentionScore (layer=None)": 871.7252197265625, "RAUQ": 2.0155070552157124, "RAUQ (entropy)": -1.314984962423464, "CSL": 0.014842449687421322, "BoostedProbSequence": -0.9783499836921692}},
    {"index": 455, "uncertainty": {"MaximumSequenceProbability": 0.6297584176063538, "Perplexity": 0.15743960440158844, "MeanTokenEntropy": 0.3684306740760803, "MeanPointwiseMutualInformation": -28.342559814453125, "SelfCertainty": -18.77686611005592, "MeanConditionalPointwiseMutualInformation": -31.33380889892578, "RenyiNeg_uncertainty": -3.1930947303771973, "FisherRao_uncertainty": -0.8413750247694003, "AttentionScore (layer=None)": 978.1669921875, "RAUQ": 1.9941714490637574, "RAUQ (entropy)": -1.3183167463611447, "CSL": 0.021862531080842018, "BoostedProbSequence": -0.9789681434631348}},
    {"index": 456, "uncertainty": {"MaximumSequenceProbability": 0.3490206301212311, "Perplexity": 0.11634021252393723, "MeanTokenEntropy": 0.3413386344909668, "MeanPointwiseMutualInformation": -24.09199333190918, "SelfCertainty": -19.90726088671811, "MeanConditionalPointwiseMutualInformation": 0.11634021252393723, "RenyiNeg_uncertainty": -3.6198606491088867, "FisherRao_uncertainty": -0.8741719538254081, "AttentionScore (layer=None)": 829.36865234375, "RAUQ": 1.854895618228983, "RAUQ (entropy)": -1.3412235322517811, "CSL": 0.023405542597174644, "BoostedProbSequence": -0.9824221730232239}},
    {"index": 457, "uncertainty": {"MaximumSequenceProbability": 0.6268881559371948, "Perplexity": 0.1567220389842987, "MeanTokenEntropy": 0.4137355089187622, "MeanPointwiseMutualInformation": -26.530776977539062, "SelfCertainty": -19.780819090097424, "MeanConditionalPointwiseMutualInformation": -30.659713745117188, "RenyiNeg_uncertainty": -3.714876413345337, "FisherRao_uncertainty": -0.836873029173502, "AttentionScore (layer=None)": 835.0897216796875, "RAUQ": 2.0205033211877574, "RAUQ (entropy)": -1.3239790902759099, "CSL": 0.26101428270339966, "BoostedProbSequence": -0.988135039806366}},
    {"index": 458, "uncertainty": {"MaximumSequenceProbability": 0.5889396667480469, "Perplexity": 0.14723491668701172, "MeanTokenEntropy": 0.34012994170188904, "MeanPointwiseMutualInformation": -27.165264129638672, "SelfCertainty": -20.954466016977307, "MeanConditionalPointwiseMutualInformation": -31.344013214111328, "RenyiNeg_uncertainty": -3.956205368041992, "FisherRao_uncertainty": -0.8646278107097758, "AttentionScore (layer=None)": 897.7462768554688, "RAUQ": 1.8903729516979608, "RAUQ (entropy)": -1.3305043540039985, "CSL": 0.020764781162142754, "BoostedProbSequence": -0.9908173084259033}},
    {"index": 459, "uncertainty": {"MaximumSequenceProbability": 4.155061721801758, "Perplexity": 0.6925103068351746, "MeanTokenEntropy": 1.4523118734359741, "MeanPointwiseMutualInformation": -29.5574893951416, "SelfCertainty": -14.64337443499692, "MeanConditionalPointwiseMutualInformation": -90.78207397460938, "RenyiNeg_uncertainty": -2.0841047763824463, "FisherRao_uncertainty": -0.7428330912345481, "AttentionScore (layer=None)": 858.6876831054688, "RAUQ": 2.7035202471518014, "RAUQ (entropy)": -1.19772527285525, "CSL": 0.4074290692806244, "BoostedProbSequence": -0.9028143882751465}},
    {"index": 460, "uncertainty": {"MaximumSequenceProbability": 1.0481172800064087, "Perplexity": 0.17468620836734772, "MeanTokenEntropy": 0.2696268558502197, "MeanPointwiseMutualInformation": -30.471145629882812, "SelfCertainty": -20.855411521483735, "MeanConditionalPointwiseMutualInformation": -24.118562698364258, "RenyiNeg_uncertainty": -3.9751698970794678, "FisherRao_uncertainty": -0.8872610874151228, "AttentionScore (layer=None)": 834.5970458984375, "RAUQ": 2.262209862558863, "RAUQ (entropy)": -1.3051881811770465, "CSL": 0.05944784730672836, "BoostedProbSequence": -0.9963909983634949}},
    {"index": 461, "uncertainty": {"MaximumSequenceProbability": 0.3811933994293213, "Perplexity": 0.06353223323822021, "MeanTokenEntropy": 0.1909305602312088, "MeanPointwiseMutualInformation": -27.18646812438965, "SelfCertainty": -19.901349059630707, "MeanConditionalPointwiseMutualInformation": -59.994781494140625, "RenyiNeg_uncertainty": -3.6043574810028076, "FisherRao_uncertainty": -0.8555321097608801, "AttentionScore (layer=None)": 850.5812377929688, "RAUQ": 1.9988743728958425, "RAUQ (entropy)": -1.331075103283685, "CSL": 0.015747178345918655, "BoostedProbSequence": -0.9937467575073242}},
    {"index": 462, "uncertainty": {"MaximumSequenceProbability": 7.676793757127598e-05, "Perplexity": 2.558931191742886e-05, "MeanTokenEntropy": 0.00030683240038342774, "MeanPointwiseMutualInformation": -24.999975204467773, "SelfCertainty": -30.672952008137383, "MeanConditionalPointwiseMutualInformation": 2.558931191742886e-05, "RenyiNeg_uncertainty": -7.533506393432617, "FisherRao_uncertainty": -0.968814884110639, "AttentionScore (layer=None)": 806.3981323242188, "RAUQ": 1.6466729453926656, "RAUQ (entropy)": -1.3756726365816845, "CSL": 9.335474715044256e-06, "BoostedProbSequence": -0.9999744296073914}},
    {"index": 463, "uncertainty": {"MaximumSequenceProbability": 0.0003458945720922202, "Perplexity": 0.00011529819312272593, "MeanTokenEntropy": 0.0011553318472579122, "MeanPointwiseMutualInformation": -23.333219528198242, "SelfCertainty": -27.756149283934906, "MeanConditionalPointwiseMutualInformation": 0.00011529819312272593, "RenyiNeg_uncertainty": -6.700011730194092, "FisherRao_uncertainty": -0.96292130642196, "AttentionScore (layer=None)": 826.5933837890625, "RAUQ": 1.6294273224106353, "RAUQ (entropy)": -1.3773290317262128, "CSL": 2.8259408281883225e-05, "BoostedProbSequence": -0.9998847842216492}},
    {"index": 464, "uncertainty": {"MaximumSequenceProbability": 1.4566729068756104, "Perplexity": 0.2913345694541931, "MeanTokenEntropy": 1.0768444538116455, "MeanPointwiseMutualInformation": -30.108667373657227, "SelfCertainty": -13.094107301919934, "MeanConditionalPointwiseMutualInformation": -109.11827087402344, "RenyiNeg_uncertainty": -1.599424123764038, "FisherRao_uncertainty": -0.6915886015557893, "AttentionScore (layer=None)": 814.3886108398438, "RAUQ": 2.303710439967295, "RAUQ (entropy)": -1.2482305490934023, "CSL": 0.09320809692144394, "BoostedProbSequence": -0.9267966151237488}},
    {"index": 465, "uncertainty": {"MaximumSequenceProbability": 1.1373488903045654, "Perplexity": 0.28433722257614136, "MeanTokenEntropy": 0.40909263491630554, "MeanPointwiseMutualInformation": -25.21566390991211, "SelfCertainty": -19.246954115121838, "MeanConditionalPointwiseMutualInformation": -26.033349990844727, "RenyiNeg_uncertainty": -3.425004482269287, "FisherRao_uncertainty": -0.8458948792469789, "AttentionScore (layer=None)": 801.4720458984375, "RAUQ": 2.241958826764917, "RAUQ (entropy)": -1.3257861391938546, "CSL": 0.08084408938884735, "BoostedProbSequence": -0.9924780130386353}},
    {"index": 466, "uncertainty": {"MaximumSequenceProbability": 1.3470568774209823e-05, "Perplexity": 4.490189439820824e-06, "MeanTokenEntropy": 6.417529948521405e-05, "MeanPointwiseMutualInformation": -26.7499942779541, "SelfCertainty": -27.48422367561785, "MeanConditionalPointwiseMutualInformation": 4.490189439820824e-06, "RenyiNeg_uncertainty": -6.628592014312744, "FisherRao_uncertainty": -0.9625059252554115, "AttentionScore (layer=None)": 813.8939208984375, "RAUQ": 1.6288412659272344, "RAUQ (entropy)": -1.3778360425521865, "CSL": 1.5596476714563323e-06, "BoostedProbSequence": -0.9999955296516418}},
    {"index": 467, "uncertainty": {"MaximumSequenceProbability": 0.024846458807587624, "Perplexity": 0.008282152935862541, "MeanTokenEntropy": 0.04346799850463867, "MeanPointwiseMutualInformation": -22.74172019958496, "SelfCertainty": -24.643463126708344, "MeanConditionalPointwiseMutualInformation": 0.008282152935862541, "RenyiNeg_uncertainty": -5.443643569946289, "FisherRao_uncertainty": -0.9476639385289767, "AttentionScore (layer=None)": 846.1124877929688, "RAUQ": 1.7124063905826463, "RAUQ (entropy)": -1.36477954200114, "CSL": 0.0011126112658530474, "BoostedProbSequence": -0.9999661445617676}},
    {"index": 468, "uncertainty": {"MaximumSequenceProbability": 0.0037237287033349276, "Perplexity": 0.0009309321758337319, "MeanTokenEntropy": 0.007066674064844847, "MeanPointwiseMutualInformation": -29.061569213867188, "SelfCertainty": -27.00228753873634, "MeanConditionalPointwiseMutualInformation": 0.0009309321758337319, "RenyiNeg_uncertainty": -6.349563121795654, "FisherRao_uncertainty": -0.9590093445807087, "AttentionScore (layer=None)": 848.2498168945312, "RAUQ": 1.8340754816762714, "RAUQ (entropy)": -1.3532935441925336, "CSL": 0.00023580649576615542, "BoostedProbSequence": -0.9990699291229248}},
    {"index": 469, "uncertainty": {"MaximumSequenceProbability": 0.07169274240732193, "Perplexity": 0.023897580802440643, "MeanTokenEntropy": 0.1204843819141388, "MeanPointwiseMutualInformation": -27.89276885986328, "SelfCertainty": -25.24215315966733, "MeanConditionalPointwiseMutualInformation": -52.461517333984375, "RenyiNeg_uncertainty": -5.484860897064209, "FisherRao_uncertainty": -0.8787020573104006, "AttentionScore (layer=None)": 890.7664794921875, "RAUQ": 1.9370833725993521, "RAUQ (entropy)": -1.3637461381682114, "CSL": 0.03396010771393776, "BoostedProbSequence": -0.9942072033882141}},
    {"index": 470, "uncertainty": {"MaximumSequenceProbability": 0.06508275866508484, "Perplexity": 0.021694252267479897, "MeanTokenEntropy": 0.11515515297651291, "MeanPointwiseMutualInformation": -24.394973754882812, "SelfCertainty": -18.509973517943695, "MeanConditionalPointwiseMutualInformation": 0.021694252267479897, "RenyiNeg_uncertainty": -2.9661734104156494, "FisherRao_uncertainty": -0.8017014933222413, "AttentionScore (layer=None)": 906.7755126953125, "RAUQ": 1.7025360048723872, "RAUQ (entropy)": -1.3622894819830393, "CSL": 0.014233686961233616, "BoostedProbSequence": -0.9962344169616699}},
    {"index": 471, "uncertainty": {"MaximumSequenceProbability": 0.5944371223449707, "Perplexity": 0.19814570248126984, "MeanTokenEntropy": 0.2650548219680786, "MeanPointwiseMutualInformation": -23.01018714904785, "SelfCertainty": -26.187980643798188, "MeanConditionalPointwiseMutualInformation": 0.19814570248126984, "RenyiNeg_uncertainty": -6.149586200714111, "FisherRao_uncertainty": -0.9573521152726849, "AttentionScore (layer=None)": 817.3657836914062, "RAUQ": 2.027860262343591, "RAUQ (entropy)": -1.3422566818856434, "CSL": 0.06433092802762985, "BoostedProbSequence": -0.9938907623291016}},
    {"index": 472, "uncertainty": {"MaximumSequenceProbability": 0.021442370489239693, "Perplexity": 0.007147456984966993, "MeanTokenEntropy": 0.042409732937812805, "MeanPointwiseMutualInformation": -24.576187133789062, "SelfCertainty": -22.882006319253918, "MeanConditionalPointwiseMutualInformation": 0.007147456984966993, "RenyiNeg_uncertainty": -4.712531566619873, "FisherRao_uncertainty": -0.9365283920380825, "AttentionScore (layer=None)": 815.7051391601562, "RAUQ": 1.5876226801529736, "RAUQ (entropy)": -1.3808382592408752, "CSL": 0.0013412893749773502, "BoostedProbSequence": -0.9993569850921631}},
    {"index": 473, "uncertainty": {"MaximumSequenceProbability": 1.1465823650360107, "Perplexity": 0.2866455912590027, "MeanTokenEntropy": 0.7070088982582092, "MeanPointwiseMutualInformation": -28.338354110717773, "SelfCertainty": -16.80979600736427, "MeanConditionalPointwiseMutualInformation": -29.85498046875, "RenyiNeg_uncertainty": -2.5475940704345703, "FisherRao_uncertainty": -0.804348607698562, "AttentionScore (layer=None)": 848.0623779296875, "RAUQ": 2.0683842732639666, "RAUQ (entropy)": -1.2969606989976739, "CSL": 0.06400667876005173, "BoostedProbSequence": -0.9717200994491577}},
    {"index": 474, "uncertainty": {"MaximumSequenceProbability": 1.1997802257537842, "Perplexity": 0.29994505643844604, "MeanTokenEntropy": 0.6016837954521179, "MeanPointwiseMutualInformation": -29.575054168701172, "SelfCertainty": -20.793112905710217, "MeanConditionalPointwiseMutualInformation": 0.29994505643844604, "RenyiNeg_uncertainty": -4.145237922668457, "FisherRao_uncertainty": -0.8933457177237172, "AttentionScore (layer=None)": 891.8455810546875, "RAUQ": 2.2804137755052776, "RAUQ (entropy)": -1.3013668098611224, "CSL": 0.07523886859416962, "BoostedProbSequence": -0.955703854560852}},
    {"index": 475, "uncertainty": {"MaximumSequenceProbability": 0.0006575862062163651, "Perplexity": 0.0002191953972214833, "MeanTokenEntropy": 0.0018905483884736896, "MeanPointwiseMutualInformation": -22.29144859313965, "SelfCertainty": -25.435734422891613, "MeanConditionalPointwiseMutualInformation": 0.0002191953972214833, "RenyiNeg_uncertainty": -5.791651248931885, "FisherRao_uncertainty": -0.9475775835693767, "AttentionScore (layer=None)": 862.94921875, "RAUQ": 1.9500324332473231, "RAUQ (entropy)": -1.3629772615958076, "CSL": 3.7463847547769547e-05, "BoostedProbSequence": -0.9997808933258057}},
    {"index": 476, "uncertainty": {"MaximumSequenceProbability": 0.10128814727067947, "Perplexity": 0.02532203681766987, "MeanTokenEntropy": 0.12787602841854095, "MeanPointwiseMutualInformation": -26.41217803955078, "SelfCertainty": -21.10880199262428, "MeanConditionalPointwiseMutualInformation": 0.02532203681766987, "RenyiNeg_uncertainty": -4.191244125366211, "FisherRao_uncertainty": -0.875752589613686, "AttentionScore (layer=None)": 886.9844970703125, "RAUQ": 1.8404757048786902, "RAUQ (entropy)": -1.3485201226560681, "CSL": 0.007702128030359745, "BoostedProbSequence": -0.9968006014823914}},
    {"index": 477, "uncertainty": {"MaximumSequenceProbability": 1.573555164213758e-05, "Perplexity": 5.245183729130076e-06, "MeanTokenEntropy": 6.938537262612954e-05, "MeanPointwiseMutualInformation": -25.2499942779541, "SelfCertainty": -30.89753849495379, "MeanConditionalPointwiseMutualInformation": 5.245183729130076e-06, "RenyiNeg_uncertainty": -7.937030792236328, "FisherRao_uncertainty": -0.9733599067265413, "AttentionScore (layer=None)": 837.1321411132812, "RAUQ": 1.6412382072334335, "RAUQ (entropy)": -1.3760247304784952, "CSL": 1.5203355587800615e-06, "BoostedProbSequence": -0.9999947547912598}},
    {"index": 478, "uncertainty": {"MaximumSequenceProbability": 0.06195341795682907, "Perplexity": 0.015488354489207268, "MeanTokenEntropy": 0.09258715808391571, "MeanPointwiseMutualInformation": -28.922012329101562, "SelfCertainty": -19.068626554697033, "MeanConditionalPointwiseMutualInformation": -73.98895263671875, "RenyiNeg_uncertainty": -3.1618571281433105, "FisherRao_uncertainty": -0.8463530701919428, "AttentionScore (layer=None)": 841.0211791992188, "RAUQ": 1.7637857012941505, "RAUQ (entropy)": -1.3570965621885498, "CSL": 0.002087898552417755, "BoostedProbSequence": -0.9954769611358643}},
    {"index": 479, "uncertainty": {"MaximumSequenceProbability": 0.22607237100601196, "Perplexity": 0.03767872974276543, "MeanTokenEntropy": 0.09928742796182632, "MeanPointwiseMutualInformation": -28.233154296875, "SelfCertainty": -30.618961961954113, "MeanConditionalPointwiseMutualInformation": 0.03767872974276543, "RenyiNeg_uncertainty": -7.781911849975586, "FisherRao_uncertainty": -0.9740385653398081, "AttentionScore (layer=None)": 830.5422973632812, "RAUQ": 2.0755983080991625, "RAUQ (entropy)": -1.3312866862404902, "CSL": 0.016243040561676025, "BoostedProbSequence": -0.9990668296813965}},
    {"index": 480, "uncertainty": {"MaximumSequenceProbability": 1.6427605152130127, "Perplexity": 0.32855209708213806, "MeanTokenEntropy": 0.2792274057865143, "MeanPointwiseMutualInformation": -30.021448135375977, "SelfCertainty": -19.31890130826759, "MeanConditionalPointwiseMutualInformation": 0.32855209708213806, "RenyiNeg_uncertainty": -3.5062689781188965, "FisherRao_uncertainty": -0.838382749757345, "AttentionScore (layer=None)": 846.0091552734375, "RAUQ": 2.433986961127625, "RAUQ (entropy)": -1.3219644765198035, "CSL": 0.11010847240686417, "BoostedProbSequence": -0.9787346720695496}},
    {"index": 481, "uncertainty": {"MaximumSequenceProbability": 0.0631161779165268, "Perplexity": 0.010519362986087799, "MeanTokenEntropy": 0.06400059163570404, "MeanPointwiseMutualInformation": -29.21864891052246, "SelfCertainty": -21.86332638252703, "MeanConditionalPointwiseMutualInformation": -46.1766471862793, "RenyiNeg_uncertainty": -4.416345596313477, "FisherRao_uncertainty": -0.887263910289696, "AttentionScore (layer=None)": 859.5383911132812, "RAUQ": 1.9883093405349315, "RAUQ (entropy)": -1.3396309674056908, "CSL": 0.0031562279909849167, "BoostedProbSequence": -0.9944843649864197}},
    {"index": 482, "uncertainty": {"MaximumSequenceProbability": 1.1541937589645386, "Perplexity": 0.1923656314611435, "MeanTokenEntropy": 0.5667695999145508, "MeanPointwiseMutualInformation": -29.328468322753906, "SelfCertainty": -18.768841099629082, "MeanConditionalPointwiseMutualInformation": -36.47244644165039, "RenyiNeg_uncertainty": -3.5161380767822266, "FisherRao_uncertainty": -0.8151206979381231, "AttentionScore (layer=None)": 851.9153442382812, "RAUQ": 2.2097176268769205, "RAUQ (entropy)": -1.290459779541901, "CSL": 0.049475181847810745, "BoostedProbSequence": -0.9748592376708984}},
    {"index": 483, "uncertainty": {"MaximumSequenceProbability": 4.737804889678955, "Perplexity": 0.9475609660148621, "MeanTokenEntropy": 0.9992038607597351, "MeanPointwiseMutualInformation": -27.502437591552734, "SelfCertainty": -17.093548830240245, "MeanConditionalPointwiseMutualInformation": -72.47203826904297, "RenyiNeg_uncertainty": -2.720885753631592, "FisherRao_uncertainty": -0.8130056388972629, "AttentionScore (layer=None)": 865.59033203125, "RAUQ": 2.2691374944074028, "RAUQ (entropy)": -1.2766467306713247, "CSL": 0.2132038027048111, "BoostedProbSequence": -0.7959671020507812}},
    {"index": 484, "uncertainty": {"MaximumSequenceProbability": 0.002945858985185623, "Perplexity": 0.0009819529950618744, "MeanTokenEntropy": 0.007731279358267784, "MeanPointwiseMutualInformation": -22.7490177154541, "SelfCertainty": -30.624165844807305, "MeanConditionalPointwiseMutualInformation": 0.0009819529950618744, "RenyiNeg_uncertainty": -7.362913608551025, "FisherRao_uncertainty": -0.9617696273912797, "AttentionScore (layer=None)": 806.3090209960938, "RAUQ": 1.9089785036475369, "RAUQ (entropy)": -1.3698331369477312, "CSL": 0.00012909615179523826, "BoostedProbSequence": -0.9990194439888}},
    {"index": 485, "uncertainty": {"MaximumSequenceProbability": 0.24385708570480347, "Perplexity": 0.06096427142620087, "MeanTokenEntropy": 0.18721170723438263, "MeanPointwiseMutualInformation": -25.157787322998047, "SelfCertainty": -26.5388394910984, "MeanConditionalPointwiseMutualInformation": 0.06096427142620087, "RenyiNeg_uncertainty": -6.3210577964782715, "FisherRao_uncertainty": -0.9402513992564427, "AttentionScore (layer=None)": 854.330078125, "RAUQ": 1.9913377100756366, "RAUQ (entropy)": -1.3368429071157473, "CSL": 0.020968163385987282, "BoostedProbSequence": -0.9977211952209473}},
    {"index": 486, "uncertainty": {"MaximumSequenceProbability": 0.002705687191337347, "Perplexity": 0.000541137414984405, "MeanTokenEntropy": 0.004306974820792675, "MeanPointwiseMutualInformation": -25.049457550048828, "SelfCertainty": -35.40201364347267, "MeanConditionalPointwiseMutualInformation": 0.000541137414984405, "RenyiNeg_uncertainty": -9.307549476623535, "FisherRao_uncertainty": -0.9805508238286376, "AttentionScore (layer=None)": 817.9527587890625, "RAUQ": 1.9694048688622288, "RAUQ (entropy)": -1.340330534433222, "CSL": 8.637782593723387e-05, "BoostedProbSequence": -0.9994591474533081}},
    {"index": 487, "uncertainty": {"MaximumSequenceProbability": 1.1937036514282227, "Perplexity": 0.2387407273054123, "MeanTokenEntropy": 0.3781816363334656, "MeanPointwiseMutualInformation": -28.211257934570312, "SelfCertainty": -19.399321611612315, "MeanConditionalPointwiseMutualInformation": -24.234458923339844, "RenyiNeg_uncertainty": -3.258012294769287, "FisherRao_uncertainty": -0.866259459318966, "AttentionScore (layer=None)": 878.0648193359375, "RAUQ": 2.0441222629917895, "RAUQ (entropy)": -1.306836204496876, "CSL": 0.04224071279168129, "BoostedProbSequence": -0.994637131690979}},
    {"index": 488, "uncertainty": {"MaximumSequenceProbability": 1.228076457977295, "Perplexity": 0.24561528861522675, "MeanTokenEntropy": 0.4177139401435852, "MeanPointwiseMutualInformation": -24.90438461303711, "SelfCertainty": -19.21668649503517, "MeanConditionalPointwiseMutualInformation": -26.027084350585938, "RenyiNeg_uncertainty": -3.5574753284454346, "FisherRao_uncertainty": -0.8206598183908694, "AttentionScore (layer=None)": 865.2891845703125, "RAUQ": 2.3119352535460025, "RAUQ (entropy)": -1.3081999132171962, "CSL": 0.14162719249725342, "BoostedProbSequence": -0.9820480346679688}},
    {"index": 489, "uncertainty": {"MaximumSequenceProbability": 0.41303426027297974, "Perplexity": 0.08260685205459595, "MeanTokenEntropy": 0.3124549984931946, "MeanPointwiseMutualInformation": -28.01739501953125, "SelfCertainty": -23.828764970987315, "MeanConditionalPointwiseMutualInformation": -18.45224380493164, "RenyiNeg_uncertainty": -5.321089267730713, "FisherRao_uncertainty": -0.9115063383156711, "AttentionScore (layer=None)": 828.5413818359375, "RAUQ": 2.0603995179407075, "RAUQ (entropy)": -1.321275055514656, "CSL": 0.0331822969019413, "BoostedProbSequence": -0.9850298166275024}},
    {"index": 490, "uncertainty": {"MaximumSequenceProbability": 0.30198198556900024, "Perplexity": 0.07549549639225006, "MeanTokenEntropy": 0.18400922417640686, "MeanPointwiseMutualInformation": -24.893253326416016, "SelfCertainty": -23.365275057046887, "MeanConditionalPointwiseMutualInformation": -35.91450881958008, "RenyiNeg_uncertainty": -4.9966325759887695, "FisherRao_uncertainty": -0.9073826226465082, "AttentionScore (layer=None)": 830.8309326171875, "RAUQ": 1.8711882670121505, "RAUQ (entropy)": -1.3414193624095292, "CSL": 0.017170587554574013, "BoostedProbSequence": -0.9982215166091919}},
    {"index": 491, "uncertainty": {"MaximumSequenceProbability": 0.02138454280793667, "Perplexity": 0.0071281809359788895, "MeanTokenEntropy": 0.039534274488687515, "MeanPointwiseMutualInformation": -24.076208114624023, "SelfCertainty": -26.07783507495053, "MeanConditionalPointwiseMutualInformation": 0.0071281809359788895, "RenyiNeg_uncertainty": -6.065052032470703, "FisherRao_uncertainty": -0.9553656583523938, "AttentionScore (layer=None)": 834.4807739257812, "RAUQ": 1.7118187852159719, "RAUQ (entropy)": -1.3647443058210809, "CSL": 0.0022971404250711203, "BoostedProbSequence": -0.9982213377952576}},
    {"index": 492, "uncertainty": {"MaximumSequenceProbability": 0.06588512659072876, "Perplexity": 0.01647128164768219, "MeanTokenEntropy": 0.1003727987408638, "MeanPointwiseMutualInformation": -26.01477813720703, "SelfCertainty": -20.012012632577893, "MeanConditionalPointwiseMutualInformation": -23.714435577392578, "RenyiNeg_uncertainty": -3.5877745151519775, "FisherRao_uncertainty": -0.8492632836002352, "AttentionScore (layer=None)": 875.2552490234375, "RAUQ": 1.8022706664064523, "RAUQ (entropy)": -1.3515509750176165, "CSL": 0.003236715216189623, "BoostedProbSequence": -0.9941740036010742}},
    {"index": 493, "uncertainty": {"MaximumSequenceProbability": 0.3111904561519623, "Perplexity": 0.06223808974027634, "MeanTokenEntropy": 0.28721722960472107, "MeanPointwiseMutualInformation": -30.537761688232422, "SelfCertainty": -19.330934389322277, "MeanConditionalPointwiseMutualInformation": -25.850561141967773, "RenyiNeg_uncertainty": -3.3952395915985107, "FisherRao_uncertainty": -0.8692627626116058, "AttentionScore (layer=None)": 864.1165771484375, "RAUQ": 2.0215597962388347, "RAUQ (entropy)": -1.31956848110346, "CSL": 0.015323568135499954, "BoostedProbSequence": -0.9751935005187988}},
    {"index": 494, "uncertainty": {"MaximumSequenceProbability": 0.049160052090883255, "Perplexity": 0.009832010604441166, "MeanTokenEntropy": 0.03923667222261429, "MeanPointwiseMutualInformation": -29.5401668548584, "SelfCertainty": -30.7222361166172, "MeanConditionalPointwiseMutualInformation": -22.84381675720215, "RenyiNeg_uncertainty": -7.6624650955200195, "FisherRao_uncertainty": -0.9729012108989012, "AttentionScore (layer=None)": 905.0206909179688, "RAUQ": 1.9501594077005644, "RAUQ (entropy)": -1.3409123197918498, "CSL": 0.0008788264240138233, "BoostedProbSequence": -0.9998854398727417}},
    {"index": 495, "uncertainty": {"MaximumSequenceProbability": 1.3232203855295666e-05, "Perplexity": 3.3080509638239164e-06, "MeanTokenEntropy": 4.790269667864777e-05, "MeanPointwiseMutualInformation": -27.749996185302734, "SelfCertainty": -30.79896322080421, "MeanConditionalPointwiseMutualInformation": 3.3080509638239164e-06, "RenyiNeg_uncertainty": -7.892523288726807, "FisherRao_uncertainty": -0.9777696183542809, "AttentionScore (layer=None)": 801.0345458984375, "RAUQ": 1.8582421537367506, "RAUQ (entropy)": -1.351060763486025, "CSL": 2.8005549665977014e-06, "BoostedProbSequence": -0.9999966621398926}},
    {"index": 496, "uncertainty": {"MaximumSequenceProbability": 2.0026969650643878e-05, "Perplexity": 5.006742412660969e-06, "MeanTokenEntropy": 6.596002640435472e-05, "MeanPointwiseMutualInformation": -28.687496185302734, "SelfCertainty": -31.10853353330421, "MeanConditionalPointwiseMutualInformation": 5.006742412660969e-06, "RenyiNeg_uncertainty": -8.11966323852539, "FisherRao_uncertainty": -0.9792160309813677, "AttentionScore (layer=None)": 838.75, "RAUQ": 1.8860896068007502, "RAUQ (entropy)": -1.3527016571477346, "CSL": 1.325068637925142e-06, "BoostedProbSequence": -0.9999949932098389}},
    {"index": 497, "uncertainty": {"MaximumSequenceProbability": 0.003805520012974739, "Perplexity": 0.0007611039909534156, "MeanTokenEntropy": 0.007298012729734182, "MeanPointwiseMutualInformation": -30.699237823486328, "SelfCertainty": -24.04662881681251, "MeanConditionalPointwiseMutualInformation": 0.0007611039909534156, "RenyiNeg_uncertainty": -5.122857093811035, "FisherRao_uncertainty": -0.9278481040031163, "AttentionScore (layer=None)": 875.1388549804688, "RAUQ": 1.9056446562417948, "RAUQ (entropy)": -1.3517468188927508, "CSL": 0.00014062027912586927, "BoostedProbSequence": -0.9992399215698242}},
    {"index": 498, "uncertainty": {"MaximumSequenceProbability": 0.03815360739827156, "Perplexity": 0.00953840184956789, "MeanTokenEntropy": 0.06492606550455093, "MeanPointwiseMutualInformation": -25.677961349487305, "SelfCertainty": -22.90022626706886, "MeanConditionalPointwiseMutualInformation": 0.00953840184956789, "RenyiNeg_uncertainty": -4.838027000427246, "FisherRao_uncertainty": -0.8951156430347936, "AttentionScore (layer=None)": 804.3673706054688, "RAUQ": 1.857239231958891, "RAUQ (entropy)": -1.3493955887498994, "CSL": 0.003698403714224696, "BoostedProbSequence": -0.9906330108642578}},
    {"index": 499, "uncertainty": {"MaximumSequenceProbability": 0.006563890725374222, "Perplexity": 0.0016409726813435555, "MeanTokenEntropy": 0.011750110425055027, "MeanPointwiseMutualInformation": -24.62335968017578, "SelfCertainty": -28.076102407663342, "MeanConditionalPointwiseMutualInformation": 0.0016409726813435555, "RenyiNeg_uncertainty": -6.714439392089844, "FisherRao_uncertainty": -0.9475704913190239, "AttentionScore (layer=None)": 819.4434814453125, "RAUQ": 1.8826383344675206, "RAUQ (entropy)": -1.3482147077454485, "CSL": 0.0006155630690045655, "BoostedProbSequence": -0.9983643889427185}}
   ]
  }
 }
}

